Bootstrapping Six-Gluon QCD Amplitudes

We present a symbol-level bootstrap construction of the planar, two-loop six-gluon scattering amplitude for the --++++ helicity configuration in QCD, focusing on the maximal weight pieces-the "most complicated terms" in the sense of Lipatov et al. Building on recent advances in the understanding of the relevant function space, we incorporate as a crucial new ingredient the complete set of leading singularities, obtained from an explicit analysis of on-shell diagrams. The resulting expressions are manifestly conformally invariant and clarify the structure of previous five-particle results. Combining this with the symbol bootstrap, we show that constraints from physical limits are sufficient to uniquely determine the answer. We thus obtain the first concrete characterization of two-loop six-gluon amplitudes at the symbol level and at highest weight. Remarkably, we find that the effective function space involves only 137 symbol letters, significantly fewer than the full set of 167 possible letters, suggesting a yet-unexplained underlying structure akin to that seen in maximally supersymmetric Yang-Mills theory. From the novel amplitude results we extract previously unknown symbol-level results describing two-loop triple collinear and double soft limits.

==> anc/README.txt <==
====================================================================================================================================================
S.Carrôlo, D. Chicherin, J.M. Henn, Q.Yang and Y.Zhang, "Bootstrapping Six-Gluon QCD Amplitudes"
====================================================================================================================================================


-definitions.txt:

In this file, we record the definitions, including: 

Definitions of 137 symbol letters W[i] in terms of Mandelstam variables. For the notation of the hexagon alphabet, we follow the conventions in 2501.01847.

Definitions of three-mass-triangle square-roots r[1], r[2], and parity-odd scalars eps[i,j,k,l] in terms of Mandelstam variables.

Definitions of Mandelstam variables and eps[i,j,k,l] in four dimensions using momentum twistor variables.

-ggggggmmpppp_Nf0.txt:

In this file, we record the maximal transcendental weight parts of the six-gluon --++++ amplitudes in pure Yang-Mills theory, including the tree level (ggggggmmpppp0L), one-loop level (ggggggmmpppp1L) and two-loop level (ggggggmmpppp2L) results. Each of them is saved as {{list of prefactors},{list of accompanied symbols}}. ab[x,y]:=<xy> denotes the angle bracket of spinor-helicity variables.

-ggggggmmpppp_Nf1.txt:

In this file, we record the maximal transcendental weight part of the two-loop six-gluon --++++ amplitude in QCD at Nf^1 order (ggggggmmpppp2LNf1). It is saved as {{list of prefactors},{list of accompanied symbols}}.

-triplecollinearsplit.txt:

In this file, we record the results of the triple-collinear splitting functions, Cppptop from eq.(16) and Cmpptom from eq.(17). In the expressions, z4 and z6 are defined following the details of implementing the triple-collinear limit p_i-> z_i p, and letters y[i] are defined by oddtcsplit.

-doublesoftsplit.txt:
In this file, we record the result of the double-soft splitting function, Sppto0 from eq.(20). In the expression, letters y[i] are defined by odddssplit. 







==> anc/definitions.txt <==

(* ::Package:: *)

(*Symbol Letters W[i]*)


(*Defintions of the 137 letters in Mandelstam variables*)
LettersDef={W[1]->Log[s[1,2]],W[2]->Log[s[2,3]],W[3]->Log[s[3,4]],W[4]->Log[s[4,5]],W[5]->Log[s[5,6]],W[6]->Log[s[6,1]],W[7]->Log[s[1,2,3]],W[8]->Log[s[2,3,4]],W[9]->Log[s[3,4,5]],W[10]->Log[-s[1,2]-s[2,3]],W[11]->Log[-s[2,3]-s[3,4]],W[12]->Log[-s[3,4]-s[4,5]],W[13]->Log[-s[4,5]-s[5,6]],W[14]->Log[-s[5,6]-s[6,1]],W[15]->Log[-s[1,2]-s[6,1]],W[16]->Log[s[1,2]-s[1,2,3]],W[17]->Log[s[2,3]-s[2,3,4]],W[18]->Log[s[3,4]-s[3,4,5]],W[19]->Log[s[4,5]-s[1,2,3]],W[20]->Log[s[5,6]-s[2,3,4]],W[21]->Log[s[6,1]-s[3,4,5]],W[22]->Log[s[1,2]-s[3,4,5]],W[23]->Log[s[2,3]-s[1,2,3]],W[24]->Log[s[3,4]-s[2,3,4]],W[25]->Log[s[4,5]-s[3,4,5]],W[26]->Log[s[5,6]-s[1,2,3]],W[27]->Log[s[6,1]-s[2,3,4]],W[28]->Log[-s[1,2]-s[2,3]+s[1,2,3]],W[29]->Log[-s[2,3]-s[3,4]+s[2,3,4]],W[30]->Log[-s[3,4]-s[4,5]+s[3,4,5]],W[31]->Log[-s[4,5]-s[5,6]+s[1,2,3]],W[32]->Log[-s[5,6]-s[6,1]+s[2,3,4]],W[33]->Log[-s[1,2]-s[6,1]+s[3,4,5]],W[34]->Log[s[1,2]-s[3,4]-s[1,2,3]],W[35]->Log[s[2,3]-s[4,5]-s[2,3,4]],W[36]->Log[s[3,4]-s[5,6]-s[3,4,5]],W[37]->Log[s[4,5]-s[6,1]-s[1,2,3]],W[38]->Log[-s[1,2]+s[5,6]-s[2,3,4]],W[39]->Log[-s[2,3]+s[6,1]-s[3,4,5]],W[40]->Log[s[1,2]-s[5,6]-s[3,4,5]],W[41]->Log[s[2,3]-s[6,1]-s[1,2,3]],W[42]->Log[-s[1,2]+s[3,4]-s[2,3,4]],W[43]->Log[-s[2,3]+s[4,5]-s[3,4,5]],W[44]->Log[-s[3,4]+s[5,6]-s[1,2,3]],W[45]->Log[-s[4,5]+s[6,1]-s[2,3,4]],W[46]->Log[s[1,2]+s[4,5]-s[1,2,3]-s[3,4,5]],W[47]->Log[s[2,3]+s[5,6]-s[1,2,3]-s[2,3,4]],W[48]->Log[s[3,4]+s[6,1]-s[2,3,4]-s[3,4,5]],W[49]->Log[-s[1,2] s[4,5]+s[1,2,3] s[3,4,5]],W[50]->Log[-s[2,3] s[5,6]+s[1,2,3] s[2,3,4]],W[51]->Log[-s[3,4] s[6,1]+s[2,3,4] s[3,4,5]],W[58]->Log[-s[1,2] s[4,5]-s[2,3] s[3,4,5]+s[1,2,3] s[3,4,5]],W[59]->Log[-s[2,3] s[5,6]-s[3,4] s[1,2,3]+s[1,2,3] s[2,3,4]],W[60]->Log[-s[3,4] s[6,1]-s[4,5] s[2,3,4]+s[2,3,4] s[3,4,5]],W[61]->Log[-s[1,2] s[4,5]-s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5]],W[62]->Log[-s[2,3] s[5,6]-s[6,1] s[1,2,3]+s[1,2,3] s[2,3,4]],W[63]->Log[-s[3,4] s[6,1]-s[1,2] s[2,3,4]+s[2,3,4] s[3,4,5]],W[64]->Log[-s[1,2] s[4,5]-s[3,4] s[1,2,3]+s[1,2,3] s[3,4,5]],W[65]->Log[-s[2,3] s[5,6]-s[4,5] s[2,3,4]+s[1,2,3] s[2,3,4]],W[66]->Log[-s[3,4] s[6,1]-s[5,6] s[3,4,5]+s[2,3,4] s[3,4,5]],W[67]->Log[-s[1,2] s[4,5]-s[6,1] s[1,2,3]+s[1,2,3] s[3,4,5]],W[68]->Log[-s[2,3] s[5,6]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4]],W[69]->Log[-s[3,4] s[6,1]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5]],W[76]->Log[s[1,2] s[3,4]+s[1,2] s[4,5]-s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5]],W[77]->Log[s[2,3] s[4,5]+s[2,3] s[5,6]-s[4,5] s[1,2,3]+s[6,1] s[1,2,3]-s[1,2,3] s[2,3,4]],W[78]->Log[s[3,4] s[5,6]+s[3,4] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[2,3,4]-s[2,3,4] s[3,4,5]],W[79]->Log[s[1,2] s[4,5]+s[4,5] s[6,1]+s[2,3] s[3,4,5]-s[6,1] s[3,4,5]-s[1,2,3] s[3,4,5]],W[80]->Log[s[1,2] s[5,6]+s[2,3] s[5,6]-s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2,3] s[2,3,4]],W[81]->Log[s[2,3] s[6,1]+s[3,4] s[6,1]-s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3,4] s[3,4,5]],W[82]->Log[s[1,2] s[4,5]+s[2,3] s[4,5]-s[2,3] s[1,2,3]+s[6,1] s[1,2,3]-s[1,2,3] s[3,4,5]],W[83]->Log[s[2,3] s[5,6]+s[3,4] s[5,6]+s[1,2] s[2,3,4]-s[3,4] s[2,3,4]-s[1,2,3] s[2,3,4]],W[84]->Log[s[3,4] s[6,1]+s[4,5] s[6,1]+s[2,3] s[3,4,5]-s[4,5] s[3,4,5]-s[2,3,4] s[3,4,5]],W[85]->Log[s[1,2] s[4,5]+s[1,2] s[5,6]+s[3,4] s[1,2,3]-s[5,6] s[1,2,3]-s[1,2,3] s[3,4,5]],W[86]->Log[s[2,3] s[5,6]+s[2,3] s[6,1]+s[4,5] s[2,3,4]-s[6,1] s[2,3,4]-s[1,2,3] s[2,3,4]],W[87]->Log[s[1,2] s[3,4]+s[3,4] s[6,1]-s[1,2] s[3,4,5]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5]],W[88]->Log[-s[1,2] s[3,4]+s[1,2] s[3,4,5]+s[3,4] s[3,4,5]-s[5,6] s[3,4,5]-s[3,4,5]^2],W[89]->Log[-s[2,3] s[4,5]+s[2,3] s[1,2,3]+s[4,5] s[1,2,3]-s[6,1] s[1,2,3]-s[1,2,3]^2],W[90]->Log[-s[3,4] s[5,6]-s[1,2] s[2,3,4]+s[3,4] s[2,3,4]+s[5,6] s[2,3,4]-s[2,3,4]^2],W[91]->Log[-s[4,5] s[6,1]-s[2,3] s[3,4,5]+s[4,5] s[3,4,5]+s[6,1] s[3,4,5]-s[3,4,5]^2],W[92]->Log[-s[1,2] s[5,6]+s[1,2] s[1,2,3]-s[3,4] s[1,2,3]+s[5,6] s[1,2,3]-s[1,2,3]^2],W[93]->Log[-s[2,3] s[6,1]+s[2,3] s[2,3,4]-s[4,5] s[2,3,4]+s[6,1] s[2,3,4]-s[2,3,4]^2],W[100]->Log[-s[2,3] s[3,4] s[5,6]-s[1,2] s[4,5] s[6,1]-s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[6,1] s[1,2,3] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[101]->Log[-s[1,2] s[2,3] s[5,6]-s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1] s[1,2,3]-s[1,2] s[4,5] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[102]->Log[-s[1,2] s[4,5] s[5,6]-s[2,3] s[3,4] s[6,1]+s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]-s[2,3] s[5,6] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[103]->Log[-s[1,2] s[3,4] s[4,5]-s[2,3] s[5,6] s[6,1]-s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[104]->Log[-s[2,3] s[4,5] s[5,6]-s[1,2] s[3,4] s[6,1]+s[3,4] s[6,1] s[1,2,3]-s[1,2] s[4,5] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[1,2] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[105]->Log[-s[1,2] s[2,3] s[4,5]-s[3,4] s[5,6] s[6,1]+s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]-s[2,3] s[5,6] s[3,4,5]+s[2,3] s[1,2,3] s[3,4,5]+s[5,6] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[157]->Log[(-r[1]+s[1,2]+s[3,4]-s[5,6])/(r[1]+s[1,2]+s[3,4]-s[5,6])],W[158]->Log[(-r[2]+s[2,3]+s[4,5]-s[6,1])/(r[2]+s[2,3]+s[4,5]-s[6,1])],W[159]->Log[(-r[1]-s[1,2]+s[3,4]+s[5,6])/(r[1]-s[1,2]+s[3,4]+s[5,6])],W[160]->Log[(-r[2]-s[2,3]+s[4,5]+s[6,1])/(r[2]-s[2,3]+s[4,5]+s[6,1])],W[161]->Log[(-r[1]+s[1,2]-s[3,4]+s[5,6]-2 s[1,2,3])/(r[1]+s[1,2]-s[3,4]+s[5,6]-2 s[1,2,3])],W[162]->Log[(-r[2]+s[2,3]-s[4,5]+s[6,1]-2 s[2,3,4])/(r[2]+s[2,3]-s[4,5]+s[6,1]-2 s[2,3,4])],W[163]->Log[(-r[1]+s[1,2]+s[3,4]-s[5,6]-2 s[3,4,5])/(r[1]+s[1,2]+s[3,4]-s[5,6]-2 s[3,4,5])],W[164]->Log[(-r[2]+s[2,3]+s[4,5]-s[6,1]-2 s[1,2,3])/(r[2]+s[2,3]+s[4,5]-s[6,1]-2 s[1,2,3])],W[165]->Log[(-r[1]-s[1,2]+s[3,4]+s[5,6]-2 s[2,3,4])/(r[1]-s[1,2]+s[3,4]+s[5,6]-2 s[2,3,4])],W[166]->Log[(-r[2]-s[2,3]+s[4,5]+s[6,1]-2 s[3,4,5])/(r[2]-s[2,3]+s[4,5]+s[6,1]-2 s[3,4,5])],W[182]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[183]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[184]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[185]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]-s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]-s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[186]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[187]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]-s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]-s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[188]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4])],W[189]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5])],W[190]->Log[(-eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5])/(eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5])],W[194]->Log[(-eps[1,2,3,4]-s[1,2] s[2,3]+s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]-s[1,2] s[2,3]+s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[195]->Log[(-eps[2,3,4,5]-s[2,3] s[3,4]+s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]-s[2,3] s[3,4]+s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[196]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]-s[3,4] s[4,5]+s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]-s[3,4] s[4,5]+s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[197]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]-s[4,5] s[5,6]+s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]-s[4,5] s[5,6]+s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[198]->Log[(-eps[5,6,1,2]+s[1,2] s[6,1]+s[3,4] s[6,1]-s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]+s[1,2] s[6,1]+s[3,4] s[6,1]-s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[199]->Log[(-eps[6,1,2,3]+s[1,2] s[2,3]+s[1,2] s[4,5]-s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]+s[1,2] s[2,3]+s[1,2] s[4,5]-s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[200]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[201]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[202]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[203]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[204]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[205]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[206]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]+2 s[2,3] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]+2 s[2,3] s[2,3,4]-s[1,2,3] s[2,3,4])],W[207]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]+2 s[3,4] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]+2 s[3,4] s[3,4,5]-s[2,3,4] s[3,4,5])],W[208]->Log[(-eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+2 s[4,5] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+2 s[4,5] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[209]->Log[(-eps[4,5,6,1]-s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]+2 s[5,6] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]-s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]+2 s[5,6] s[2,3,4]-s[1,2,3] s[2,3,4])],W[210]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]-s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]+2 s[6,1] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]-s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]+2 s[6,1] s[3,4,5]-s[2,3,4] s[3,4,5])],W[211]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]-s[1,2] s[4,5]+s[1,2] s[6,1]+2 s[1,2] s[1,2,3]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]-s[1,2] s[4,5]+s[1,2] s[6,1]+2 s[1,2] s[1,2,3]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[218]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+2 s[1,2] s[5,6]+s[2,3] s[5,6]-2 s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+2 s[1,2] s[5,6]+s[2,3] s[5,6]-2 s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[219]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+2 s[2,3] s[6,1]+s[3,4] s[6,1]-2 s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+2 s[2,3] s[6,1]+s[3,4] s[6,1]-2 s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[220]->Log[(-eps[3,4,5,6]+2 s[1,2] s[3,4]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]-2 s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+2 s[1,2] s[3,4]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]-2 s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[242]->Log[(-eps[1,2,3,5]-s[1,2] (s[4,5]+s[6,1]-s[2,3,4])+s[2,3] (s[3,4]+s[5,6]-s[3,4,5])+s[1,2,3] (-s[3,4]+s[6,1]-s[2,3,4]+s[3,4,5]))/(eps[1,2,3,5]-s[1,2] (s[4,5]+s[6,1]-s[2,3,4])+s[2,3] (s[3,4]+s[5,6]-s[3,4,5])+s[1,2,3] (-s[3,4]+s[6,1]-s[2,3,4]+s[3,4,5]))],W[243]->Log[(-eps[2,3,4,6]+s[3,4] (s[4,5]+s[6,1]-s[1,2,3])-s[2,3] (s[1,2]+s[5,6]-s[3,4,5])+s[2,3,4] (s[1,2]-s[4,5]+s[1,2,3]-s[3,4,5]))/(eps[2,3,4,6]+s[3,4] (s[4,5]+s[6,1]-s[1,2,3])-s[2,3] (s[1,2]+s[5,6]-s[3,4,5])+s[2,3,4] (s[1,2]-s[4,5]+s[1,2,3]-s[3,4,5]))],W[244]->Log[(-eps[3,4,5,1]-s[3,4] (s[2,3]+s[6,1]-s[1,2,3])+s[4,5] (s[1,2]+s[5,6]-s[2,3,4])+(s[2,3]-s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])/(eps[3,4,5,1]-s[3,4] (s[2,3]+s[6,1]-s[1,2,3])+s[4,5] (s[1,2]+s[5,6]-s[2,3,4])+(s[2,3]-s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])],W[245]->Log[(-eps[4,5,6,2]-s[4,5] (s[1,2]+s[3,4]-s[2,3,4])+s[5,6] (s[2,3]+s[6,1]-s[3,4,5])+s[1,2,3] (s[3,4]-s[6,1]-s[2,3,4]+s[3,4,5]))/(eps[4,5,6,2]-s[4,5] (s[1,2]+s[3,4]-s[2,3,4])+s[5,6] (s[2,3]+s[6,1]-s[3,4,5])+s[1,2,3] (s[3,4]-s[6,1]-s[2,3,4]+s[3,4,5]))],W[246]->Log[(-eps[5,6,1,3]+s[6,1] (s[1,2]+s[3,4]-s[1,2,3])-s[5,6] (s[2,3]+s[4,5]-s[3,4,5])+s[2,3,4] (-s[1,2]+s[4,5]+s[1,2,3]-s[3,4,5]))/(eps[5,6,1,3]+s[6,1] (s[1,2]+s[3,4]-s[1,2,3])-s[5,6] (s[2,3]+s[4,5]-s[3,4,5])+s[2,3,4] (-s[1,2]+s[4,5]+s[1,2,3]-s[3,4,5]))],W[247]->Log[(-eps[6,1,2,4]-s[6,1] (s[3,4]+s[5,6]-s[1,2,3])+s[1,2] (s[2,3]+s[4,5]-s[2,3,4])+(-s[2,3]+s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])/(eps[6,1,2,4]-s[6,1] (s[3,4]+s[5,6]-s[1,2,3])+s[1,2] (s[2,3]+s[4,5]-s[2,3,4])+(-s[2,3]+s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])],W[275]->Log[(-eps[1,2,3,4] r[1]+s[1,2]^2 s[2,3]-2 s[1,2] s[2,3] s[3,4]+s[2,3] s[3,4]^2-2 s[1,2] s[2,3] s[5,6]-2 s[1,2] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[5,6]+s[2,3] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]-s[1,2]^2 s[2,3,4]+s[1,2] s[3,4] s[2,3,4]+s[1,2] s[5,6] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]-s[5,6] s[1,2,3] s[2,3,4])/(eps[1,2,3,4] r[1]+s[1,2]^2 s[2,3]-2 s[1,2] s[2,3] s[3,4]+s[2,3] s[3,4]^2-2 s[1,2] s[2,3] s[5,6]-2 s[1,2] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[5,6]+s[2,3] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]-s[1,2]^2 s[2,3,4]+s[1,2] s[3,4] s[2,3,4]+s[1,2] s[5,6] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]-s[5,6] s[1,2,3] s[2,3,4])],W[276]->Log[(-eps[2,3,4,5] r[2]+s[2,3]^2 s[3,4]-2 s[2,3] s[3,4] s[4,5]+s[3,4] s[4,5]^2-2 s[2,3] s[3,4] s[6,1]-2 s[2,3] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1]^2+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3]^2 s[3,4,5]+s[2,3] s[4,5] s[3,4,5]+s[2,3] s[6,1] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[6,1] s[2,3,4] s[3,4,5])/(eps[2,3,4,5] r[2]+s[2,3]^2 s[3,4]-2 s[2,3] s[3,4] s[4,5]+s[3,4] s[4,5]^2-2 s[2,3] s[3,4] s[6,1]-2 s[2,3] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1]^2+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3]^2 s[3,4,5]+s[2,3] s[4,5] s[3,4,5]+s[2,3] s[6,1] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[6,1] s[2,3,4] s[3,4,5])],W[277]->Log[(-eps[3,4,5,6] r[1]+s[1,2]^2 s[4,5]-2 s[1,2] s[3,4] s[4,5]+s[3,4]^2 s[4,5]-2 s[1,2] s[3,4] s[5,6]-2 s[1,2] s[4,5] s[5,6]-2 s[3,4] s[4,5] s[5,6]+s[4,5] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]+s[1,2] s[5,6] s[3,4,5]+s[3,4] s[5,6] s[3,4,5]-s[5,6]^2 s[3,4,5]-s[1,2] s[1,2,3] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5])/(eps[3,4,5,6] r[1]+s[1,2]^2 s[4,5]-2 s[1,2] s[3,4] s[4,5]+s[3,4]^2 s[4,5]-2 s[1,2] s[3,4] s[5,6]-2 s[1,2] s[4,5] s[5,6]-2 s[3,4] s[4,5] s[5,6]+s[4,5] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]+s[1,2] s[5,6] s[3,4,5]+s[3,4] s[5,6] s[3,4,5]-s[5,6]^2 s[3,4,5]-s[1,2] s[1,2,3] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5])],W[278]->Log[(-eps[4,5,6,1] r[2]+s[2,3]^2 s[5,6]-2 s[2,3] s[4,5] s[5,6]+s[4,5]^2 s[5,6]-2 s[2,3] s[4,5] s[6,1]-2 s[2,3] s[5,6] s[6,1]-2 s[4,5] s[5,6] s[6,1]+s[5,6] s[6,1]^2+s[2,3] s[6,1] s[1,2,3]+s[4,5] s[6,1] s[1,2,3]-s[6,1]^2 s[1,2,3]+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3] s[1,2,3] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4])/(eps[4,5,6,1] r[2]+s[2,3]^2 s[5,6]-2 s[2,3] s[4,5] s[5,6]+s[4,5]^2 s[5,6]-2 s[2,3] s[4,5] s[6,1]-2 s[2,3] s[5,6] s[6,1]-2 s[4,5] s[5,6] s[6,1]+s[5,6] s[6,1]^2+s[2,3] s[6,1] s[1,2,3]+s[4,5] s[6,1] s[1,2,3]-s[6,1]^2 s[1,2,3]+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3] s[1,2,3] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4])]};


(*Defintions of r[1],r[2] and eps[i,j,k,l] in Mandelstam variables*)
SqrtDef={r[1]->Sqrt[s[1,2]^2-2 s[1,2] s[3,4]+s[3,4]^2-2 s[1,2] s[5,6]-2 s[3,4] s[5,6]+s[5,6]^2],r[2]->Sqrt[s[2,3]^2-2 s[2,3] s[4,5]+s[4,5]^2-2 s[2,3] s[6,1]-2 s[4,5] s[6,1]+s[6,1]^2],eps[1,2,3,4]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2] s[2,3]^2 s[3,4]+s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3]^2 s[5,6]-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3]^2 s[3,4] s[5,6]+s[2,3]^2 s[5,6]^2+2 s[1,2] s[2,3] s[3,4] s[1,2,3]-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+s[3,4]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]+2 s[1,2] s[2,3] s[3,4] s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]+2 s[1,2] s[2,3] s[1,2,3] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+2 s[2,3] s[3,4] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2),eps[1,2,3,5]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[1,2]^2 s[4,5]^2-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3]^2 s[3,4] s[5,6]-2 s[1,2] s[2,3] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-2 s[1,2]^2 s[4,5] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]-2 s[1,2] s[2,3] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[1,2] s[3,4] s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]-2 s[1,2] s[3,4] s[6,1] s[1,2,3]-2 s[2,3] s[3,4] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]+2 s[2,3] s[5,6] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[3,4] s[6,1] s[1,2,3]^2+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[2,3] s[3,4] s[2,3,4]+2 s[1,2]^2 s[4,5] s[2,3,4]+4 s[1,2] s[2,3] s[4,5] s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+2 s[2,3] s[3,4] s[1,2,3] s[2,3,4]-2 s[1,2] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+4 s[1,2] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]+4 s[1,2] s[2,3] s[5,6] s[3,4,5]+2 s[2,3]^2 s[5,6] s[3,4,5]+2 s[1,2] s[2,3] s[6,1] s[3,4,5]+4 s[2,3] s[3,4] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]-2 s[2,3] s[5,6] s[1,2,3] s[3,4,5]+2 s[1,2] s[6,1] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]-2 s[1,2] s[2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[2,3] s[1,2,3] s[2,3,4] s[3,4,5]+2 s[1,2,3]^2 s[2,3,4] s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[2,3,4,5]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[2,3] s[3,4]^2 s[4,5]+s[3,4]^2 s[4,5]^2-2 s[2,3] s[3,4]^2 s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4]^2 s[4,5] s[6,1]+s[3,4]^2 s[6,1]^2+2 s[2,3] s[3,4] s[4,5] s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[2,3] s[3,4] s[4,5] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]+2 s[2,3] s[3,4] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+2 s[3,4] s[4,5] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[2,3,4,6]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[3,4]^2 s[4,5]^2-2 s[1,2] s[2,3]^2 s[5,6]-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4]^2 s[4,5] s[6,1]-2 s[2,3] s[3,4] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2+2 s[1,2] s[2,3] s[3,4] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+4 s[2,3] s[3,4] s[6,1] s[1,2,3]+2 s[3,4]^2 s[6,1] s[1,2,3]+s[3,4]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]-2 s[1,2] s[2,3] s[4,5] s[2,3,4]-2 s[1,2] s[3,4] s[4,5] s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]+2 s[1,2] s[2,3] s[1,2,3] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+4 s[3,4] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]-2 s[3,4] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[2,3,4]^2+s[4,5]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[2,3] s[3,4] s[4,5] s[3,4,5]+2 s[2,3]^2 s[5,6] s[3,4,5]+4 s[2,3] s[3,4] s[5,6] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]-2 s[2,3] s[3,4] s[1,2,3] s[3,4,5]+4 s[1,2] s[2,3] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+2 s[3,4] s[4,5] s[2,3,4] s[3,4,5]-2 s[2,3] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[2,3] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[3,4] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+2 s[1,2,3] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[3,4,5,1]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[1,2]^2 s[4,5]^2-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]-2 s[1,2] s[4,5]^2 s[5,6]+s[4,5]^2 s[5,6]^2-2 s[2,3] s[3,4]^2 s[6,1]-2 s[1,2] s[3,4] s[4,5] s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[1,2] s[3,4] s[4,5] s[1,2,3]+2 s[3,4] s[4,5] s[5,6] s[1,2,3]+2 s[3,4]^2 s[6,1] s[1,2,3]+4 s[3,4] s[4,5] s[6,1] s[1,2,3]+s[3,4]^2 s[1,2,3]^2+4 s[1,2] s[3,4] s[4,5] s[2,3,4]+2 s[2,3] s[3,4] s[4,5] s[2,3,4]+2 s[1,2] s[4,5]^2 s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]-2 s[3,4] s[4,5] s[1,2,3] s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]-2 s[2,3] s[3,4] s[5,6] s[3,4,5]+2 s[1,2] s[4,5] s[5,6] s[3,4,5]-2 s[2,3] s[4,5] s[5,6] s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]+4 s[2,3] s[3,4] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+2 s[4,5] s[5,6] s[1,2,3] s[3,4,5]-2 s[3,4] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]+2 s[2,3] s[3,4] s[2,3,4] s[3,4,5]-2 s[1,2] s[4,5] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+4 s[4,5] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[4,5] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2+2 s[2,3] s[5,6] s[3,4,5]^2+s[5,6]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+2 s[1,2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[3,4,5,6]->\[Sqrt](s[1,2]^2 s[4,5]^2-2 s[1,2] s[3,4] s[4,5]^2+s[3,4]^2 s[4,5]^2-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[1,2] s[4,5]^2 s[5,6]-2 s[3,4] s[4,5]^2 s[5,6]+s[4,5]^2 s[5,6]^2+2 s[1,2] s[3,4] s[4,5] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[3,4] s[4,5] s[5,6] s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+2 s[3,4] s[4,5] s[5,6] s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+2 s[4,5] s[5,6] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[4,5,6,1]->\[Sqrt](s[2,3]^2 s[5,6]^2-2 s[2,3] s[4,5] s[5,6]^2+s[4,5]^2 s[5,6]^2-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[2,3] s[5,6]^2 s[6,1]-2 s[4,5] s[5,6]^2 s[6,1]+s[5,6]^2 s[6,1]^2+2 s[2,3] s[5,6] s[6,1] s[1,2,3]+2 s[4,5] s[5,6] s[6,1] s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2+2 s[2,3] s[4,5] s[5,6] s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]+2 s[4,5] s[5,6] s[6,1] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]+2 s[5,6] s[6,1] s[1,2,3] s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2),eps[4,5,6,2]->\[Sqrt](s[1,2]^2 s[4,5]^2-2 s[1,2] s[3,4] s[4,5]^2+s[3,4]^2 s[4,5]^2-2 s[1,2] s[2,3] s[4,5] s[5,6]-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[4,5] s[5,6] s[6,1]-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]-2 s[2,3] s[5,6]^2 s[6,1]+s[5,6]^2 s[6,1]^2+2 s[1,2] s[3,4] s[4,5] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]-2 s[3,4] s[4,5] s[6,1] s[1,2,3]+2 s[2,3] s[5,6] s[6,1] s[1,2,3]-2 s[3,4] s[5,6] s[6,1] s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[3,4] s[6,1] s[1,2,3]^2+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[4,5]^2 s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+4 s[1,2] s[4,5] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]+2 s[4,5] s[5,6] s[6,1] s[2,3,4]-2 s[1,2] s[4,5] s[1,2,3] s[2,3,4]+4 s[3,4] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]+2 s[5,6] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+4 s[2,3] s[4,5] s[5,6] s[3,4,5]+2 s[3,4] s[4,5] s[5,6] s[3,4,5]+2 s[2,3] s[5,6]^2 s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[4,5] s[1,2,3] s[3,4,5]-2 s[2,3] s[5,6] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+4 s[5,6] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]-2 s[4,5] s[5,6] s[2,3,4] s[3,4,5]-2 s[4,5] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[5,6] s[1,2,3] s[2,3,4] s[3,4,5]+2 s[1,2,3]^2 s[2,3,4] s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[5,6,1,2]->\[Sqrt](-4 s[1,2] s[3,4] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[1,2] s[3,4] s[6,1]^2+s[3,4]^2 s[6,1]^2-2 s[1,2] s[5,6] s[6,1]^2-2 s[3,4] s[5,6] s[6,1]^2+s[5,6]^2 s[6,1]^2-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+2 s[1,2] s[5,6] s[6,1] s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]+2 s[1,2] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]+2 s[5,6] s[6,1] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[5,6,1,3]->\[Sqrt](s[2,3]^2 s[5,6]^2-2 s[2,3] s[4,5] s[5,6]^2+s[4,5]^2 s[5,6]^2-2 s[1,2] s[2,3] s[5,6] s[6,1]-4 s[1,2] s[3,4] s[5,6] s[6,1]-2 s[2,3] s[3,4] s[5,6] s[6,1]-2 s[1,2] s[4,5] s[5,6] s[6,1]-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[1,2] s[3,4] s[6,1]^2+s[3,4]^2 s[6,1]^2+2 s[2,3] s[5,6] s[6,1] s[1,2,3]+4 s[3,4] s[5,6] s[6,1] s[1,2,3]+2 s[4,5] s[5,6] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+2 s[3,4] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[2,3] s[5,6] s[2,3,4]-2 s[1,2] s[4,5] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]-2 s[1,2] s[4,5] s[6,1] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[5,6] s[1,2,3] s[2,3,4]+4 s[1,2] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[6,1] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[2,3,4]^2+s[4,5]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2+2 s[2,3] s[5,6]^2 s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]+2 s[1,2] s[5,6] s[6,1] s[3,4,5]+4 s[2,3] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6] s[6,1] s[1,2,3] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]-2 s[2,3] s[5,6] s[2,3,4] s[3,4,5]+4 s[4,5] s[5,6] s[2,3,4] s[3,4,5]+2 s[1,2] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[5,6] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[6,1] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+2 s[1,2,3] s[2,3,4]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[6,1,2,3]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2]^2 s[2,3] s[4,5]+s[1,2]^2 s[4,5]^2-2 s[1,2]^2 s[2,3] s[6,1]-2 s[1,2]^2 s[4,5] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]+s[1,2]^2 s[6,1]^2+2 s[1,2] s[2,3] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]+2 s[1,2] s[2,3] s[6,1] s[3,4,5]+2 s[1,2] s[2,3] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[1,2] s[6,1] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[6,1,2,4]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2]^2 s[2,3] s[4,5]+s[1,2]^2 s[4,5]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]-2 s[1,2] s[3,4] s[4,5] s[6,1]-2 s[1,2] s[2,3] s[5,6] s[6,1]-4 s[1,2] s[3,4] s[5,6] s[6,1]-2 s[1,2] s[4,5] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2-2 s[3,4] s[5,6] s[6,1]^2+s[5,6]^2 s[6,1]^2+2 s[1,2] s[2,3] s[6,1] s[1,2,3]+4 s[1,2] s[3,4] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]+2 s[3,4] s[6,1]^2 s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]+2 s[1,2]^2 s[4,5] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+4 s[1,2] s[4,5] s[6,1] s[2,3,4]+2 s[1,2] s[5,6] s[6,1] s[2,3,4]-2 s[1,2] s[6,1] s[1,2,3] s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]-2 s[1,2] s[2,3] s[5,6] s[3,4,5]+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]-2 s[2,3] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]+2 s[1,2] s[2,3] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[6,1] s[1,2,3] s[3,4,5]+4 s[5,6] s[6,1] s[1,2,3] s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]+4 s[1,2] s[2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[4,5] s[2,3,4] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]+2 s[5,6] s[6,1] s[2,3,4] s[3,4,5]-2 s[1,2] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[6,1] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2+2 s[2,3] s[5,6] s[3,4,5]^2+s[5,6]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+2 s[1,2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2)};


(*Definitions of Mandelstam variables and eps[i,j,k,l] in momentum twistors; br[a,b,c,d]:=<abcd>*)
VarInMomTwistors={s[1,2]->br[6,1,2,3]/(br[2,3,A,B] br[6,1,A,B]),s[2,3]->br[1,2,3,4]/(br[1,2,A,B] br[3,4,A,B]),s[3,4]->br[2,3,4,5]/(br[2,3,A,B] br[4,5,A,B]),s[4,5]->br[3,4,5,6]/(br[3,4,A,B] br[5,6,A,B]),s[5,6]->br[4,5,6,1]/(br[4,5,A,B] br[6,1,A,B]),s[6,1]->br[5,6,1,2]/(br[1,2,A,B] br[5,6,A,B]),s[1,2,3]->br[6,1,3,4]/(br[3,4,A,B] br[6,1,A,B]),s[2,3,4]->br[1,2,4,5]/(br[1,2,A,B] br[4,5,A,B]),s[3,4,5]->br[2,3,5,6]/(br[2,3,A,B] br[5,6,A,B]),eps[1,2,3,4]->(-br[1,2,A,B] br[1,3,4,6] br[2,3,4,5]-br[1,2,3,6] br[1,4,A,B] br[2,3,4,5]+br[1,2,3,4] br[1,6,A,B] br[2,3,4,5]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B]-br[1,2,3,6] br[1,3,4,5] br[2,4,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B]),eps[1,2,3,5]->(-br[1,2,5,6] br[1,3,A,B] br[2,3,4,6] br[4,5,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,3,5,6] br[4,5,A,B]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]-br[1,2,3,4] br[1,2,5,6] br[3,6,A,B] br[4,5,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,4,5] br[5,6,A,B]+br[1,2,3,6] br[1,4,A,B] br[2,3,4,5] br[5,6,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,3,4,5] br[5,6,A,B]-br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,6] br[1,3,4,5] br[2,4,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,2,3,6] br[4,5,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[2,3,4,5]->(br[1,2,A,B] br[2,3,4,5] br[3,4,5,6]-br[1,2,4,5] br[2,3,A,B] br[3,4,5,6]-br[1,2,3,4] br[2,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[2,3,4,5] br[3,4,A,B]+br[1,2,4,5] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,4] br[2,4,5,6] br[3,5,A,B])/(br[1,2,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[2,3,4,6]->(-br[1,2,A,B] br[1,6,A,B] br[2,3,4,5] br[3,4,5,6]+br[1,2,4,5] br[1,6,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,3,4] br[1,6,A,B] br[2,5,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]-br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,4,5,6] br[3,5,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,4,5] br[5,6,A,B]-br[1,2,3,6] br[1,4,A,B] br[2,3,4,5] br[5,6,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,3,4,5] br[5,6,A,B]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,6] br[1,3,4,5] br[2,4,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[3,4,5,1]->(br[1,2,A,B] br[1,6,A,B] br[2,3,4,5] br[3,4,5,6]-br[1,2,A,B] br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]-br[1,2,4,5] br[1,6,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,3,4] br[1,6,A,B] br[2,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]+br[1,2,A,B] br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,4,5,6] br[3,5,A,B]+br[1,2,A,B] br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]+br[1,2,A,B] br[1,3,5,6] br[2,3,4,5] br[4,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[3,4,5,6]->-((-br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]+br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]+br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]-br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[3,4,5,6] br[4,5,A,B]+br[1,3,5,6] br[2,3,4,5] br[4,6,A,B])/(br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])),eps[4,5,6,1]->-((br[1,2,5,6] br[1,4,A,B] br[3,4,5,6]+br[1,2,4,6] br[1,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[1,4,5,6] br[3,4,A,B]+br[1,2,5,6] br[1,3,4,6] br[4,5,A,B]-br[1,2,4,5] br[1,3,4,6] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])),eps[4,5,6,2]->(br[1,2,A,B] br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,4,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,4,6] br[1,5,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,A,B] br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]-br[1,2,5,6] br[1,4,5,6] br[2,3,A,B] br[3,4,A,B]-br[1,2,A,B] br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,5,6] br[1,3,4,6] br[2,3,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]-br[1,2,A,B] br[1,3,5,6] br[2,3,4,5] br[4,6,A,B]-br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[5,6,1,2]->(-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6]-br[1,2,3,6] br[1,4,5,6] br[2,5,A,B]-br[1,2,3,5] br[1,4,5,6] br[2,6,A,B]+br[1,2,3,6] br[1,2,5,6] br[4,5,A,B]-br[1,2,3,6] br[1,2,4,5] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[4,5,A,B] br[5,6,A,B]),eps[5,6,1,3]->(-br[1,2,5,6] br[1,4,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,4,6] br[1,5,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]-br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]+br[1,2,5,6] br[1,4,5,6] br[2,3,A,B] br[3,4,A,B]+br[1,2,3,6] br[1,4,5,6] br[2,5,A,B] br[3,4,A,B]+br[1,2,3,5] br[1,4,5,6] br[2,6,A,B] br[3,4,A,B]-br[1,2,5,6] br[1,3,4,6] br[2,3,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,5,6] br[3,4,A,B] br[4,5,A,B]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,6] br[1,2,4,5] br[3,4,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[6,1,2,3]->(-br[1,2,5,6] br[1,3,A,B] br[2,3,4,6]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6]-br[1,2,3,4] br[1,6,A,B] br[2,3,5,6]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6]-br[1,2,3,4] br[1,2,5,6] br[3,6,A,B]+br[1,2,3,4] br[1,2,3,6] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[5,6,A,B]),eps[6,1,2,4]->(-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,6] br[1,4,5,6] br[2,5,A,B] br[3,4,A,B]-br[1,2,3,5] br[1,4,5,6] br[2,6,A,B] br[3,4,A,B]+br[1,2,5,6] br[1,3,A,B] br[2,3,4,6] br[4,5,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,5,6] br[3,4,A,B] br[4,5,A,B]+br[1,2,3,4] br[1,2,5,6] br[3,6,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,4,5] br[3,4,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,2,3,6] br[4,5,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])};


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


==> anc/doublesoftsplit.txt <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
odddssplit={y[1] -> (s123*s16 - s123*s234 - s234*s45 - s16*s56 + s23*s56 + s45*s56 - 
     sqrtds)/(s123*s16 - s123*s234 - s234*s45 - s16*s56 + s23*s56 + s45*s56 + 
     sqrtds), y[2] -> (s123*s16 + s123*s234 - s234*s45 - s16*s56 - s23*s56 + 
     s45*s56 + sqrtds)/(s123*s16 + s123*s234 - s234*s45 - s16*s56 - s23*s56 + 
     s45*s56 - sqrtds), y[3] -> (-(s123*s16) + s123*s234 - s234*s45 - 
     2*s123*s56 + s16*s56 + s23*s56 - 2*s234*s56 + s45*s56 + 2*s56^2 + 
     sqrtds)/(-(s123*s16) + s123*s234 - s234*s45 - 2*s123*s56 + s16*s56 + 
     s23*s56 - 2*s234*s56 + s45*s56 + 2*s56^2 - sqrtds), 
  sqrtds -> Sqrt[s123^2*s16^2 - 2*s123^2*s16*s234 + s123^2*s234^2 + 
     2*s123*s16*s234*s45 - 2*s123*s234^2*s45 + s234^2*s45^2 - 
     2*s123*s16^2*s56 + 2*s123*s16*s23*s56 + 2*s123*s16*s234*s56 - 
     2*s123*s23*s234*s56 + 2*s123*s16*s45*s56 - 4*s16*s23*s45*s56 + 
     2*s123*s234*s45*s56 + 2*s16*s234*s45*s56 + 2*s23*s234*s45*s56 - 
     2*s234*s45^2*s56 + s16^2*s56^2 - 2*s16*s23*s56^2 + s23^2*s56^2 - 
     2*s16*s45*s56^2 - 2*s23*s45*s56^2 + s45^2*s56^2]};
      
 


Sppto0=-SB[s16, s45, s56, s16] - SB[s16, s45, s56, s45] - SB[s16, s45, s56, s56] + 
  SB[s16, s45, s56, s16 - s234 + s56] - SB[s16, s45, s56, 
   -s123 + s23 - s234 + s56] + SB[s16, s45, s56, -s123 + s45 + s56] + 
  SB[s16, s45, s56, -(s123*s234) + s23*s56] + SB[s16, s45, -s123 + s56, 
   s45] + SB[s16, s45, -s123 + s56, s56] + SB[s16, s45, -s123 + s56, 
   -s123 + s23 - s234 + s56] - SB[s16, s45, -s123 + s56, -s123 + s45 + s56] - 
  SB[s16, s45, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[s16, s45, -s234 + s56, s16] + SB[s16, s45, -s234 + s56, s56] - 
  SB[s16, s45, -s234 + s56, s16 - s234 + s56] + 
  SB[s16, s45, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s16, s45, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s16, s45, s16 - s234 + s56, s45] - SB[s16, s45, s16 - s234 + s56, 
   -s123 + s45 + s56] - SB[s16, s45, -s123 + s23 - s234 + s56, s16] - 
  SB[s16, s45, -s123 + s23 - s234 + s56, s45] - 
  SB[s16, s45, -s123 + s23 - s234 + s56, s56] + 
  SB[s16, s45, -s123 + s23 - s234 + s56, s16 - s234 + s56] - 
  SB[s16, s45, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, s45, -s123 + s23 - s234 + s56, -s123 + s45 + s56] + 
  SB[s16, s45, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s16, s45, -s123 + s45 + s56, s16] - SB[s16, s45, -s123 + s45 + s56, 
   s16 - s234 + s56] + SB[s16, s45, y[3], y[1]] + SB[s16, s45, y[3], y[2]] + 
  SB[s16, s45, y[3], y[3]] - SB[s16, s56, s45, s16] - 
  SB[s16, s56, s45, s45] - SB[s16, s56, s45, s56] + 
  SB[s16, s56, s45, s16 - s234 + s56] - SB[s16, s56, s45, 
   -s123 + s23 - s234 + s56] + SB[s16, s56, s45, -s123 + s45 + s56] + 
  SB[s16, s56, s45, -(s123*s234) + s23*s56] + SB[s16, s56, -s123 + s56, 
   s45] + SB[s16, s56, -s123 + s56, s56] + SB[s16, s56, -s123 + s56, 
   -s123 + s23 - s234 + s56] - SB[s16, s56, -s123 + s56, -s123 + s45 + s56] - 
  SB[s16, s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, s56, -s234 + s56, s16] - SB[s16, s56, -s234 + s56, s56] + 
  SB[s16, s56, -s234 + s56, s16 - s234 + s56] - 
  SB[s16, s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, s56, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s16, s56, s16 - s234 + s56, s56] + SB[s16, s56, s16 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[s16, s56, s16 - s234 + s56, 
   -(s123*s234) + s23*s56] + SB[s16, s56, -(s123*s234) + s23*s56, s16] - 
  SB[s16, s56, -(s123*s234) + s23*s56, s16 - s234 + s56] + 
  SB[s16, s56, y[1], y[1]] + SB[s16, s56, y[1], y[2]] + 
  SB[s16, s56, y[1], y[3]] + SB[s16, -s123 + s56, s45, s16] + 
  SB[s16, -s123 + s56, s45, s45] + SB[s16, -s123 + s56, s45, s56] - 
  SB[s16, -s123 + s56, s45, s16 - s234 + s56] + 
  SB[s16, -s123 + s56, s45, -s123 + s23 - s234 + s56] - 
  SB[s16, -s123 + s56, s45, -s123 + s45 + s56] - 
  SB[s16, -s123 + s56, s45, -(s123*s234) + s23*s56] + 
  SB[s16, -s123 + s56, s56, s16] + SB[s16, -s123 + s56, s56, s45] + 
  SB[s16, -s123 + s56, s56, s56] - SB[s16, -s123 + s56, s56, 
   s16 - s234 + s56] + SB[s16, -s123 + s56, s56, -s123 + s23 - s234 + s56] - 
  SB[s16, -s123 + s56, s56, -s123 + s45 + s56] - 
  SB[s16, -s123 + s56, s56, -(s123*s234) + s23*s56] - 
  2*SB[s16, -s123 + s56, -s123 + s56, s45] - 
  2*SB[s16, -s123 + s56, -s123 + s56, s56] - 
  2*SB[s16, -s123 + s56, -s123 + s56, -s123 + s23 - s234 + s56] + 
  2*SB[s16, -s123 + s56, -s123 + s56, -s123 + s45 + s56] + 
  2*SB[s16, -s123 + s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, -s123 + s56, s16 - s234 + s56, s45] - 
  SB[s16, -s123 + s56, s16 - s234 + s56, s56] - 
  SB[s16, -s123 + s56, s16 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, -s123 + s56, s16 - s234 + s56, -s123 + s45 + s56] + 
  SB[s16, -s123 + s56, s16 - s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s16, -s123 + s56, -s123 + s23 - s234 + s56, s16] + 
  SB[s16, -s123 + s56, -s123 + s23 - s234 + s56, s45] + 
  SB[s16, -s123 + s56, -s123 + s23 - s234 + s56, s56] - 
  SB[s16, -s123 + s56, -s123 + s23 - s234 + s56, s16 - s234 + s56] + 
  SB[s16, -s123 + s56, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s16, -s123 + s56, -s123 + s23 - s234 + s56, -s123 + s45 + s56] - 
  SB[s16, -s123 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, -s123 + s56, -s123 + s45 + s56, s16] + 
  SB[s16, -s123 + s56, -s123 + s45 + s56, s16 - s234 + s56] - 
  SB[s16, -s123 + s56, -(s123*s234) + s23*s56, s16] + 
  SB[s16, -s123 + s56, -(s123*s234) + s23*s56, s16 - s234 + s56] - 
  SB[s16, -s123 + s56, y[1], y[1]] - SB[s16, -s123 + s56, y[1], y[2]] - 
  SB[s16, -s123 + s56, y[1], y[3]] - SB[s16, -s123 + s56, y[3], y[1]] - 
  SB[s16, -s123 + s56, y[3], y[2]] - SB[s16, -s123 + s56, y[3], y[3]] + 
  SB[s16, -s234 + s56, s16, s16] - SB[s16, -s234 + s56, s16, 
   s16 - s234 + s56] + SB[s16, -s234 + s56, s45, s16] + 
  SB[s16, -s234 + s56, s45, s56] - SB[s16, -s234 + s56, s45, 
   s16 - s234 + s56] + SB[s16, -s234 + s56, s45, -s123 + s23 - s234 + s56] - 
  SB[s16, -s234 + s56, s45, -(s123*s234) + s23*s56] - 
  SB[s16, -s234 + s56, s56, s56] - SB[s16, -s234 + s56, s56, 
   -s123 + s23 - s234 + s56] + SB[s16, -s234 + s56, s56, 
   -(s123*s234) + s23*s56] + 2*SB[s16, -s234 + s56, -s234 + s56, s16] + 
  2*SB[s16, -s234 + s56, -s234 + s56, s56] - 
  2*SB[s16, -s234 + s56, -s234 + s56, s16 - s234 + s56] + 
  2*SB[s16, -s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] - 
  2*SB[s16, -s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  2*SB[s16, -s234 + s56, s16 - s234 + s56, s16] - 
  SB[s16, -s234 + s56, s16 - s234 + s56, s56] + 
  2*SB[s16, -s234 + s56, s16 - s234 + s56, s16 - s234 + s56] - 
  SB[s16, -s234 + s56, s16 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, -s234 + s56, s16 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, -s234 + s56, -s123 + s23 - s234 + s56, s56] - 
  SB[s16, -s234 + s56, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, -s234 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, -s234 + s56, -(s123*s234) + s23*s56, s16] + 
  SB[s16, -s234 + s56, -(s123*s234) + s23*s56, s16 - s234 + s56] + 
  SB[s16, -s234 + s56, y[2], y[1]] + SB[s16, -s234 + s56, y[2], y[2]] + 
  SB[s16, -s234 + s56, y[2], y[3]] + SB[s16, -s234 + s56, y[3], y[1]] + 
  SB[s16, -s234 + s56, y[3], y[2]] + SB[s16, -s234 + s56, y[3], y[3]] - 
  SB[s16, s16 - s234 + s56, s16, s16] + SB[s16, s16 - s234 + s56, s16, 
   s16 - s234 + s56] + SB[s16, s16 - s234 + s56, s45, s45] - 
  SB[s16, s16 - s234 + s56, s45, -s123 + s45 + s56] + 
  SB[s16, s16 - s234 + s56, s56, s56] + SB[s16, s16 - s234 + s56, s56, 
   -s123 + s23 - s234 + s56] - SB[s16, s16 - s234 + s56, s56, 
   -(s123*s234) + s23*s56] - SB[s16, s16 - s234 + s56, -s123 + s56, s45] - 
  SB[s16, s16 - s234 + s56, -s123 + s56, s56] - 
  SB[s16, s16 - s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, s16 - s234 + s56, -s123 + s56, -s123 + s45 + s56] + 
  SB[s16, s16 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, s16 - s234 + s56, -s234 + s56, s16] - 
  SB[s16, s16 - s234 + s56, -s234 + s56, s56] + 
  SB[s16, s16 - s234 + s56, -s234 + s56, s16 - s234 + s56] - 
  SB[s16, s16 - s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, s16 - s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] + 
  2*SB[s16, s16 - s234 + s56, s16 - s234 + s56, s16] - 
  2*SB[s16, s16 - s234 + s56, s16 - s234 + s56, s16 - s234 + s56] + 
  SB[s16, s16 - s234 + s56, -s123 + s23 - s234 + s56, s56] + 
  SB[s16, s16 - s234 + s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[s16, s16 - s234 + s56, 
   -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, s16 - s234 + s56, y[1], y[1]] - SB[s16, s16 - s234 + s56, y[1], 
   y[2]] - SB[s16, s16 - s234 + s56, y[1], y[3]] - 
  SB[s16, s16 - s234 + s56, y[2], y[1]] - SB[s16, s16 - s234 + s56, y[2], 
   y[2]] - SB[s16, s16 - s234 + s56, y[2], y[3]] - 
  SB[s16, s16 - s234 + s56, y[3], y[1]] - SB[s16, s16 - s234 + s56, y[3], 
   y[2]] - SB[s16, s16 - s234 + s56, y[3], y[3]] - 
  SB[s16, -s123 + s23 - s234 + s56, s45, s16] - 
  SB[s16, -s123 + s23 - s234 + s56, s45, s45] - 
  SB[s16, -s123 + s23 - s234 + s56, s45, s56] + 
  SB[s16, -s123 + s23 - s234 + s56, s45, s16 - s234 + s56] - 
  SB[s16, -s123 + s23 - s234 + s56, s45, -s123 + s23 - s234 + s56] + 
  SB[s16, -s123 + s23 - s234 + s56, s45, -s123 + s45 + s56] + 
  SB[s16, -s123 + s23 - s234 + s56, s45, -(s123*s234) + s23*s56] + 
  SB[s16, -s123 + s23 - s234 + s56, -s123 + s56, s45] + 
  SB[s16, -s123 + s23 - s234 + s56, -s123 + s56, s56] + 
  SB[s16, -s123 + s23 - s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56] - 
  SB[s16, -s123 + s23 - s234 + s56, -s123 + s56, -s123 + s45 + s56] - 
  SB[s16, -s123 + s23 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s16, -s123 + s23 - s234 + s56, -s234 + s56, s16] - 
  SB[s16, -s123 + s23 - s234 + s56, -s234 + s56, s56] + 
  SB[s16, -s123 + s23 - s234 + s56, -s234 + s56, s16 - s234 + s56] - 
  SB[s16, -s123 + s23 - s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s16, -s123 + s23 - s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s16, -s123 + s23 - s234 + s56, s16 - s234 + s56, s56] + 
  SB[s16, -s123 + s23 - s234 + s56, s16 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[s16, -s123 + s23 - s234 + s56, 
   s16 - s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s16, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s16] - 
  SB[s16, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
   s16 - s234 + s56] + SB[s16, -s123 + s23 - s234 + s56, y[1], y[1]] + 
  SB[s16, -s123 + s23 - s234 + s56, y[1], y[2]] + 
  SB[s16, -s123 + s23 - s234 + s56, y[1], y[3]] - SB[s45, s16, s56, s16] - 
  SB[s45, s16, s56, s45] - SB[s45, s16, s56, s56] + 
  SB[s45, s16, s56, s16 - s234 + s56] - SB[s45, s16, s56, 
   -s123 + s23 - s234 + s56] + SB[s45, s16, s56, -s123 + s45 + s56] + 
  SB[s45, s16, s56, -(s123*s234) + s23*s56] + SB[s45, s16, -s123 + s56, 
   s45] + SB[s45, s16, -s123 + s56, s56] + SB[s45, s16, -s123 + s56, 
   -s123 + s23 - s234 + s56] - SB[s45, s16, -s123 + s56, -s123 + s45 + s56] - 
  SB[s45, s16, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, s16, -s234 + s56, s16] + SB[s45, s16, -s234 + s56, s56] - 
  SB[s45, s16, -s234 + s56, s16 - s234 + s56] + 
  SB[s45, s16, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s45, s16, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, s16, s16 - s234 + s56, s45] - SB[s45, s16, s16 - s234 + s56, 
   -s123 + s45 + s56] - SB[s45, s16, -s123 + s23 - s234 + s56, s16] - 
  SB[s45, s16, -s123 + s23 - s234 + s56, s45] - 
  SB[s45, s16, -s123 + s23 - s234 + s56, s56] + 
  SB[s45, s16, -s123 + s23 - s234 + s56, s16 - s234 + s56] - 
  SB[s45, s16, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s45, s16, -s123 + s23 - s234 + s56, -s123 + s45 + s56] + 
  SB[s45, s16, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, s16, -s123 + s45 + s56, s16] - SB[s45, s16, -s123 + s45 + s56, 
   s16 - s234 + s56] + SB[s45, s16, y[3], y[1]] + SB[s45, s16, y[3], y[2]] + 
  SB[s45, s16, y[3], y[3]] - SB[s45, s56, s16, s16] - 
  SB[s45, s56, s16, s45] - SB[s45, s56, s16, s56] + 
  SB[s45, s56, s16, s16 - s234 + s56] - SB[s45, s56, s16, 
   -s123 + s23 - s234 + s56] + SB[s45, s56, s16, -s123 + s45 + s56] + 
  SB[s45, s56, s16, -(s123*s234) + s23*s56] - SB[s45, s56, -s123 + s56, 
   s45] - SB[s45, s56, -s123 + s56, s56] - SB[s45, s56, -s123 + s56, 
   -s123 + s23 - s234 + s56] + SB[s45, s56, -s123 + s56, -s123 + s45 + s56] + 
  SB[s45, s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, s56, -s234 + s56, s16] + SB[s45, s56, -s234 + s56, s56] - 
  SB[s45, s56, -s234 + s56, s16 - s234 + s56] + 
  SB[s45, s56, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s45, s56, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, s56, -s123 + s45 + s56, s56] + SB[s45, s56, -s123 + s45 + s56, 
   -s123 + s23 - s234 + s56] - SB[s45, s56, -s123 + s45 + s56, 
   -(s123*s234) + s23*s56] + SB[s45, s56, -(s123*s234) + s23*s56, s45] - 
  SB[s45, s56, -(s123*s234) + s23*s56, -s123 + s45 + s56] + 
  SB[s45, s56, y[2], y[1]] + SB[s45, s56, y[2], y[2]] + 
  SB[s45, s56, y[2], y[3]] + SB[s45, -s123 + s56, s16, s45] + 
  SB[s45, -s123 + s56, s16, s56] + SB[s45, -s123 + s56, s16, 
   -s123 + s23 - s234 + s56] - SB[s45, -s123 + s56, s16, -s123 + s45 + s56] - 
  SB[s45, -s123 + s56, s16, -(s123*s234) + s23*s56] + 
  SB[s45, -s123 + s56, s45, s45] - SB[s45, -s123 + s56, s45, 
   -s123 + s45 + s56] - SB[s45, -s123 + s56, s56, s56] - 
  SB[s45, -s123 + s56, s56, -s123 + s23 - s234 + s56] + 
  SB[s45, -s123 + s56, s56, -(s123*s234) + s23*s56] + 
  2*SB[s45, -s123 + s56, -s123 + s56, s45] + 
  2*SB[s45, -s123 + s56, -s123 + s56, s56] + 
  2*SB[s45, -s123 + s56, -s123 + s56, -s123 + s23 - s234 + s56] - 
  2*SB[s45, -s123 + s56, -s123 + s56, -s123 + s45 + s56] - 
  2*SB[s45, -s123 + s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s45, -s123 + s56, -s123 + s23 - s234 + s56, s56] - 
  SB[s45, -s123 + s56, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s45, -s123 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  2*SB[s45, -s123 + s56, -s123 + s45 + s56, s45] - 
  SB[s45, -s123 + s56, -s123 + s45 + s56, s56] - 
  SB[s45, -s123 + s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56] + 
  2*SB[s45, -s123 + s56, -s123 + s45 + s56, -s123 + s45 + s56] + 
  SB[s45, -s123 + s56, -s123 + s45 + s56, -(s123*s234) + s23*s56] - 
  SB[s45, -s123 + s56, -(s123*s234) + s23*s56, s45] + 
  SB[s45, -s123 + s56, -(s123*s234) + s23*s56, -s123 + s45 + s56] + 
  SB[s45, -s123 + s56, y[1], y[1]] + SB[s45, -s123 + s56, y[1], y[2]] + 
  SB[s45, -s123 + s56, y[1], y[3]] + SB[s45, -s123 + s56, y[3], y[1]] + 
  SB[s45, -s123 + s56, y[3], y[2]] + SB[s45, -s123 + s56, y[3], y[3]] + 
  SB[s45, -s234 + s56, s16, s16] + SB[s45, -s234 + s56, s16, s45] + 
  SB[s45, -s234 + s56, s16, s56] - SB[s45, -s234 + s56, s16, 
   s16 - s234 + s56] + SB[s45, -s234 + s56, s16, -s123 + s23 - s234 + s56] - 
  SB[s45, -s234 + s56, s16, -s123 + s45 + s56] - 
  SB[s45, -s234 + s56, s16, -(s123*s234) + s23*s56] + 
  SB[s45, -s234 + s56, s56, s16] + SB[s45, -s234 + s56, s56, s45] + 
  SB[s45, -s234 + s56, s56, s56] - SB[s45, -s234 + s56, s56, 
   s16 - s234 + s56] + SB[s45, -s234 + s56, s56, -s123 + s23 - s234 + s56] - 
  SB[s45, -s234 + s56, s56, -s123 + s45 + s56] - 
  SB[s45, -s234 + s56, s56, -(s123*s234) + s23*s56] - 
  2*SB[s45, -s234 + s56, -s234 + s56, s16] - 
  2*SB[s45, -s234 + s56, -s234 + s56, s56] + 
  2*SB[s45, -s234 + s56, -s234 + s56, s16 - s234 + s56] - 
  2*SB[s45, -s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  2*SB[s45, -s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s45, -s234 + s56, s16 - s234 + s56, s45] + 
  SB[s45, -s234 + s56, s16 - s234 + s56, -s123 + s45 + s56] + 
  SB[s45, -s234 + s56, -s123 + s23 - s234 + s56, s16] + 
  SB[s45, -s234 + s56, -s123 + s23 - s234 + s56, s45] + 
  SB[s45, -s234 + s56, -s123 + s23 - s234 + s56, s56] - 
  SB[s45, -s234 + s56, -s123 + s23 - s234 + s56, s16 - s234 + s56] + 
  SB[s45, -s234 + s56, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s45, -s234 + s56, -s123 + s23 - s234 + s56, -s123 + s45 + s56] - 
  SB[s45, -s234 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s45, -s234 + s56, -s123 + s45 + s56, s16] - 
  SB[s45, -s234 + s56, -s123 + s45 + s56, s56] + 
  SB[s45, -s234 + s56, -s123 + s45 + s56, s16 - s234 + s56] - 
  SB[s45, -s234 + s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56] + 
  SB[s45, -s234 + s56, -s123 + s45 + s56, -(s123*s234) + s23*s56] - 
  SB[s45, -s234 + s56, -(s123*s234) + s23*s56, s45] + 
  SB[s45, -s234 + s56, -(s123*s234) + s23*s56, -s123 + s45 + s56] - 
  SB[s45, -s234 + s56, y[2], y[1]] - SB[s45, -s234 + s56, y[2], y[2]] - 
  SB[s45, -s234 + s56, y[2], y[3]] - SB[s45, -s234 + s56, y[3], y[1]] - 
  SB[s45, -s234 + s56, y[3], y[2]] - SB[s45, -s234 + s56, y[3], y[3]] - 
  SB[s45, -s123 + s23 - s234 + s56, s16, s16] - 
  SB[s45, -s123 + s23 - s234 + s56, s16, s45] - 
  SB[s45, -s123 + s23 - s234 + s56, s16, s56] + 
  SB[s45, -s123 + s23 - s234 + s56, s16, s16 - s234 + s56] - 
  SB[s45, -s123 + s23 - s234 + s56, s16, -s123 + s23 - s234 + s56] + 
  SB[s45, -s123 + s23 - s234 + s56, s16, -s123 + s45 + s56] + 
  SB[s45, -s123 + s23 - s234 + s56, s16, -(s123*s234) + s23*s56] - 
  SB[s45, -s123 + s23 - s234 + s56, -s123 + s56, s45] - 
  SB[s45, -s123 + s23 - s234 + s56, -s123 + s56, s56] - 
  SB[s45, -s123 + s23 - s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56] + 
  SB[s45, -s123 + s23 - s234 + s56, -s123 + s56, -s123 + s45 + s56] + 
  SB[s45, -s123 + s23 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, -s123 + s23 - s234 + s56, -s234 + s56, s16] + 
  SB[s45, -s123 + s23 - s234 + s56, -s234 + s56, s56] - 
  SB[s45, -s123 + s23 - s234 + s56, -s234 + s56, s16 - s234 + s56] + 
  SB[s45, -s123 + s23 - s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s45, -s123 + s23 - s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, -s123 + s23 - s234 + s56, -s123 + s45 + s56, s56] + 
  SB[s45, -s123 + s23 - s234 + s56, -s123 + s45 + s56, 
   -s123 + s23 - s234 + s56] - SB[s45, -s123 + s23 - s234 + s56, 
   -s123 + s45 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s45] - 
  SB[s45, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
   -s123 + s45 + s56] + SB[s45, -s123 + s23 - s234 + s56, y[2], y[1]] + 
  SB[s45, -s123 + s23 - s234 + s56, y[2], y[2]] + 
  SB[s45, -s123 + s23 - s234 + s56, y[2], y[3]] + 
  SB[s45, -s123 + s45 + s56, s16, s16] - SB[s45, -s123 + s45 + s56, s16, 
   s16 - s234 + s56] - SB[s45, -s123 + s45 + s56, s45, s45] + 
  SB[s45, -s123 + s45 + s56, s45, -s123 + s45 + s56] + 
  SB[s45, -s123 + s45 + s56, s56, s56] + SB[s45, -s123 + s45 + s56, s56, 
   -s123 + s23 - s234 + s56] - SB[s45, -s123 + s45 + s56, s56, 
   -(s123*s234) + s23*s56] - SB[s45, -s123 + s45 + s56, -s123 + s56, s45] - 
  SB[s45, -s123 + s45 + s56, -s123 + s56, s56] - 
  SB[s45, -s123 + s45 + s56, -s123 + s56, -s123 + s23 - s234 + s56] + 
  SB[s45, -s123 + s45 + s56, -s123 + s56, -s123 + s45 + s56] + 
  SB[s45, -s123 + s45 + s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s45, -s123 + s45 + s56, -s234 + s56, s16] - 
  SB[s45, -s123 + s45 + s56, -s234 + s56, s56] + 
  SB[s45, -s123 + s45 + s56, -s234 + s56, s16 - s234 + s56] - 
  SB[s45, -s123 + s45 + s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s45, -s123 + s45 + s56, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s45, -s123 + s45 + s56, -s123 + s23 - s234 + s56, s56] + 
  SB[s45, -s123 + s45 + s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[s45, -s123 + s45 + s56, 
   -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] + 
  2*SB[s45, -s123 + s45 + s56, -s123 + s45 + s56, s45] - 
  2*SB[s45, -s123 + s45 + s56, -s123 + s45 + s56, -s123 + s45 + s56] - 
  SB[s45, -s123 + s45 + s56, y[1], y[1]] - SB[s45, -s123 + s45 + s56, y[1], 
   y[2]] - SB[s45, -s123 + s45 + s56, y[1], y[3]] - 
  SB[s45, -s123 + s45 + s56, y[2], y[1]] - SB[s45, -s123 + s45 + s56, y[2], 
   y[2]] - SB[s45, -s123 + s45 + s56, y[2], y[3]] - 
  SB[s45, -s123 + s45 + s56, y[3], y[1]] - SB[s45, -s123 + s45 + s56, y[3], 
   y[2]] - SB[s45, -s123 + s45 + s56, y[3], y[3]] - SB[s56, s16, s45, s16] - 
  SB[s56, s16, s45, s45] - SB[s56, s16, s45, s56] + 
  SB[s56, s16, s45, s16 - s234 + s56] - SB[s56, s16, s45, 
   -s123 + s23 - s234 + s56] + SB[s56, s16, s45, -s123 + s45 + s56] + 
  SB[s56, s16, s45, -(s123*s234) + s23*s56] + SB[s56, s16, -s123 + s56, 
   s45] + SB[s56, s16, -s123 + s56, s56] + SB[s56, s16, -s123 + s56, 
   -s123 + s23 - s234 + s56] - SB[s56, s16, -s123 + s56, -s123 + s45 + s56] - 
  SB[s56, s16, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s56, s16, -s234 + s56, s16] - SB[s56, s16, -s234 + s56, s56] + 
  SB[s56, s16, -s234 + s56, s16 - s234 + s56] - 
  SB[s56, s16, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s56, s16, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s56, s16, s16 - s234 + s56, s56] + SB[s56, s16, s16 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[s56, s16, s16 - s234 + s56, 
   -(s123*s234) + s23*s56] + SB[s56, s16, -(s123*s234) + s23*s56, s16] - 
  SB[s56, s16, -(s123*s234) + s23*s56, s16 - s234 + s56] + 
  SB[s56, s16, y[1], y[1]] + SB[s56, s16, y[1], y[2]] + 
  SB[s56, s16, y[1], y[3]] - SB[s56, s45, s16, s16] - 
  SB[s56, s45, s16, s45] - SB[s56, s45, s16, s56] + 
  SB[s56, s45, s16, s16 - s234 + s56] - SB[s56, s45, s16, 
   -s123 + s23 - s234 + s56] + SB[s56, s45, s16, -s123 + s45 + s56] + 
  SB[s56, s45, s16, -(s123*s234) + s23*s56] - SB[s56, s45, -s123 + s56, 
   s45] - SB[s56, s45, -s123 + s56, s56] - SB[s56, s45, -s123 + s56, 
   -s123 + s23 - s234 + s56] + SB[s56, s45, -s123 + s56, -s123 + s45 + s56] + 
  SB[s56, s45, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[s56, s45, -s234 + s56, s16] + SB[s56, s45, -s234 + s56, s56] - 
  SB[s56, s45, -s234 + s56, s16 - s234 + s56] + 
  SB[s56, s45, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s56, s45, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s56, s45, -s123 + s45 + s56, s56] + SB[s56, s45, -s123 + s45 + s56, 
   -s123 + s23 - s234 + s56] - SB[s56, s45, -s123 + s45 + s56, 
   -(s123*s234) + s23*s56] + SB[s56, s45, -(s123*s234) + s23*s56, s45] - 
  SB[s56, s45, -(s123*s234) + s23*s56, -s123 + s45 + s56] + 
  SB[s56, s45, y[2], y[1]] + SB[s56, s45, y[2], y[2]] + 
  SB[s56, s45, y[2], y[3]] + SB[s56, -s123 + s56, s16, s45] + 
  SB[s56, -s123 + s56, s16, s56] + SB[s56, -s123 + s56, s16, 
   -s123 + s23 - s234 + s56] - SB[s56, -s123 + s56, s16, -s123 + s45 + s56] - 
  SB[s56, -s123 + s56, s16, -(s123*s234) + s23*s56] - 
  SB[s56, -s123 + s56, s45, s45] + SB[s56, -s123 + s56, s45, 
   -s123 + s45 + s56] + SB[s56, -s123 + s56, s56, s56] + 
  SB[s56, -s123 + s56, s56, -s123 + s23 - s234 + s56] - 
  SB[s56, -s123 + s56, s56, -(s123*s234) + s23*s56] + 
  2*SB[s56, -s123 + s56, -s123 + s56, s45] + 
  2*SB[s56, -s123 + s56, -s123 + s56, s56] + 
  2*SB[s56, -s123 + s56, -s123 + s56, -s123 + s23 - s234 + s56] - 
  2*SB[s56, -s123 + s56, -s123 + s56, -s123 + s45 + s56] - 
  2*SB[s56, -s123 + s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[s56, -s123 + s56, -s123 + s23 - s234 + s56, s56] + 
  SB[s56, -s123 + s56, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s56, -s123 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s56, -s123 + s56, -s123 + s45 + s56, s56] - 
  SB[s56, -s123 + s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56] + 
  SB[s56, -s123 + s56, -s123 + s45 + s56, -(s123*s234) + s23*s56] - 
  SB[s56, -s123 + s56, -(s123*s234) + s23*s56, s45] - 
  2*SB[s56, -s123 + s56, -(s123*s234) + s23*s56, s56] - 
  2*SB[s56, -s123 + s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56] + 
  SB[s56, -s123 + s56, -(s123*s234) + s23*s56, -s123 + s45 + s56] + 
  2*SB[s56, -s123 + s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] + 
  SB[s56, -s123 + s56, y[1], y[1]] + SB[s56, -s123 + s56, y[1], y[2]] + 
  SB[s56, -s123 + s56, y[1], y[3]] + SB[s56, -s123 + s56, y[3], y[1]] + 
  SB[s56, -s123 + s56, y[3], y[2]] + SB[s56, -s123 + s56, y[3], y[3]] - 
  SB[s56, -s234 + s56, s16, s16] + SB[s56, -s234 + s56, s16, 
   s16 - s234 + s56] + SB[s56, -s234 + s56, s45, s16] + 
  SB[s56, -s234 + s56, s45, s56] - SB[s56, -s234 + s56, s45, 
   s16 - s234 + s56] + SB[s56, -s234 + s56, s45, -s123 + s23 - s234 + s56] - 
  SB[s56, -s234 + s56, s45, -(s123*s234) + s23*s56] + 
  SB[s56, -s234 + s56, s56, s56] + SB[s56, -s234 + s56, s56, 
   -s123 + s23 - s234 + s56] - SB[s56, -s234 + s56, s56, 
   -(s123*s234) + s23*s56] + 2*SB[s56, -s234 + s56, -s234 + s56, s16] + 
  2*SB[s56, -s234 + s56, -s234 + s56, s56] - 
  2*SB[s56, -s234 + s56, -s234 + s56, s16 - s234 + s56] + 
  2*SB[s56, -s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] - 
  2*SB[s56, -s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s56, -s234 + s56, s16 - s234 + s56, s56] - 
  SB[s56, -s234 + s56, s16 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s56, -s234 + s56, s16 - s234 + s56, -(s123*s234) + s23*s56] + 
  SB[s56, -s234 + s56, -s123 + s23 - s234 + s56, s56] + 
  SB[s56, -s234 + s56, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[s56, -s234 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s56, -s234 + s56, -(s123*s234) + s23*s56, s16] - 
  2*SB[s56, -s234 + s56, -(s123*s234) + s23*s56, s56] + 
  SB[s56, -s234 + s56, -(s123*s234) + s23*s56, s16 - s234 + s56] - 
  2*SB[s56, -s234 + s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56] + 
  2*SB[s56, -s234 + s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] + 
  SB[s56, -s234 + s56, y[2], y[1]] + SB[s56, -s234 + s56, y[2], y[2]] + 
  SB[s56, -s234 + s56, y[2], y[3]] + SB[s56, -s234 + s56, y[3], y[1]] + 
  SB[s56, -s234 + s56, y[3], y[2]] + SB[s56, -s234 + s56, y[3], y[3]] + 
  SB[s56, -(s123*s234) + s23*s56, s16, s16] - SB[s56, -(s123*s234) + s23*s56, 
   s16, s16 - s234 + s56] + SB[s56, -(s123*s234) + s23*s56, s45, s45] - 
  SB[s56, -(s123*s234) + s23*s56, s45, -s123 + s45 + s56] - 
  SB[s56, -(s123*s234) + s23*s56, s56, s56] - SB[s56, -(s123*s234) + s23*s56, 
   s56, -s123 + s23 - s234 + s56] + SB[s56, -(s123*s234) + s23*s56, s56, 
   -(s123*s234) + s23*s56] - SB[s56, -(s123*s234) + s23*s56, -s123 + s56, 
   s45] - SB[s56, -(s123*s234) + s23*s56, -s123 + s56, s56] - 
  SB[s56, -(s123*s234) + s23*s56, -s123 + s56, -s123 + s23 - s234 + s56] + 
  SB[s56, -(s123*s234) + s23*s56, -s123 + s56, -s123 + s45 + s56] + 
  SB[s56, -(s123*s234) + s23*s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[s56, -(s123*s234) + s23*s56, -s234 + s56, s16] - 
  SB[s56, -(s123*s234) + s23*s56, -s234 + s56, s56] + 
  SB[s56, -(s123*s234) + s23*s56, -s234 + s56, s16 - s234 + s56] - 
  SB[s56, -(s123*s234) + s23*s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[s56, -(s123*s234) + s23*s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, s56] - 
  SB[s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] + SB[s56, -(s123*s234) + s23*s56, 
   -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] + 
  2*SB[s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56, s56] + 
  2*SB[s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] - 2*SB[s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] - 
  SB[s56, -(s123*s234) + s23*s56, y[1], y[1]] - 
  SB[s56, -(s123*s234) + s23*s56, y[1], y[2]] - 
  SB[s56, -(s123*s234) + s23*s56, y[1], y[3]] - 
  SB[s56, -(s123*s234) + s23*s56, y[2], y[1]] - 
  SB[s56, -(s123*s234) + s23*s56, y[2], y[2]] - 
  SB[s56, -(s123*s234) + s23*s56, y[2], y[3]] - 
  SB[s56, -(s123*s234) + s23*s56, y[3], y[1]] - 
  SB[s56, -(s123*s234) + s23*s56, y[3], y[2]] - 
  SB[s56, -(s123*s234) + s23*s56, y[3], y[3]] + 
  SB[-s123 + s56, s16, s45, s16] + SB[-s123 + s56, s16, s45, s45] + 
  SB[-s123 + s56, s16, s45, s56] - SB[-s123 + s56, s16, s45, 
   s16 - s234 + s56] + SB[-s123 + s56, s16, s45, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, s16, s45, -s123 + s45 + s56] - 
  SB[-s123 + s56, s16, s45, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, s16, s56, s16] + SB[-s123 + s56, s16, s56, s45] + 
  SB[-s123 + s56, s16, s56, s56] - SB[-s123 + s56, s16, s56, 
   s16 - s234 + s56] + SB[-s123 + s56, s16, s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, s16, s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, s16, s56, -(s123*s234) + s23*s56] - 
  2*SB[-s123 + s56, s16, -s123 + s56, s45] - 
  2*SB[-s123 + s56, s16, -s123 + s56, s56] - 
  2*SB[-s123 + s56, s16, -s123 + s56, -s123 + s23 - s234 + s56] + 
  2*SB[-s123 + s56, s16, -s123 + s56, -s123 + s45 + s56] + 
  2*SB[-s123 + s56, s16, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s16, s16 - s234 + s56, s45] - 
  SB[-s123 + s56, s16, s16 - s234 + s56, s56] - 
  SB[-s123 + s56, s16, s16 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, s16, s16 - s234 + s56, -s123 + s45 + s56] + 
  SB[-s123 + s56, s16, s16 - s234 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, s16, -s123 + s23 - s234 + s56, s16] + 
  SB[-s123 + s56, s16, -s123 + s23 - s234 + s56, s45] + 
  SB[-s123 + s56, s16, -s123 + s23 - s234 + s56, s56] - 
  SB[-s123 + s56, s16, -s123 + s23 - s234 + s56, s16 - s234 + s56] + 
  SB[-s123 + s56, s16, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, s16, -s123 + s23 - s234 + s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, s16, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s16, -s123 + s45 + s56, s16] + 
  SB[-s123 + s56, s16, -s123 + s45 + s56, s16 - s234 + s56] - 
  SB[-s123 + s56, s16, -(s123*s234) + s23*s56, s16] + 
  SB[-s123 + s56, s16, -(s123*s234) + s23*s56, s16 - s234 + s56] - 
  SB[-s123 + s56, s16, y[1], y[1]] - SB[-s123 + s56, s16, y[1], y[2]] - 
  SB[-s123 + s56, s16, y[1], y[3]] - SB[-s123 + s56, s16, y[3], y[1]] - 
  SB[-s123 + s56, s16, y[3], y[2]] - SB[-s123 + s56, s16, y[3], y[3]] + 
  SB[-s123 + s56, s45, s16, s16] + SB[-s123 + s56, s45, s16, s45] + 
  SB[-s123 + s56, s45, s16, s56] - SB[-s123 + s56, s45, s16, 
   s16 - s234 + s56] + SB[-s123 + s56, s45, s16, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, s45, s16, -s123 + s45 + s56] - 
  SB[-s123 + s56, s45, s16, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, s45, -s123 + s56, s45] + SB[-s123 + s56, s45, -s123 + s56, 
   s56] + SB[-s123 + s56, s45, -s123 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, s45, -s123 + s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, s45, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s45, -s234 + s56, s16] - SB[-s123 + s56, s45, -s234 + s56, 
   s56] + SB[-s123 + s56, s45, -s234 + s56, s16 - s234 + s56] - 
  SB[-s123 + s56, s45, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, s45, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s45, -s123 + s45 + s56, s56] - 
  SB[-s123 + s56, s45, -s123 + s45 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, s45, -s123 + s45 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s45, -(s123*s234) + s23*s56, s45] + 
  SB[-s123 + s56, s45, -(s123*s234) + s23*s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, s45, y[2], y[1]] - SB[-s123 + s56, s45, y[2], y[2]] - 
  SB[-s123 + s56, s45, y[2], y[3]] + SB[-s123 + s56, s56, s16, s16] + 
  SB[-s123 + s56, s56, s16, s45] + SB[-s123 + s56, s56, s16, s56] - 
  SB[-s123 + s56, s56, s16, s16 - s234 + s56] + 
  SB[-s123 + s56, s56, s16, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, s56, s16, -s123 + s45 + s56] - 
  SB[-s123 + s56, s56, s16, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, s56, -s123 + s56, s45] + SB[-s123 + s56, s56, -s123 + s56, 
   s56] + SB[-s123 + s56, s56, -s123 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, s56, -s123 + s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s56, -s234 + s56, s16] - SB[-s123 + s56, s56, -s234 + s56, 
   s56] + SB[-s123 + s56, s56, -s234 + s56, s16 - s234 + s56] - 
  SB[-s123 + s56, s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s56, -s123 + s45 + s56, s56] - 
  SB[-s123 + s56, s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, s56, -s123 + s45 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, s56, -(s123*s234) + s23*s56, s45] + 
  SB[-s123 + s56, s56, -(s123*s234) + s23*s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, s56, y[2], y[1]] - SB[-s123 + s56, s56, y[2], y[2]] - 
  SB[-s123 + s56, s56, y[2], y[3]] - 
  2*SB[-s123 + s56, -s123 + s56, s16, s45] - 
  2*SB[-s123 + s56, -s123 + s56, s16, s56] - 
  2*SB[-s123 + s56, -s123 + s56, s16, -s123 + s23 - s234 + s56] + 
  2*SB[-s123 + s56, -s123 + s56, s16, -s123 + s45 + s56] + 
  2*SB[-s123 + s56, -s123 + s56, s16, -(s123*s234) + s23*s56] - 
  4*SB[-s123 + s56, -s123 + s56, -s123 + s56, s45] - 
  4*SB[-s123 + s56, -s123 + s56, -s123 + s56, s56] - 
  4*SB[-s123 + s56, -s123 + s56, -s123 + s56, -s123 + s23 - s234 + s56] + 
  4*SB[-s123 + s56, -s123 + s56, -s123 + s56, -s123 + s45 + s56] + 
  4*SB[-s123 + s56, -s123 + s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  2*SB[-s123 + s56, -s123 + s56, -s123 + s45 + s56, s45] + 
  2*SB[-s123 + s56, -s123 + s56, -s123 + s45 + s56, s56] + 
  2*SB[-s123 + s56, -s123 + s56, -s123 + s45 + s56, 
    -s123 + s23 - s234 + s56] - 2*SB[-s123 + s56, -s123 + s56, 
    -s123 + s45 + s56, -s123 + s45 + s56] - 
  2*SB[-s123 + s56, -s123 + s56, -s123 + s45 + s56, -(s123*s234) + s23*s56] + 
  2*SB[-s123 + s56, -s123 + s56, -(s123*s234) + s23*s56, s45] + 
  2*SB[-s123 + s56, -s123 + s56, -(s123*s234) + s23*s56, s56] + 
  2*SB[-s123 + s56, -s123 + s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] - 2*SB[-s123 + s56, -s123 + s56, 
    -(s123*s234) + s23*s56, -s123 + s45 + s56] - 
  2*SB[-s123 + s56, -s123 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56] - 2*SB[-s123 + s56, -s123 + s56, y[1], y[1]] - 
  2*SB[-s123 + s56, -s123 + s56, y[1], y[2]] - 
  2*SB[-s123 + s56, -s123 + s56, y[1], y[3]] - 
  2*SB[-s123 + s56, -s123 + s56, y[3], y[1]] - 
  2*SB[-s123 + s56, -s123 + s56, y[3], y[2]] - 
  2*SB[-s123 + s56, -s123 + s56, y[3], y[3]] - SB[-s123 + s56, -s234 + s56, 
   s16, s45] - SB[-s123 + s56, -s234 + s56, s16, s56] - 
  SB[-s123 + s56, -s234 + s56, s16, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, -s234 + s56, s16, -s123 + s45 + s56] + 
  SB[-s123 + s56, -s234 + s56, s16, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, -s234 + s56, s45, s16] - SB[-s123 + s56, -s234 + s56, s45, 
   s56] + SB[-s123 + s56, -s234 + s56, s45, s16 - s234 + s56] - 
  SB[-s123 + s56, -s234 + s56, s45, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, -s234 + s56, s45, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, -s234 + s56, s56, s16] - SB[-s123 + s56, -s234 + s56, s56, 
   s45] - 2*SB[-s123 + s56, -s234 + s56, s56, s56] + 
  SB[-s123 + s56, -s234 + s56, s56, s16 - s234 + s56] - 
  2*SB[-s123 + s56, -s234 + s56, s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, -s234 + s56, s56, -s123 + s45 + s56] + 
  2*SB[-s123 + s56, -s234 + s56, s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -s234 + s56, s16 - s234 + s56, s45] + 
  SB[-s123 + s56, -s234 + s56, s16 - s234 + s56, s56] + 
  SB[-s123 + s56, -s234 + s56, s16 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, -s234 + s56, s16 - s234 + s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, -s234 + s56, s16 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, -s234 + s56, -s123 + s23 - s234 + s56, s16] - 
  SB[-s123 + s56, -s234 + s56, -s123 + s23 - s234 + s56, s45] - 
  2*SB[-s123 + s56, -s234 + s56, -s123 + s23 - s234 + s56, s56] + 
  SB[-s123 + s56, -s234 + s56, -s123 + s23 - s234 + s56, s16 - s234 + s56] - 
  2*SB[-s123 + s56, -s234 + s56, -s123 + s23 - s234 + s56, 
    -s123 + s23 - s234 + s56] + SB[-s123 + s56, -s234 + s56, 
   -s123 + s23 - s234 + s56, -s123 + s45 + s56] + 
  2*SB[-s123 + s56, -s234 + s56, -s123 + s23 - s234 + s56, 
    -(s123*s234) + s23*s56] + SB[-s123 + s56, -s234 + s56, -s123 + s45 + s56, 
   s16] + SB[-s123 + s56, -s234 + s56, -s123 + s45 + s56, s56] - 
  SB[-s123 + s56, -s234 + s56, -s123 + s45 + s56, s16 - s234 + s56] + 
  SB[-s123 + s56, -s234 + s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, -s234 + s56, -s123 + s45 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -s234 + s56, -(s123*s234) + s23*s56, s16] + 
  SB[-s123 + s56, -s234 + s56, -(s123*s234) + s23*s56, s45] + 
  2*SB[-s123 + s56, -s234 + s56, -(s123*s234) + s23*s56, s56] - 
  SB[-s123 + s56, -s234 + s56, -(s123*s234) + s23*s56, s16 - s234 + s56] + 
  2*SB[-s123 + s56, -s234 + s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] - SB[-s123 + s56, -s234 + s56, 
   -(s123*s234) + s23*s56, -s123 + s45 + s56] - 
  2*SB[-s123 + s56, -s234 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56] + SB[-s123 + s56, -s123 + s23 - s234 + s56, s16, 
   s16] + SB[-s123 + s56, -s123 + s23 - s234 + s56, s16, s45] + 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, s16, s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, s16, s16 - s234 + s56] + 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, s16, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, s16, -s123 + s45 + s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, s16, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s123 + s56, s45] + 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s123 + s56, s56] + 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s123 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s123 + s56, -s123 + s23 - s234 + s56, 
   -s123 + s56, -s123 + s45 + s56] - SB[-s123 + s56, 
   -s123 + s23 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s234 + s56, s16] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s234 + s56, s56] + 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s234 + s56, s16 - s234 + s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s234 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s123 + s56, -s123 + s23 - s234 + s56, 
   -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s123 + s45 + s56, s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -s123 + s45 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s123 + s56, -s123 + s23 - s234 + s56, 
   -s123 + s45 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s45] + 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
   -s123 + s45 + s56] - SB[-s123 + s56, -s123 + s23 - s234 + s56, y[2], 
   y[1]] - SB[-s123 + s56, -s123 + s23 - s234 + s56, y[2], y[2]] - 
  SB[-s123 + s56, -s123 + s23 - s234 + s56, y[2], y[3]] - 
  SB[-s123 + s56, -s123 + s45 + s56, s16, s16] + 
  SB[-s123 + s56, -s123 + s45 + s56, s16, s16 - s234 + s56] + 
  SB[-s123 + s56, -s123 + s45 + s56, s45, s45] - 
  SB[-s123 + s56, -s123 + s45 + s56, s45, -s123 + s45 + s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, s56, s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s56, -s123 + s45 + s56, s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -s123 + s45 + s56, -s123 + s56, s45] + 
  SB[-s123 + s56, -s123 + s45 + s56, -s123 + s56, s56] + 
  SB[-s123 + s56, -s123 + s45 + s56, -s123 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, -s123 + s56, -s123 + s45 + s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -s123 + s45 + s56, -s234 + s56, s16] + 
  SB[-s123 + s56, -s123 + s45 + s56, -s234 + s56, s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, -s234 + s56, s16 - s234 + s56] + 
  SB[-s123 + s56, -s123 + s45 + s56, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56, s56] - 
  SB[-s123 + s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s123 + s56, -s123 + s45 + s56, 
   -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  2*SB[-s123 + s56, -s123 + s45 + s56, -s123 + s45 + s56, s45] + 
  2*SB[-s123 + s56, -s123 + s45 + s56, -s123 + s45 + s56, 
    -s123 + s45 + s56] + SB[-s123 + s56, -s123 + s45 + s56, y[1], y[1]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[1], y[2]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[1], y[3]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[2], y[1]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[2], y[2]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[2], y[3]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[3], y[1]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[3], y[2]] + 
  SB[-s123 + s56, -s123 + s45 + s56, y[3], y[3]] - 
  SB[-s123 + s56, -(s123*s234) + s23*s56, s16, s16] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, s16, s16 - s234 + s56] - 
  SB[-s123 + s56, -(s123*s234) + s23*s56, s45, s45] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, s45, -s123 + s45 + s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, s56, s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s56, -(s123*s234) + s23*s56, s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s123 + s56, s45] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s123 + s56, s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s123 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s123 + s56, -(s123*s234) + s23*s56, 
   -s123 + s56, -s123 + s45 + s56] - SB[-s123 + s56, -(s123*s234) + s23*s56, 
   -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s234 + s56, s16] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s234 + s56, s56] - 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s234 + s56, s16 - s234 + s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s123 + s56, -(s123*s234) + s23*s56, 
   -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s123 + s56, -(s123*s234) + s23*s56, 
   -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  2*SB[-s123 + s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56, s56] - 
  2*SB[-s123 + s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] + 2*SB[-s123 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[1], y[1]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[1], y[2]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[1], y[3]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[2], y[1]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[2], y[2]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[2], y[3]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[3], y[1]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[3], y[2]] + 
  SB[-s123 + s56, -(s123*s234) + s23*s56, y[3], y[3]] + 
  SB[-s234 + s56, s16, s45, s16] + SB[-s234 + s56, s16, s45, s45] + 
  SB[-s234 + s56, s16, s45, s56] - SB[-s234 + s56, s16, s45, 
   s16 - s234 + s56] + SB[-s234 + s56, s16, s45, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s16, s45, -s123 + s45 + s56] - 
  SB[-s234 + s56, s16, s45, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s16, -s123 + s56, s45] - SB[-s234 + s56, s16, -s123 + s56, 
   s56] - SB[-s234 + s56, s16, -s123 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s234 + s56, s16, -s123 + s56, -s123 + s45 + s56] + 
  SB[-s234 + s56, s16, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, s16, -s234 + s56, s16] + SB[-s234 + s56, s16, -s234 + s56, 
   s56] - SB[-s234 + s56, s16, -s234 + s56, s16 - s234 + s56] + 
  SB[-s234 + s56, s16, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s16, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s16, s16 - s234 + s56, s56] - 
  SB[-s234 + s56, s16, s16 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s234 + s56, s16, s16 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s16, -(s123*s234) + s23*s56, s16] + 
  SB[-s234 + s56, s16, -(s123*s234) + s23*s56, s16 - s234 + s56] - 
  SB[-s234 + s56, s16, y[1], y[1]] - SB[-s234 + s56, s16, y[1], y[2]] - 
  SB[-s234 + s56, s16, y[1], y[3]] + SB[-s234 + s56, s45, s16, s16] + 
  SB[-s234 + s56, s45, s16, s45] + SB[-s234 + s56, s45, s16, s56] - 
  SB[-s234 + s56, s45, s16, s16 - s234 + s56] + 
  SB[-s234 + s56, s45, s16, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s45, s16, -s123 + s45 + s56] - 
  SB[-s234 + s56, s45, s16, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, s45, s56, s16] + SB[-s234 + s56, s45, s56, s45] + 
  SB[-s234 + s56, s45, s56, s56] - SB[-s234 + s56, s45, s56, 
   s16 - s234 + s56] + SB[-s234 + s56, s45, s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s45, s56, -s123 + s45 + s56] - 
  SB[-s234 + s56, s45, s56, -(s123*s234) + s23*s56] - 
  2*SB[-s234 + s56, s45, -s234 + s56, s16] - 
  2*SB[-s234 + s56, s45, -s234 + s56, s56] + 
  2*SB[-s234 + s56, s45, -s234 + s56, s16 - s234 + s56] - 
  2*SB[-s234 + s56, s45, -s234 + s56, -s123 + s23 - s234 + s56] + 
  2*SB[-s234 + s56, s45, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s45, s16 - s234 + s56, s45] + 
  SB[-s234 + s56, s45, s16 - s234 + s56, -s123 + s45 + s56] + 
  SB[-s234 + s56, s45, -s123 + s23 - s234 + s56, s16] + 
  SB[-s234 + s56, s45, -s123 + s23 - s234 + s56, s45] + 
  SB[-s234 + s56, s45, -s123 + s23 - s234 + s56, s56] - 
  SB[-s234 + s56, s45, -s123 + s23 - s234 + s56, s16 - s234 + s56] + 
  SB[-s234 + s56, s45, -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s45, -s123 + s23 - s234 + s56, -s123 + s45 + s56] - 
  SB[-s234 + s56, s45, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s45, -s123 + s45 + s56, s16] - 
  SB[-s234 + s56, s45, -s123 + s45 + s56, s56] + 
  SB[-s234 + s56, s45, -s123 + s45 + s56, s16 - s234 + s56] - 
  SB[-s234 + s56, s45, -s123 + s45 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s234 + s56, s45, -s123 + s45 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s45, -(s123*s234) + s23*s56, s45] + 
  SB[-s234 + s56, s45, -(s123*s234) + s23*s56, -s123 + s45 + s56] - 
  SB[-s234 + s56, s45, y[2], y[1]] - SB[-s234 + s56, s45, y[2], y[2]] - 
  SB[-s234 + s56, s45, y[2], y[3]] - SB[-s234 + s56, s45, y[3], y[1]] - 
  SB[-s234 + s56, s45, y[3], y[2]] - SB[-s234 + s56, s45, y[3], y[3]] + 
  SB[-s234 + s56, s56, s45, s16] + SB[-s234 + s56, s56, s45, s45] + 
  SB[-s234 + s56, s56, s45, s56] - SB[-s234 + s56, s56, s45, 
   s16 - s234 + s56] + SB[-s234 + s56, s56, s45, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s56, s45, -s123 + s45 + s56] - 
  SB[-s234 + s56, s56, s45, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s56, -s123 + s56, s45] - SB[-s234 + s56, s56, -s123 + s56, 
   s56] - SB[-s234 + s56, s56, -s123 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s234 + s56, s56, -s123 + s56, -s123 + s45 + s56] + 
  SB[-s234 + s56, s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, s56, -s234 + s56, s16] + SB[-s234 + s56, s56, -s234 + s56, 
   s56] - SB[-s234 + s56, s56, -s234 + s56, s16 - s234 + s56] + 
  SB[-s234 + s56, s56, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s56, s16 - s234 + s56, s56] - 
  SB[-s234 + s56, s56, s16 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s234 + s56, s56, s16 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, s56, -(s123*s234) + s23*s56, s16] + 
  SB[-s234 + s56, s56, -(s123*s234) + s23*s56, s16 - s234 + s56] - 
  SB[-s234 + s56, s56, y[1], y[1]] - SB[-s234 + s56, s56, y[1], y[2]] - 
  SB[-s234 + s56, s56, y[1], y[3]] - SB[-s234 + s56, -s123 + s56, s16, s45] - 
  SB[-s234 + s56, -s123 + s56, s16, s56] - SB[-s234 + s56, -s123 + s56, s16, 
   -s123 + s23 - s234 + s56] + SB[-s234 + s56, -s123 + s56, s16, 
   -s123 + s45 + s56] + SB[-s234 + s56, -s123 + s56, s16, 
   -(s123*s234) + s23*s56] - SB[-s234 + s56, -s123 + s56, s45, s16] - 
  SB[-s234 + s56, -s123 + s56, s45, s56] + SB[-s234 + s56, -s123 + s56, s45, 
   s16 - s234 + s56] - SB[-s234 + s56, -s123 + s56, s45, 
   -s123 + s23 - s234 + s56] + SB[-s234 + s56, -s123 + s56, s45, 
   -(s123*s234) + s23*s56] - SB[-s234 + s56, -s123 + s56, s56, s16] - 
  SB[-s234 + s56, -s123 + s56, s56, s45] - 
  2*SB[-s234 + s56, -s123 + s56, s56, s56] + SB[-s234 + s56, -s123 + s56, 
   s56, s16 - s234 + s56] - 2*SB[-s234 + s56, -s123 + s56, s56, 
    -s123 + s23 - s234 + s56] + SB[-s234 + s56, -s123 + s56, s56, 
   -s123 + s45 + s56] + 2*SB[-s234 + s56, -s123 + s56, s56, 
    -(s123*s234) + s23*s56] + SB[-s234 + s56, -s123 + s56, s16 - s234 + s56, 
   s45] + SB[-s234 + s56, -s123 + s56, s16 - s234 + s56, s56] + 
  SB[-s234 + s56, -s123 + s56, s16 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, -s123 + s56, s16 - s234 + s56, -s123 + s45 + s56] - 
  SB[-s234 + s56, -s123 + s56, s16 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56, s16] - 
  SB[-s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56, s45] - 
  2*SB[-s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56, s56] + 
  SB[-s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56, s16 - s234 + s56] - 
  2*SB[-s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56, 
    -s123 + s23 - s234 + s56] + SB[-s234 + s56, -s123 + s56, 
   -s123 + s23 - s234 + s56, -s123 + s45 + s56] + 
  2*SB[-s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56, 
    -(s123*s234) + s23*s56] + SB[-s234 + s56, -s123 + s56, -s123 + s45 + s56, 
   s16] + SB[-s234 + s56, -s123 + s56, -s123 + s45 + s56, s56] - 
  SB[-s234 + s56, -s123 + s56, -s123 + s45 + s56, s16 - s234 + s56] + 
  SB[-s234 + s56, -s123 + s56, -s123 + s45 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, -s123 + s56, -s123 + s45 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, s16] + 
  SB[-s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, s45] + 
  2*SB[-s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, s56] - 
  SB[-s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, s16 - s234 + s56] + 
  2*SB[-s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] - SB[-s234 + s56, -s123 + s56, 
   -(s123*s234) + s23*s56, -s123 + s45 + s56] - 
  2*SB[-s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56] - 2*SB[-s234 + s56, -s234 + s56, s45, s16] - 
  2*SB[-s234 + s56, -s234 + s56, s45, s56] + 
  2*SB[-s234 + s56, -s234 + s56, s45, s16 - s234 + s56] - 
  2*SB[-s234 + s56, -s234 + s56, s45, -s123 + s23 - s234 + s56] + 
  2*SB[-s234 + s56, -s234 + s56, s45, -(s123*s234) + s23*s56] - 
  4*SB[-s234 + s56, -s234 + s56, -s234 + s56, s16] - 
  4*SB[-s234 + s56, -s234 + s56, -s234 + s56, s56] + 
  4*SB[-s234 + s56, -s234 + s56, -s234 + s56, s16 - s234 + s56] - 
  4*SB[-s234 + s56, -s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] + 
  4*SB[-s234 + s56, -s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] + 
  2*SB[-s234 + s56, -s234 + s56, s16 - s234 + s56, s16] + 
  2*SB[-s234 + s56, -s234 + s56, s16 - s234 + s56, s56] - 
  2*SB[-s234 + s56, -s234 + s56, s16 - s234 + s56, s16 - s234 + s56] + 
  2*SB[-s234 + s56, -s234 + s56, s16 - s234 + s56, 
    -s123 + s23 - s234 + s56] - 2*SB[-s234 + s56, -s234 + s56, 
    s16 - s234 + s56, -(s123*s234) + s23*s56] + 
  2*SB[-s234 + s56, -s234 + s56, -(s123*s234) + s23*s56, s16] + 
  2*SB[-s234 + s56, -s234 + s56, -(s123*s234) + s23*s56, s56] - 
  2*SB[-s234 + s56, -s234 + s56, -(s123*s234) + s23*s56, s16 - s234 + s56] + 
  2*SB[-s234 + s56, -s234 + s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] - 2*SB[-s234 + s56, -s234 + s56, 
    -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] - 
  2*SB[-s234 + s56, -s234 + s56, y[2], y[1]] - 
  2*SB[-s234 + s56, -s234 + s56, y[2], y[2]] - 
  2*SB[-s234 + s56, -s234 + s56, y[2], y[3]] - 
  2*SB[-s234 + s56, -s234 + s56, y[3], y[1]] - 
  2*SB[-s234 + s56, -s234 + s56, y[3], y[2]] - 
  2*SB[-s234 + s56, -s234 + s56, y[3], y[3]] + 
  SB[-s234 + s56, s16 - s234 + s56, s16, s16] - 
  SB[-s234 + s56, s16 - s234 + s56, s16, s16 - s234 + s56] - 
  SB[-s234 + s56, s16 - s234 + s56, s45, s45] + 
  SB[-s234 + s56, s16 - s234 + s56, s45, -s123 + s45 + s56] - 
  SB[-s234 + s56, s16 - s234 + s56, s56, s56] - 
  SB[-s234 + s56, s16 - s234 + s56, s56, -s123 + s23 - s234 + s56] + 
  SB[-s234 + s56, s16 - s234 + s56, s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, s16 - s234 + s56, -s123 + s56, s45] + 
  SB[-s234 + s56, s16 - s234 + s56, -s123 + s56, s56] + 
  SB[-s234 + s56, s16 - s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s16 - s234 + s56, -s123 + s56, -s123 + s45 + s56] - 
  SB[-s234 + s56, s16 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, s16 - s234 + s56, -s234 + s56, s16] + 
  SB[-s234 + s56, s16 - s234 + s56, -s234 + s56, s56] - 
  SB[-s234 + s56, s16 - s234 + s56, -s234 + s56, s16 - s234 + s56] + 
  SB[-s234 + s56, s16 - s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, s16 - s234 + s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  2*SB[-s234 + s56, s16 - s234 + s56, s16 - s234 + s56, s16] + 
  2*SB[-s234 + s56, s16 - s234 + s56, s16 - s234 + s56, s16 - s234 + s56] - 
  SB[-s234 + s56, s16 - s234 + s56, -s123 + s23 - s234 + s56, s56] - 
  SB[-s234 + s56, s16 - s234 + s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s234 + s56, s16 - s234 + s56, 
   -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, s16 - s234 + s56, y[1], y[1]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[1], y[2]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[1], y[3]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[2], y[1]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[2], y[2]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[2], y[3]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[3], y[1]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[3], y[2]] + 
  SB[-s234 + s56, s16 - s234 + s56, y[3], y[3]] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s45, s16] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s45, s45] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s45, s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s45, s16 - s234 + s56] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s45, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s45, -s123 + s45 + s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s45, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -s123 + s56, s45] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -s123 + s56, s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -s123 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s234 + s56, -s123 + s23 - s234 + s56, 
   -s123 + s56, -s123 + s45 + s56] + SB[-s234 + s56, 
   -s123 + s23 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -s234 + s56, s16] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -s234 + s56, s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -s234 + s56, s16 - s234 + s56] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s234 + s56, -s123 + s23 - s234 + s56, 
   -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s16 - s234 + s56, s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, s16 - s234 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s234 + s56, -s123 + s23 - s234 + s56, 
   s16 - s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s16] + 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
   s16 - s234 + s56] - SB[-s234 + s56, -s123 + s23 - s234 + s56, y[1], 
   y[1]] - SB[-s234 + s56, -s123 + s23 - s234 + s56, y[1], y[2]] - 
  SB[-s234 + s56, -s123 + s23 - s234 + s56, y[1], y[3]] - 
  SB[-s234 + s56, -(s123*s234) + s23*s56, s16, s16] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, s16, s16 - s234 + s56] - 
  SB[-s234 + s56, -(s123*s234) + s23*s56, s45, s45] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, s45, -s123 + s45 + s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, s56, s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, s56, -s123 + s23 - s234 + s56] - 
  SB[-s234 + s56, -(s123*s234) + s23*s56, s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s123 + s56, s45] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s123 + s56, s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s123 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s234 + s56, -(s123*s234) + s23*s56, 
   -s123 + s56, -s123 + s45 + s56] - SB[-s234 + s56, -(s123*s234) + s23*s56, 
   -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s234 + s56, s16] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s234 + s56, s56] - 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s234 + s56, s16 - s234 + s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s234 + s56, -(s123*s234) + s23*s56, 
   -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s234 + s56, -(s123*s234) + s23*s56, 
   -s123 + s23 - s234 + s56, -(s123*s234) + s23*s56] - 
  2*SB[-s234 + s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56, s56] - 
  2*SB[-s234 + s56, -(s123*s234) + s23*s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] + 2*SB[-s234 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[1], y[1]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[1], y[2]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[1], y[3]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[2], y[1]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[2], y[2]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[2], y[3]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[3], y[1]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[3], y[2]] + 
  SB[-s234 + s56, -(s123*s234) + s23*s56, y[3], y[3]] - 
  SB[-s123 + s23 - s234 + s56, s16, s45, s16] - 
  SB[-s123 + s23 - s234 + s56, s16, s45, s45] - 
  SB[-s123 + s23 - s234 + s56, s16, s45, s56] + 
  SB[-s123 + s23 - s234 + s56, s16, s45, s16 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, s16, s45, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, s16, s45, -s123 + s45 + s56] + 
  SB[-s123 + s23 - s234 + s56, s16, s45, -(s123*s234) + s23*s56] + 
  SB[-s123 + s23 - s234 + s56, s16, -s123 + s56, s45] + 
  SB[-s123 + s23 - s234 + s56, s16, -s123 + s56, s56] + 
  SB[-s123 + s23 - s234 + s56, s16, -s123 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, s16, -s123 + s56, -s123 + s45 + s56] - 
  SB[-s123 + s23 - s234 + s56, s16, -s123 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s23 - s234 + s56, s16, -s234 + s56, s16] - 
  SB[-s123 + s23 - s234 + s56, s16, -s234 + s56, s56] + 
  SB[-s123 + s23 - s234 + s56, s16, -s234 + s56, s16 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, s16, -s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, s16, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s23 - s234 + s56, s16, s16 - s234 + s56, s56] + 
  SB[-s123 + s23 - s234 + s56, s16, s16 - s234 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s123 + s23 - s234 + s56, s16, 
   s16 - s234 + s56, -(s123*s234) + s23*s56] + SB[-s123 + s23 - s234 + s56, 
   s16, -(s123*s234) + s23*s56, s16] - SB[-s123 + s23 - s234 + s56, s16, 
   -(s123*s234) + s23*s56, s16 - s234 + s56] + SB[-s123 + s23 - s234 + s56, 
   s16, y[1], y[1]] + SB[-s123 + s23 - s234 + s56, s16, y[1], y[2]] + 
  SB[-s123 + s23 - s234 + s56, s16, y[1], y[3]] - 
  SB[-s123 + s23 - s234 + s56, s45, s16, s16] - 
  SB[-s123 + s23 - s234 + s56, s45, s16, s45] - 
  SB[-s123 + s23 - s234 + s56, s45, s16, s56] + 
  SB[-s123 + s23 - s234 + s56, s45, s16, s16 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, s45, s16, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, s45, s16, -s123 + s45 + s56] + 
  SB[-s123 + s23 - s234 + s56, s45, s16, -(s123*s234) + s23*s56] - 
  SB[-s123 + s23 - s234 + s56, s45, -s123 + s56, s45] - 
  SB[-s123 + s23 - s234 + s56, s45, -s123 + s56, s56] - 
  SB[-s123 + s23 - s234 + s56, s45, -s123 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, s45, -s123 + s56, -s123 + s45 + s56] + 
  SB[-s123 + s23 - s234 + s56, s45, -s123 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s23 - s234 + s56, s45, -s234 + s56, s16] + 
  SB[-s123 + s23 - s234 + s56, s45, -s234 + s56, s56] - 
  SB[-s123 + s23 - s234 + s56, s45, -s234 + s56, s16 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, s45, -s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, s45, -s234 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s23 - s234 + s56, s45, -s123 + s45 + s56, s56] + 
  SB[-s123 + s23 - s234 + s56, s45, -s123 + s45 + s56, 
   -s123 + s23 - s234 + s56] - SB[-s123 + s23 - s234 + s56, s45, 
   -s123 + s45 + s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s23 - s234 + s56, s45, -(s123*s234) + s23*s56, s45] - 
  SB[-s123 + s23 - s234 + s56, s45, -(s123*s234) + s23*s56, 
   -s123 + s45 + s56] + SB[-s123 + s23 - s234 + s56, s45, y[2], y[1]] + 
  SB[-s123 + s23 - s234 + s56, s45, y[2], y[2]] + 
  SB[-s123 + s23 - s234 + s56, s45, y[2], y[3]] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s16, s45] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s16, s56] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s16, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s16, -s123 + s45 + s56] - 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s16, -(s123*s234) + s23*s56] - 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s45, s45] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s45, -s123 + s45 + s56] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s56, s56] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, s56, -(s123*s234) + s23*s56] + 
  2*SB[-s123 + s23 - s234 + s56, -s123 + s56, -s123 + s56, s45] + 
  2*SB[-s123 + s23 - s234 + s56, -s123 + s56, -s123 + s56, s56] + 
  2*SB[-s123 + s23 - s234 + s56, -s123 + s56, -s123 + s56, 
    -s123 + s23 - s234 + s56] - 2*SB[-s123 + s23 - s234 + s56, -s123 + s56, 
    -s123 + s56, -s123 + s45 + s56] - 
  2*SB[-s123 + s23 - s234 + s56, -s123 + s56, -s123 + s56, 
    -(s123*s234) + s23*s56] + SB[-s123 + s23 - s234 + s56, -s123 + s56, 
   -s123 + s23 - s234 + s56, s56] + SB[-s123 + s23 - s234 + s56, -s123 + s56, 
   -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, -s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56] - SB[-s123 + s23 - s234 + s56, -s123 + s56, 
   -s123 + s45 + s56, s56] - SB[-s123 + s23 - s234 + s56, -s123 + s56, 
   -s123 + s45 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, -s123 + s45 + s56, 
   -(s123*s234) + s23*s56] - SB[-s123 + s23 - s234 + s56, -s123 + s56, 
   -(s123*s234) + s23*s56, s45] - 2*SB[-s123 + s23 - s234 + s56, -s123 + s56, 
    -(s123*s234) + s23*s56, s56] - 
  2*SB[-s123 + s23 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] + SB[-s123 + s23 - s234 + s56, -s123 + s56, 
   -(s123*s234) + s23*s56, -s123 + s45 + s56] + 
  2*SB[-s123 + s23 - s234 + s56, -s123 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56] + SB[-s123 + s23 - s234 + s56, -s123 + s56, y[1], 
   y[1]] + SB[-s123 + s23 - s234 + s56, -s123 + s56, y[1], y[2]] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, y[1], y[3]] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, y[3], y[1]] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, y[3], y[2]] + 
  SB[-s123 + s23 - s234 + s56, -s123 + s56, y[3], y[3]] - 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s16, s16] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s16, s16 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s45, s16] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s45, s56] - 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s45, s16 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s45, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s45, -(s123*s234) + s23*s56] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s56, s56] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s56, -(s123*s234) + s23*s56] + 
  2*SB[-s123 + s23 - s234 + s56, -s234 + s56, -s234 + s56, s16] + 
  2*SB[-s123 + s23 - s234 + s56, -s234 + s56, -s234 + s56, s56] - 
  2*SB[-s123 + s23 - s234 + s56, -s234 + s56, -s234 + s56, 
    s16 - s234 + s56] + 2*SB[-s123 + s23 - s234 + s56, -s234 + s56, 
    -s234 + s56, -s123 + s23 - s234 + s56] - 
  2*SB[-s123 + s23 - s234 + s56, -s234 + s56, -s234 + s56, 
    -(s123*s234) + s23*s56] - SB[-s123 + s23 - s234 + s56, -s234 + s56, 
   s16 - s234 + s56, s56] - SB[-s123 + s23 - s234 + s56, -s234 + s56, 
   s16 - s234 + s56, -s123 + s23 - s234 + s56] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, s16 - s234 + s56, 
   -(s123*s234) + s23*s56] + SB[-s123 + s23 - s234 + s56, -s234 + s56, 
   -s123 + s23 - s234 + s56, s56] + SB[-s123 + s23 - s234 + s56, -s234 + s56, 
   -s123 + s23 - s234 + s56, -s123 + s23 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, -s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56] - SB[-s123 + s23 - s234 + s56, -s234 + s56, 
   -(s123*s234) + s23*s56, s16] - 2*SB[-s123 + s23 - s234 + s56, -s234 + s56, 
    -(s123*s234) + s23*s56, s56] + SB[-s123 + s23 - s234 + s56, -s234 + s56, 
   -(s123*s234) + s23*s56, s16 - s234 + s56] - 
  2*SB[-s123 + s23 - s234 + s56, -s234 + s56, -(s123*s234) + s23*s56, 
    -s123 + s23 - s234 + s56] + 2*SB[-s123 + s23 - s234 + s56, -s234 + s56, 
    -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, y[2], y[1]] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, y[2], y[2]] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, y[2], y[3]] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, y[3], y[1]] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, y[3], y[2]] + 
  SB[-s123 + s23 - s234 + s56, -s234 + s56, y[3], y[3]] + 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s16, s16] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s16, 
   s16 - s234 + s56] + SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
   s45, s45] - SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s45, 
   -s123 + s45 + s56] - SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
   s56, s56] - SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, s56, 
   -s123 + s23 - s234 + s56] + SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, -s123 + s56, s45] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, -s123 + s56, s56] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, -s123 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, -s123 + s56, -s123 + s45 + s56] + 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, -s123 + s56, 
   -(s123*s234) + s23*s56] - SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, -s234 + s56, s16] - SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, -s234 + s56, s56] + SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, -s234 + s56, s16 - s234 + s56] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, -s234 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, -s234 + s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
   -s123 + s23 - s234 + s56, s56] - SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, 
   -s123 + s23 - s234 + s56] + SB[-s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56, 
   -(s123*s234) + s23*s56] + 2*SB[-s123 + s23 - s234 + s56, 
    -(s123*s234) + s23*s56, -(s123*s234) + s23*s56, s56] + 
  2*SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56, -s123 + s23 - s234 + s56] - 
  2*SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, 
    -(s123*s234) + s23*s56, -(s123*s234) + s23*s56] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[1], y[1]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[1], y[2]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[1], y[3]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[2], y[1]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[2], y[2]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[2], y[3]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[3], y[1]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[3], y[2]] - 
  SB[-s123 + s23 - s234 + s56, -(s123*s234) + s23*s56, y[3], y[3]];


==> anc/ggggggmmpppp_Nf0.txt <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{ggggggmmpppp0L,ggggggmmpppp1L,ggggggmmpppp2L}={{R[1] -> -(ab[1, 2]^3/(ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 6])), 1}, 
 {R[1] -> -(ab[1, 2]^3/(ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 6])), 
  -SB[W[1], W[2]] - SB[W[1], W[6]] + SB[W[1], W[49]] - SB[W[2], W[1]] - 
   SB[W[2], W[3]] + SB[W[2], W[50]] - SB[W[3], W[2]] - SB[W[3], W[4]] + 
   SB[W[3], W[51]] - SB[W[4], W[3]] - SB[W[4], W[5]] + SB[W[4], W[49]] - 
   SB[W[5], W[4]] - SB[W[5], W[6]] + SB[W[5], W[50]] - SB[W[6], W[1]] - 
   SB[W[6], W[5]] + SB[W[6], W[51]] + SB[W[7], W[1]] + SB[W[7], W[2]] + 
   SB[W[7], W[4]] + SB[W[7], W[5]] - SB[W[7], W[49]] - SB[W[7], W[50]] + 
   SB[W[8], W[2]] + SB[W[8], W[3]] + SB[W[8], W[5]] + SB[W[8], W[6]] - 
   SB[W[8], W[50]] - SB[W[8], W[51]] + SB[W[9], W[1]] + SB[W[9], W[3]] + 
   SB[W[9], W[4]] + SB[W[9], W[6]] - SB[W[9], W[49]] - SB[W[9], W[51]]}, 
 {{R[1] -> -(ab[1, 2]^3/(ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 6])), 
   R[5, 6] -> ((-2*ab[1, 5]*ab[2, 6] + ab[1, 2]*ab[5, 6])*
      (10*ab[1, 5]^2*ab[2, 6]^2 - 10*ab[1, 2]*ab[1, 5]*ab[2, 6]*ab[5, 6] + 
       ab[1, 2]^2*ab[5, 6]^2))/(ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[4, 5]*
      ab[5, 6]^4), R[3, 4] -> ((-2*ab[1, 3]*ab[2, 4] + ab[1, 2]*ab[3, 4])*
      (10*ab[1, 3]^2*ab[2, 4]^2 - 10*ab[1, 2]*ab[1, 3]*ab[2, 4]*ab[3, 4] + 
       ab[1, 2]^2*ab[3, 4]^2))/(ab[1, 6]*ab[2, 3]*ab[3, 4]^4*ab[4, 5]*
      ab[5, 6]), R[4, 6] -> ((-2*ab[1, 4]*ab[2, 6] + ab[1, 2]*ab[4, 6])*
      (10*ab[1, 4]^2*ab[2, 6]^2 - 10*ab[1, 2]*ab[1, 4]*ab[2, 6]*ab[4, 6] + 
       ab[1, 2]^2*ab[4, 6]^2))/(ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[4, 5]*
      ab[4, 6]^3*ab[5, 6]), R[3, 5] -> 
    ((-2*ab[1, 3]*ab[2, 5] + ab[1, 2]*ab[3, 5])*(10*ab[1, 3]^2*ab[2, 5]^2 - 
       10*ab[1, 2]*ab[1, 3]*ab[2, 5]*ab[3, 5] + ab[1, 2]^2*ab[3, 5]^2))/
     (ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[3, 5]^3*ab[4, 5]*ab[5, 6]), 
   R[3, 6] -> ((-2*ab[1, 3]*ab[2, 6] + ab[1, 2]*ab[3, 6])*
      (10*ab[1, 3]^2*ab[2, 6]^2 - 10*ab[1, 2]*ab[1, 3]*ab[2, 6]*ab[3, 6] + 
       ab[1, 2]^2*ab[3, 6]^2))/(ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[3, 6]^3*
      ab[4, 5]*ab[5, 6]), R[4, 5] -> 
    ((-2*ab[1, 4]*ab[2, 5] + ab[1, 2]*ab[4, 5])*(10*ab[1, 4]^2*ab[2, 5]^2 - 
       10*ab[1, 2]*ab[1, 4]*ab[2, 5]*ab[4, 5] + ab[1, 2]^2*ab[4, 5]^2))/
     (ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[4, 5]^4*ab[5, 6])}, 
  {2*SB[W[1], W[1], W[2], W[2]] + 2*SB[W[1], W[1], W[2], W[6]] - 
    2*SB[W[1], W[1], W[2], W[49]] + 2*SB[W[1], W[1], W[6], W[2]] + 
    2*SB[W[1], W[1], W[6], W[6]] - 2*SB[W[1], W[1], W[6], W[49]] - 
    2*SB[W[1], W[1], W[49], W[2]] - 2*SB[W[1], W[1], W[49], W[6]] + 
    2*SB[W[1], W[1], W[49], W[49]] + 2*SB[W[1], W[2], W[1], W[2]] + 
    2*SB[W[1], W[2], W[1], W[6]] - 2*SB[W[1], W[2], W[1], W[49]] + 
    2*SB[W[1], W[2], W[2], W[1]] + 2*SB[W[1], W[2], W[2], W[3]] - 
    2*SB[W[1], W[2], W[2], W[50]] - SB[W[1], W[2], W[3], W[1]] + 
    SB[W[1], W[2], W[3], W[2]] - SB[W[1], W[2], W[3], W[3]] - 
    SB[W[1], W[2], W[3], W[5]] + SB[W[1], W[2], W[3], W[50]] + 
    SB[W[1], W[2], W[4], W[3]] + SB[W[1], W[2], W[4], W[5]] - 
    SB[W[1], W[2], W[4], W[49]] + SB[W[1], W[2], W[5], W[4]] + 
    SB[W[1], W[2], W[5], W[6]] - SB[W[1], W[2], W[5], W[50]] + 
    SB[W[1], W[2], W[6], W[1]] - SB[W[1], W[2], W[6], W[2]]/2 - 
    SB[W[1], W[2], W[6], W[4]] - SB[W[1], W[2], W[6], W[6]]/2 - 
    SB[W[1], W[2], W[6], W[28]]/2 - SB[W[1], W[2], W[6], W[33]]/2 + 
    SB[W[1], W[2], W[6], W[49]] - 2*SB[W[1], W[2], W[7], W[1]] - 
    2*SB[W[1], W[2], W[7], W[2]] - 2*SB[W[1], W[2], W[7], W[4]] - 
    2*SB[W[1], W[2], W[7], W[5]] + 2*SB[W[1], W[2], W[7], W[49]] + 
    2*SB[W[1], W[2], W[7], W[50]] + SB[W[1], W[2], W[16], W[2]] - 
    SB[W[1], W[2], W[16], W[28]] - SB[W[1], W[2], W[22], W[6]] + 
    SB[W[1], W[2], W[22], W[33]] - SB[W[1], W[2], W[28], W[2]]/2 - 
    SB[W[1], W[2], W[28], W[6]]/2 + SB[W[1], W[2], W[28], W[28]]/2 + 
    SB[W[1], W[2], W[28], W[33]]/2 - SB[W[1], W[2], W[49], W[1]] + 
    SB[W[1], W[2], W[49], W[2]]/2 - SB[W[1], W[2], W[49], W[3]] + 
    SB[W[1], W[2], W[49], W[5]] + SB[W[1], W[2], W[49], W[6]]/2 + 
    SB[W[1], W[2], W[49], W[28]]/2 - SB[W[1], W[2], W[49], W[33]]/2 + 
    SB[W[1], W[2], W[50], W[1]] - SB[W[1], W[2], W[50], W[2]] + 
    SB[W[1], W[2], W[50], W[4]] - SB[W[1], W[2], W[50], W[6]] - 
    SB[W[1], W[2], W[187], W[182]] + SB[W[1], W[2], W[187], W[183]]/2 - 
    SB[W[1], W[2], W[187], W[186]]/2 + SB[W[1], W[2], W[187], W[187]]/2 + 
    SB[W[1], W[2], W[187], W[188]] - SB[W[1], W[2], W[187], W[189]] + 
    SB[W[1], W[2], W[187], W[190]]/2 - SB[W[1], W[2], W[188], W[182]] + 
    SB[W[1], W[2], W[188], W[183]] + SB[W[1], W[2], W[188], W[187]] + 
    SB[W[1], W[2], W[188], W[188]] - SB[W[1], W[2], W[188], W[189]] + 
    SB[W[1], W[2], W[188], W[190]] - SB[W[1], W[3], W[2], W[1]] + 
    SB[W[1], W[3], W[2], W[2]] - SB[W[1], W[3], W[2], W[3]] - 
    SB[W[1], W[3], W[2], W[5]] + SB[W[1], W[3], W[2], W[50]] + 
    SB[W[1], W[3], W[4], W[2]] + SB[W[1], W[3], W[4], W[6]] - 
    SB[W[1], W[3], W[4], W[49]] - SB[W[1], W[3], W[5], W[1]] - 
    SB[W[1], W[3], W[5], W[2]] - SB[W[1], W[3], W[5], W[3]] - 
    SB[W[1], W[3], W[5], W[4]] - SB[W[1], W[3], W[5], W[5]] - 
    SB[W[1], W[3], W[5], W[6]] + SB[W[1], W[3], W[5], W[49]] + 
    SB[W[1], W[3], W[5], W[50]] + SB[W[1], W[3], W[5], W[51]] + 
    SB[W[1], W[3], W[6], W[2]] + SB[W[1], W[3], W[6], W[4]] - 
    SB[W[1], W[3], W[6], W[51]] + SB[W[1], W[3], W[7], W[1]] + 
    SB[W[1], W[3], W[7], W[2]] + SB[W[1], W[3], W[7], W[4]] + 
    SB[W[1], W[3], W[7], W[5]] - SB[W[1], W[3], W[7], W[49]] - 
    SB[W[1], W[3], W[7], W[50]] + SB[W[1], W[3], W[8], W[2]] + 
    SB[W[1], W[3], W[8], W[3]] + SB[W[1], W[3], W[8], W[5]] + 
    SB[W[1], W[3], W[8], W[6]] - SB[W[1], W[3], W[8], W[50]] - 
    SB[W[1], W[3], W[8], W[51]] - SB[W[1], W[3], W[9], W[1]] - 
    SB[W[1], W[3], W[9], W[3]] - SB[W[1], W[3], W[9], W[4]] - 
    SB[W[1], W[3], W[9], W[6]] + SB[W[1], W[3], W[9], W[49]] + 
    SB[W[1], W[3], W[9], W[51]] - SB[W[1], W[3], W[49], W[2]] + 
    SB[W[1], W[3], W[49], W[3]] - SB[W[1], W[3], W[49], W[4]] + 
    SB[W[1], W[3], W[49], W[6]] + SB[W[1], W[3], W[51], W[1]] - 
    SB[W[1], W[3], W[51], W[2]] + SB[W[1], W[3], W[51], W[4]] - 
    SB[W[1], W[3], W[51], W[6]] - SB[W[1], W[3], W[183], W[182]] + 
    SB[W[1], W[3], W[183], W[183]] + SB[W[1], W[3], W[183], W[187]] + 
    SB[W[1], W[3], W[183], W[188]] - SB[W[1], W[3], W[183], W[189]] + 
    SB[W[1], W[3], W[183], W[190]] - SB[W[1], W[3], W[190], W[182]] + 
    SB[W[1], W[3], W[190], W[183]] + SB[W[1], W[3], W[190], W[187]] + 
    SB[W[1], W[3], W[190], W[188]] - SB[W[1], W[3], W[190], W[189]] + 
    SB[W[1], W[3], W[190], W[190]] + SB[W[1], W[4], W[2], W[3]] + 
    SB[W[1], W[4], W[2], W[5]] - SB[W[1], W[4], W[2], W[49]] + 
    SB[W[1], W[4], W[3], W[2]] + SB[W[1], W[4], W[3], W[6]] - 
    SB[W[1], W[4], W[3], W[49]] + SB[W[1], W[4], W[5], W[2]] + 
    SB[W[1], W[4], W[5], W[6]] - SB[W[1], W[4], W[5], W[49]] + 
    SB[W[1], W[4], W[6], W[3]] + SB[W[1], W[4], W[6], W[5]] - 
    SB[W[1], W[4], W[6], W[49]] - SB[W[1], W[4], W[49], W[2]] - 
    SB[W[1], W[4], W[49], W[3]] - SB[W[1], W[4], W[49], W[5]] - 
    SB[W[1], W[4], W[49], W[6]] + 2*SB[W[1], W[4], W[49], W[49]] + 
    SB[W[1], W[5], W[2], W[4]] + SB[W[1], W[5], W[2], W[6]] - 
    SB[W[1], W[5], W[2], W[50]] - SB[W[1], W[5], W[3], W[1]] - 
    SB[W[1], W[5], W[3], W[2]] - SB[W[1], W[5], W[3], W[3]] - 
    SB[W[1], W[5], W[3], W[4]] - SB[W[1], W[5], W[3], W[5]] - 
    SB[W[1], W[5], W[3], W[6]] + SB[W[1], W[5], W[3], W[49]] + 
    SB[W[1], W[5], W[3], W[50]] + SB[W[1], W[5], W[3], W[51]] + 
    SB[W[1], W[5], W[4], W[2]] + SB[W[1], W[5], W[4], W[6]] - 
    SB[W[1], W[5], W[4], W[49]] - SB[W[1], W[5], W[6], W[1]] - 
    SB[W[1], W[5], W[6], W[3]] - SB[W[1], W[5], W[6], W[5]] + 
    SB[W[1], W[5], W[6], W[6]] + SB[W[1], W[5], W[6], W[51]] - 
    SB[W[1], W[5], W[7], W[1]] - SB[W[1], W[5], W[7], W[2]] - 
    SB[W[1], W[5], W[7], W[4]] - SB[W[1], W[5], W[7], W[5]] + 
    SB[W[1], W[5], W[7], W[49]] + SB[W[1], W[5], W[7], W[50]] + 
    SB[W[1], W[5], W[8], W[2]] + SB[W[1], W[5], W[8], W[3]] + 
    SB[W[1], W[5], W[8], W[5]] + SB[W[1], W[5], W[8], W[6]] - 
    SB[W[1], W[5], W[8], W[50]] - SB[W[1], W[5], W[8], W[51]] + 
    SB[W[1], W[5], W[9], W[1]] + SB[W[1], W[5], W[9], W[3]] + 
    SB[W[1], W[5], W[9], W[4]] + SB[W[1], W[5], W[9], W[6]] - 
    SB[W[1], W[5], W[9], W[49]] - SB[W[1], W[5], W[9], W[51]] + 
    SB[W[1], W[5], W[49], W[2]] - SB[W[1], W[5], W[49], W[4]] + 
    SB[W[1], W[5], W[49], W[5]] - SB[W[1], W[5], W[49], W[6]] + 
    SB[W[1], W[5], W[50], W[1]] - SB[W[1], W[5], W[50], W[2]] + 
    SB[W[1], W[5], W[50], W[4]] - SB[W[1], W[5], W[50], W[6]] - 
    SB[W[1], W[5], W[187], W[182]] + SB[W[1], W[5], W[187], W[183]] + 
    SB[W[1], W[5], W[187], W[187]] + SB[W[1], W[5], W[187], W[188]] - 
    SB[W[1], W[5], W[187], W[189]] + SB[W[1], W[5], W[187], W[190]] - 
    SB[W[1], W[5], W[188], W[182]] + SB[W[1], W[5], W[188], W[183]] + 
    SB[W[1], W[5], W[188], W[187]] + SB[W[1], W[5], W[188], W[188]] - 
    SB[W[1], W[5], W[188], W[189]] + SB[W[1], W[5], W[188], W[190]] + 
    2*SB[W[1], W[6], W[1], W[2]] + 2*SB[W[1], W[6], W[1], W[6]] - 
    2*SB[W[1], W[6], W[1], W[49]] + SB[W[1], W[6], W[2], W[1]] - 
    SB[W[1], W[6], W[2], W[2]]/2 - SB[W[1], W[6], W[2], W[4]] - 
    SB[W[1], W[6], W[2], W[6]]/2 - SB[W[1], W[6], W[2], W[28]]/2 - 
    SB[W[1], W[6], W[2], W[33]]/2 + SB[W[1], W[6], W[2], W[49]] + 
    SB[W[1], W[6], W[3], W[2]] + SB[W[1], W[6], W[3], W[4]] - 
    SB[W[1], W[6], W[3], W[51]] + SB[W[1], W[6], W[4], W[3]] + 
    SB[W[1], W[6], W[4], W[5]] - SB[W[1], W[6], W[4], W[49]] - 
    SB[W[1], W[6], W[5], W[1]] - SB[W[1], W[6], W[5], W[3]] - 
    SB[W[1], W[6], W[5], W[5]] + SB[W[1], W[6], W[5], W[6]] + 
    SB[W[1], W[6], W[5], W[51]] + 2*SB[W[1], W[6], W[6], W[1]] + 
    2*SB[W[1], W[6], W[6], W[5]] - 2*SB[W[1], W[6], W[6], W[51]] - 
    2*SB[W[1], W[6], W[9], W[1]] - 2*SB[W[1], W[6], W[9], W[3]] - 
    2*SB[W[1], W[6], W[9], W[4]] - 2*SB[W[1], W[6], W[9], W[6]] + 
    2*SB[W[1], W[6], W[9], W[49]] + 2*SB[W[1], W[6], W[9], W[51]] - 
    SB[W[1], W[6], W[16], W[2]] + SB[W[1], W[6], W[16], W[28]] + 
    SB[W[1], W[6], W[22], W[6]] - SB[W[1], W[6], W[22], W[33]] - 
    SB[W[1], W[6], W[33], W[2]]/2 - SB[W[1], W[6], W[33], W[6]]/2 + 
    SB[W[1], W[6], W[33], W[28]]/2 + SB[W[1], W[6], W[33], W[33]]/2 - 
    SB[W[1], W[6], W[49], W[1]] + SB[W[1], W[6], W[49], W[2]]/2 + 
    SB[W[1], W[6], W[49], W[3]] - SB[W[1], W[6], W[49], W[5]] + 
    SB[W[1], W[6], W[49], W[6]]/2 - SB[W[1], W[6], W[49], W[28]]/2 + 
    SB[W[1], W[6], W[49], W[33]]/2 + SB[W[1], W[6], W[51], W[1]] - 
    SB[W[1], W[6], W[51], W[2]] + SB[W[1], W[6], W[51], W[4]] - 
    SB[W[1], W[6], W[51], W[6]] - SB[W[1], W[6], W[183], W[182]] + 
    SB[W[1], W[6], W[183], W[183]]/2 - SB[W[1], W[6], W[183], W[186]]/2 + 
    SB[W[1], W[6], W[183], W[187]]/2 + SB[W[1], W[6], W[183], W[188]] - 
    SB[W[1], W[6], W[183], W[189]] + SB[W[1], W[6], W[183], W[190]]/2 - 
    SB[W[1], W[6], W[186], W[183]]/2 - SB[W[1], W[6], W[186], W[186]]/2 - 
    SB[W[1], W[6], W[186], W[187]]/2 - SB[W[1], W[6], W[186], W[190]]/2 - 
    SB[W[1], W[6], W[190], W[182]] + SB[W[1], W[6], W[190], W[183]]/2 - 
    SB[W[1], W[6], W[190], W[186]]/2 + SB[W[1], W[6], W[190], W[187]]/2 + 
    SB[W[1], W[6], W[190], W[188]] - SB[W[1], W[6], W[190], W[189]] + 
    SB[W[1], W[6], W[190], W[190]]/2 + SB[W[1], W[7], W[1], W[1]] - 
    SB[W[1], W[7], W[1], W[2]] + SB[W[1], W[7], W[1], W[4]] - 
    SB[W[1], W[7], W[1], W[6]] - SB[W[1], W[7], W[2], W[1]] - 
    3*SB[W[1], W[7], W[2], W[2]] - SB[W[1], W[7], W[2], W[4]] - 
    2*SB[W[1], W[7], W[2], W[5]] - SB[W[1], W[7], W[2], W[6]] + 
    2*SB[W[1], W[7], W[2], W[49]] + 2*SB[W[1], W[7], W[2], W[50]] + 
    SB[W[1], W[7], W[3], W[1]] + SB[W[1], W[7], W[3], W[2]] + 
    SB[W[1], W[7], W[3], W[4]] + SB[W[1], W[7], W[3], W[5]] - 
    SB[W[1], W[7], W[3], W[49]] - SB[W[1], W[7], W[3], W[50]] + 
    SB[W[1], W[7], W[4], W[1]] - SB[W[1], W[7], W[4], W[2]] + 
    SB[W[1], W[7], W[4], W[4]] - SB[W[1], W[7], W[4], W[6]] - 
    2*SB[W[1], W[7], W[5], W[2]] - SB[W[1], W[7], W[5], W[5]] - 
    SB[W[1], W[7], W[5], W[6]] + SB[W[1], W[7], W[5], W[49]] + 
    SB[W[1], W[7], W[5], W[50]] + 2*SB[W[1], W[7], W[7], W[1]] + 
    2*SB[W[1], W[7], W[7], W[2]] + 2*SB[W[1], W[7], W[7], W[4]] + 
    2*SB[W[1], W[7], W[7], W[5]] - 2*SB[W[1], W[7], W[7], W[49]] - 
    2*SB[W[1], W[7], W[7], W[50]] - SB[W[1], W[7], W[49], W[1]] + 
    SB[W[1], W[7], W[49], W[2]] - SB[W[1], W[7], W[49], W[4]] + 
    SB[W[1], W[7], W[49], W[6]] - SB[W[1], W[7], W[50], W[1]] + 
    SB[W[1], W[7], W[50], W[2]] - SB[W[1], W[7], W[50], W[4]] + 
    SB[W[1], W[7], W[50], W[6]] + SB[W[1], W[7], W[182], W[182]] - 
    SB[W[1], W[7], W[182], W[183]] - SB[W[1], W[7], W[182], W[187]] - 
    SB[W[1], W[7], W[182], W[188]] + SB[W[1], W[7], W[182], W[189]] - 
    SB[W[1], W[7], W[182], W[190]] - SB[W[1], W[7], W[183], W[182]] + 
    SB[W[1], W[7], W[183], W[183]] + SB[W[1], W[7], W[183], W[187]] + 
    SB[W[1], W[7], W[183], W[188]] - SB[W[1], W[7], W[183], W[189]] + 
    SB[W[1], W[7], W[183], W[190]] + SB[W[1], W[7], W[189], W[182]] - 
    SB[W[1], W[7], W[189], W[183]] - SB[W[1], W[7], W[189], W[187]] - 
    SB[W[1], W[7], W[189], W[188]] + SB[W[1], W[7], W[189], W[189]] - 
    SB[W[1], W[7], W[189], W[190]] - SB[W[1], W[7], W[190], W[182]] + 
    SB[W[1], W[7], W[190], W[183]] + SB[W[1], W[7], W[190], W[187]] + 
    SB[W[1], W[7], W[190], W[188]] - SB[W[1], W[7], W[190], W[189]] + 
    SB[W[1], W[7], W[190], W[190]] + SB[W[1], W[8], W[2], W[1]] - 
    SB[W[1], W[8], W[2], W[2]] + SB[W[1], W[8], W[2], W[4]] - 
    SB[W[1], W[8], W[2], W[6]] + SB[W[1], W[8], W[3], W[1]] + 
    SB[W[1], W[8], W[3], W[3]] + SB[W[1], W[8], W[3], W[4]] + 
    SB[W[1], W[8], W[3], W[5]] - SB[W[1], W[8], W[3], W[50]] - 
    SB[W[1], W[8], W[3], W[51]] + SB[W[1], W[8], W[5], W[1]] + 
    SB[W[1], W[8], W[5], W[3]] + SB[W[1], W[8], W[5], W[4]] + 
    SB[W[1], W[8], W[5], W[5]] - SB[W[1], W[8], W[5], W[50]] - 
    SB[W[1], W[8], W[5], W[51]] + SB[W[1], W[8], W[6], W[1]] - 
    SB[W[1], W[8], W[6], W[2]] + SB[W[1], W[8], W[6], W[4]] - 
    SB[W[1], W[8], W[6], W[6]] - 2*SB[W[1], W[8], W[8], W[2]] - 
    2*SB[W[1], W[8], W[8], W[3]] - 2*SB[W[1], W[8], W[8], W[5]] - 
    2*SB[W[1], W[8], W[8], W[6]] + 2*SB[W[1], W[8], W[8], W[50]] + 
    2*SB[W[1], W[8], W[8], W[51]] - SB[W[1], W[8], W[50], W[1]] + 
    SB[W[1], W[8], W[50], W[2]] - SB[W[1], W[8], W[50], W[4]] + 
    SB[W[1], W[8], W[50], W[6]] - SB[W[1], W[8], W[51], W[1]] + 
    SB[W[1], W[8], W[51], W[2]] - SB[W[1], W[8], W[51], W[4]] + 
    SB[W[1], W[8], W[51], W[6]] + SB[W[1], W[8], W[183], W[182]] - 
    SB[W[1], W[8], W[183], W[183]] - SB[W[1], W[8], W[183], W[187]] - 
    SB[W[1], W[8], W[183], W[188]] + SB[W[1], W[8], W[183], W[189]] - 
    SB[W[1], W[8], W[183], W[190]] + SB[W[1], W[8], W[187], W[182]] - 
    SB[W[1], W[8], W[187], W[183]] - SB[W[1], W[8], W[187], W[187]] - 
    SB[W[1], W[8], W[187], W[188]] + SB[W[1], W[8], W[187], W[189]] - 
    SB[W[1], W[8], W[187], W[190]] + SB[W[1], W[8], W[188], W[182]] - 
    SB[W[1], W[8], W[188], W[183]] - SB[W[1], W[8], W[188], W[187]] - 
    SB[W[1], W[8], W[188], W[188]] + SB[W[1], W[8], W[188], W[189]] - 
    SB[W[1], W[8], W[188], W[190]] + SB[W[1], W[8], W[190], W[182]] - 
    SB[W[1], W[8], W[190], W[183]] - SB[W[1], W[8], W[190], W[187]] - 
    SB[W[1], W[8], W[190], W[188]] + SB[W[1], W[8], W[190], W[189]] - 
    SB[W[1], W[8], W[190], W[190]] + SB[W[1], W[9], W[1], W[1]] - 
    SB[W[1], W[9], W[1], W[2]] + SB[W[1], W[9], W[1], W[4]] - 
    SB[W[1], W[9], W[1], W[6]] - SB[W[1], W[9], W[3], W[2]] - 
    SB[W[1], W[9], W[3], W[3]] - 2*SB[W[1], W[9], W[3], W[6]] + 
    SB[W[1], W[9], W[3], W[49]] + SB[W[1], W[9], W[3], W[51]] + 
    SB[W[1], W[9], W[4], W[1]] - SB[W[1], W[9], W[4], W[2]] + 
    SB[W[1], W[9], W[4], W[4]] - SB[W[1], W[9], W[4], W[6]] + 
    SB[W[1], W[9], W[5], W[1]] + SB[W[1], W[9], W[5], W[3]] + 
    SB[W[1], W[9], W[5], W[4]] + SB[W[1], W[9], W[5], W[6]] - 
    SB[W[1], W[9], W[5], W[49]] - SB[W[1], W[9], W[5], W[51]] - 
    SB[W[1], W[9], W[6], W[1]] - SB[W[1], W[9], W[6], W[2]] - 
    2*SB[W[1], W[9], W[6], W[3]] - SB[W[1], W[9], W[6], W[4]] - 
    3*SB[W[1], W[9], W[6], W[6]] + 2*SB[W[1], W[9], W[6], W[49]] + 
    2*SB[W[1], W[9], W[6], W[51]] + 2*SB[W[1], W[9], W[9], W[1]] + 
    2*SB[W[1], W[9], W[9], W[3]] + 2*SB[W[1], W[9], W[9], W[4]] + 
    2*SB[W[1], W[9], W[9], W[6]] - 2*SB[W[1], W[9], W[9], W[49]] - 
    2*SB[W[1], W[9], W[9], W[51]] - SB[W[1], W[9], W[49], W[1]] + 
    SB[W[1], W[9], W[49], W[2]] - SB[W[1], W[9], W[49], W[4]] + 
    SB[W[1], W[9], W[49], W[6]] - SB[W[1], W[9], W[51], W[1]] + 
    SB[W[1], W[9], W[51], W[2]] - SB[W[1], W[9], W[51], W[4]] + 
    SB[W[1], W[9], W[51], W[6]] + SB[W[1], W[9], W[182], W[182]] - 
    SB[W[1], W[9], W[182], W[183]] - SB[W[1], W[9], W[182], W[187]] - 
    SB[W[1], W[9], W[182], W[188]] + SB[W[1], W[9], W[182], W[189]] - 
    SB[W[1], W[9], W[182], W[190]] - SB[W[1], W[9], W[187], W[182]] + 
    SB[W[1], W[9], W[187], W[183]] + SB[W[1], W[9], W[187], W[187]] + 
    SB[W[1], W[9], W[187], W[188]] - SB[W[1], W[9], W[187], W[189]] + 
    SB[W[1], W[9], W[187], W[190]] - SB[W[1], W[9], W[188], W[182]] + 
    SB[W[1], W[9], W[188], W[183]] + SB[W[1], W[9], W[188], W[187]] + 
    SB[W[1], W[9], W[188], W[188]] - SB[W[1], W[9], W[188], W[189]] + 
    SB[W[1], W[9], W[188], W[190]] + SB[W[1], W[9], W[189], W[182]] - 
    SB[W[1], W[9], W[189], W[183]] - SB[W[1], W[9], W[189], W[187]] - 
    SB[W[1], W[9], W[189], W[188]] + SB[W[1], W[9], W[189], W[189]] - 
    SB[W[1], W[9], W[189], W[190]] + SB[W[1], W[16], W[1], W[2]]/2 + 
    SB[W[1], W[16], W[1], W[6]]/2 - SB[W[1], W[16], W[1], W[28]]/2 - 
    SB[W[1], W[16], W[1], W[33]]/2 + SB[W[1], W[16], W[2], W[2]]/2 - 
    SB[W[1], W[16], W[2], W[6]]/2 - SB[W[1], W[16], W[2], W[28]]/2 + 
    SB[W[1], W[16], W[2], W[33]]/2 - SB[W[1], W[16], W[6], W[2]] + 
    SB[W[1], W[16], W[6], W[28]] - 2*SB[W[1], W[16], W[16], W[2]] + 
    2*SB[W[1], W[16], W[16], W[28]] + SB[W[1], W[16], W[28], W[2]]/2 + 
    SB[W[1], W[16], W[28], W[6]]/2 - SB[W[1], W[16], W[28], W[28]]/2 - 
    SB[W[1], W[16], W[28], W[33]]/2 + SB[W[1], W[16], W[46], W[2]]/2 + 
    SB[W[1], W[16], W[46], W[6]]/2 - SB[W[1], W[16], W[46], W[28]]/2 - 
    SB[W[1], W[16], W[46], W[33]]/2 + SB[W[1], W[16], W[49], W[2]]/2 - 
    SB[W[1], W[16], W[49], W[6]]/2 - SB[W[1], W[16], W[49], W[28]]/2 + 
    SB[W[1], W[16], W[49], W[33]]/2 + SB[W[1], W[16], W[182], W[183]]/2 + 
    SB[W[1], W[16], W[182], W[186]]/2 + SB[W[1], W[16], W[182], W[187]]/2 + 
    SB[W[1], W[16], W[182], W[190]]/2 - SB[W[1], W[16], W[183], W[183]]/2 - 
    SB[W[1], W[16], W[183], W[186]]/2 - SB[W[1], W[16], W[183], W[187]]/2 - 
    SB[W[1], W[16], W[183], W[190]]/2 - SB[W[1], W[16], W[188], W[183]]/2 - 
    SB[W[1], W[16], W[188], W[186]]/2 - SB[W[1], W[16], W[188], W[187]]/2 - 
    SB[W[1], W[16], W[188], W[190]]/2 + SB[W[1], W[16], W[189], W[183]]/2 + 
    SB[W[1], W[16], W[189], W[186]]/2 + SB[W[1], W[16], W[189], W[187]]/2 + 
    SB[W[1], W[16], W[189], W[190]]/2 - SB[W[1], W[16], W[190], W[183]]/2 - 
    SB[W[1], W[16], W[190], W[186]]/2 - SB[W[1], W[16], W[190], W[187]]/2 - 
    SB[W[1], W[16], W[190], W[190]]/2 - SB[W[1], W[16], W[196], W[183]]/2 - 
    SB[W[1], W[16], W[196], W[186]]/2 - SB[W[1], W[16], W[196], W[187]]/2 - 
    SB[W[1], W[16], W[196], W[190]]/2 - SB[W[1], W[16], W[220], W[183]]/2 - 
    SB[W[1], W[16], W[220], W[186]]/2 - SB[W[1], W[16], W[220], W[187]]/2 - 
    SB[W[1], W[16], W[220], W[190]]/2 + SB[W[1], W[22], W[1], W[2]]/2 + 
    SB[W[1], W[22], W[1], W[6]]/2 - SB[W[1], W[22], W[1], W[28]]/2 - 
    SB[W[1], W[22], W[1], W[33]]/2 - SB[W[1], W[22], W[2], W[6]] + 
    SB[W[1], W[22], W[2], W[33]] - SB[W[1], W[22], W[6], W[2]]/2 + 
    SB[W[1], W[22], W[6], W[6]]/2 + SB[W[1], W[22], W[6], W[28]]/2 - 
    SB[W[1], W[22], W[6], W[33]]/2 - 2*SB[W[1], W[22], W[22], W[6]] + 
    2*SB[W[1], W[22], W[22], W[33]] + SB[W[1], W[22], W[33], W[2]]/2 + 
    SB[W[1], W[22], W[33], W[6]]/2 - SB[W[1], W[22], W[33], W[28]]/2 - 
    SB[W[1], W[22], W[33], W[33]]/2 + SB[W[1], W[22], W[46], W[2]]/2 + 
    SB[W[1], W[22], W[46], W[6]]/2 - SB[W[1], W[22], W[46], W[28]]/2 - 
    SB[W[1], W[22], W[46], W[33]]/2 - SB[W[1], W[22], W[49], W[2]]/2 + 
    SB[W[1], W[22], W[49], W[6]]/2 + SB[W[1], W[22], W[49], W[28]]/2 - 
    SB[W[1], W[22], W[49], W[33]]/2 + SB[W[1], W[22], W[182], W[183]]/2 + 
    SB[W[1], W[22], W[182], W[186]]/2 + SB[W[1], W[22], W[182], W[187]]/2 + 
    SB[W[1], W[22], W[182], W[190]]/2 + SB[W[1], W[22], W[186], W[183]]/2 + 
    SB[W[1], W[22], W[186], W[186]]/2 + SB[W[1], W[22], W[186], W[187]]/2 + 
    SB[W[1], W[22], W[186], W[190]]/2 - SB[W[1], W[22], W[187], W[183]]/2 - 
    SB[W[1], W[22], W[187], W[186]]/2 - SB[W[1], W[22], W[187], W[187]]/2 - 
    SB[W[1], W[22], W[187], W[190]]/2 - SB[W[1], W[22], W[188], W[183]]/2 - 
    SB[W[1], W[22], W[188], W[186]]/2 - SB[W[1], W[22], W[188], W[187]]/2 - 
    SB[W[1], W[22], W[188], W[190]]/2 + SB[W[1], W[22], W[189], W[183]]/2 + 
    SB[W[1], W[22], W[189], W[186]]/2 + SB[W[1], W[22], W[189], W[187]]/2 + 
    SB[W[1], W[22], W[189], W[190]]/2 - SB[W[1], W[22], W[196], W[183]]/2 - 
    SB[W[1], W[22], W[196], W[186]]/2 - SB[W[1], W[22], W[196], W[187]]/2 - 
    SB[W[1], W[22], W[196], W[190]]/2 - SB[W[1], W[22], W[220], W[183]]/2 - 
    SB[W[1], W[22], W[220], W[186]]/2 - SB[W[1], W[22], W[220], W[187]]/2 - 
    SB[W[1], W[22], W[220], W[190]]/2 - SB[W[1], W[49], W[1], W[1]] - 
    (3*SB[W[1], W[49], W[1], W[2]])/2 - SB[W[1], W[49], W[1], W[4]] - 
    (3*SB[W[1], W[49], W[1], W[6]])/2 + SB[W[1], W[49], W[1], W[28]]/2 + 
    SB[W[1], W[49], W[1], W[33]]/2 + 2*SB[W[1], W[49], W[1], W[49]] - 
    SB[W[1], W[49], W[2], W[1]] + SB[W[1], W[49], W[2], W[2]]/2 - 
    SB[W[1], W[49], W[2], W[3]] + SB[W[1], W[49], W[2], W[5]] + 
    SB[W[1], W[49], W[2], W[6]]/2 + SB[W[1], W[49], W[2], W[28]]/2 - 
    SB[W[1], W[49], W[2], W[33]]/2 - SB[W[1], W[49], W[3], W[2]] + 
    SB[W[1], W[49], W[3], W[3]] - SB[W[1], W[49], W[3], W[4]] + 
    SB[W[1], W[49], W[3], W[6]] - SB[W[1], W[49], W[4], W[1]] - 
    SB[W[1], W[49], W[4], W[3]] - SB[W[1], W[49], W[4], W[4]] - 
    SB[W[1], W[49], W[4], W[5]] + 2*SB[W[1], W[49], W[4], W[49]] + 
    SB[W[1], W[49], W[5], W[2]] - SB[W[1], W[49], W[5], W[4]] + 
    SB[W[1], W[49], W[5], W[5]] - SB[W[1], W[49], W[5], W[6]] - 
    SB[W[1], W[49], W[6], W[1]] + SB[W[1], W[49], W[6], W[2]]/2 + 
    SB[W[1], W[49], W[6], W[3]] - SB[W[1], W[49], W[6], W[5]] + 
    SB[W[1], W[49], W[6], W[6]]/2 - SB[W[1], W[49], W[6], W[28]]/2 + 
    SB[W[1], W[49], W[6], W[33]]/2 + SB[W[1], W[49], W[16], W[2]] - 
    SB[W[1], W[49], W[16], W[28]] + SB[W[1], W[49], W[22], W[6]] - 
    SB[W[1], W[49], W[22], W[33]] - SB[W[1], W[49], W[46], W[2]]/2 - 
    SB[W[1], W[49], W[46], W[6]]/2 + SB[W[1], W[49], W[46], W[28]]/2 + 
    SB[W[1], W[49], W[46], W[33]]/2 + 2*SB[W[1], W[49], W[49], W[1]] + 
    2*SB[W[1], W[49], W[49], W[4]] - 2*SB[W[1], W[49], W[49], W[49]] - 
    SB[W[1], W[49], W[182], W[182]] + SB[W[1], W[49], W[182], W[183]]/2 - 
    SB[W[1], W[49], W[182], W[186]]/2 + SB[W[1], W[49], W[182], W[187]]/2 + 
    SB[W[1], W[49], W[182], W[188]] - SB[W[1], W[49], W[182], W[189]] + 
    SB[W[1], W[49], W[182], W[190]]/2 + SB[W[1], W[49], W[183], W[182]] - 
    SB[W[1], W[49], W[183], W[183]]/2 + SB[W[1], W[49], W[183], W[186]]/2 - 
    SB[W[1], W[49], W[183], W[187]]/2 - SB[W[1], W[49], W[183], W[188]] + 
    SB[W[1], W[49], W[183], W[189]] - SB[W[1], W[49], W[183], W[190]]/2 + 
    SB[W[1], W[49], W[187], W[182]] - SB[W[1], W[49], W[187], W[183]]/2 + 
    SB[W[1], W[49], W[187], W[186]]/2 - SB[W[1], W[49], W[187], W[187]]/2 - 
    SB[W[1], W[49], W[187], W[188]] + SB[W[1], W[49], W[187], W[189]] - 
    SB[W[1], W[49], W[187], W[190]]/2 + SB[W[1], W[49], W[188], W[182]] - 
    SB[W[1], W[49], W[188], W[183]]/2 + SB[W[1], W[49], W[188], W[186]]/2 - 
    SB[W[1], W[49], W[188], W[187]]/2 - SB[W[1], W[49], W[188], W[188]] + 
    SB[W[1], W[49], W[188], W[189]] - SB[W[1], W[49], W[188], W[190]]/2 - 
    SB[W[1], W[49], W[189], W[182]] + SB[W[1], W[49], W[189], W[183]]/2 - 
    SB[W[1], W[49], W[189], W[186]]/2 + SB[W[1], W[49], W[189], W[187]]/2 + 
    SB[W[1], W[49], W[189], W[188]] - SB[W[1], W[49], W[189], W[189]] + 
    SB[W[1], W[49], W[189], W[190]]/2 + SB[W[1], W[49], W[190], W[182]] - 
    SB[W[1], W[49], W[190], W[183]]/2 + SB[W[1], W[49], W[190], W[186]]/2 - 
    SB[W[1], W[49], W[190], W[187]]/2 - SB[W[1], W[49], W[190], W[188]] + 
    SB[W[1], W[49], W[190], W[189]] - SB[W[1], W[49], W[190], W[190]]/2 + 
    SB[W[1], W[49], W[196], W[183]]/2 + SB[W[1], W[49], W[196], W[186]]/2 + 
    SB[W[1], W[49], W[196], W[187]]/2 + SB[W[1], W[49], W[196], W[190]]/2 + 
    SB[W[1], W[49], W[220], W[183]]/2 + SB[W[1], W[49], W[220], W[186]]/2 + 
    SB[W[1], W[49], W[220], W[187]]/2 + SB[W[1], W[49], W[220], W[190]]/2 + 
    2*SB[W[2], W[1], W[1], W[2]] + 2*SB[W[2], W[1], W[1], W[6]] - 
    2*SB[W[2], W[1], W[1], W[49]] + 2*SB[W[2], W[1], W[2], W[1]] + 
    2*SB[W[2], W[1], W[2], W[3]] - 2*SB[W[2], W[1], W[2], W[50]] - 
    SB[W[2], W[1], W[3], W[1]] + SB[W[2], W[1], W[3], W[2]] - 
    SB[W[2], W[1], W[3], W[3]] - SB[W[2], W[1], W[3], W[5]] + 
    SB[W[2], W[1], W[3], W[50]] + SB[W[2], W[1], W[4], W[3]] + 
    SB[W[2], W[1], W[4], W[5]] - SB[W[2], W[1], W[4], W[49]] + 
    SB[W[2], W[1], W[5], W[4]] + SB[W[2], W[1], W[5], W[6]] - 
    SB[W[2], W[1], W[5], W[50]] + SB[W[2], W[1], W[6], W[1]] - 
    SB[W[2], W[1], W[6], W[2]]/2 - SB[W[2], W[1], W[6], W[4]] - 
    SB[W[2], W[1], W[6], W[6]]/2 - SB[W[2], W[1], W[6], W[28]]/2 - 
    SB[W[2], W[1], W[6], W[33]]/2 + SB[W[2], W[1], W[6], W[49]] - 
    2*SB[W[2], W[1], W[7], W[1]] - 2*SB[W[2], W[1], W[7], W[2]] - 
    2*SB[W[2], W[1], W[7], W[4]] - 2*SB[W[2], W[1], W[7], W[5]] + 
    2*SB[W[2], W[1], W[7], W[49]] + 2*SB[W[2], W[1], W[7], W[50]] + 
    SB[W[2], W[1], W[16], W[2]] - SB[W[2], W[1], W[16], W[28]] - 
    SB[W[2], W[1], W[22], W[6]] + SB[W[2], W[1], W[22], W[33]] - 
    SB[W[2], W[1], W[28], W[2]]/2 - SB[W[2], W[1], W[28], W[6]]/2 + 
    SB[W[2], W[1], W[28], W[28]]/2 + SB[W[2], W[1], W[28], W[33]]/2 - 
    SB[W[2], W[1], W[49], W[1]] + SB[W[2], W[1], W[49], W[2]]/2 - 
    SB[W[2], W[1], W[49], W[3]] + SB[W[2], W[1], W[49], W[5]] + 
    SB[W[2], W[1], W[49], W[6]]/2 + SB[W[2], W[1], W[49], W[28]]/2 - 
    SB[W[2], W[1], W[49], W[33]]/2 + SB[W[2], W[1], W[50], W[1]] - 
    SB[W[2], W[1], W[50], W[2]] + SB[W[2], W[1], W[50], W[4]] - 
    SB[W[2], W[1], W[50], W[6]] - SB[W[2], W[1], W[187], W[182]] + 
    SB[W[2], W[1], W[187], W[183]]/2 - SB[W[2], W[1], W[187], W[186]]/2 + 
    SB[W[2], W[1], W[187], W[187]]/2 + SB[W[2], W[1], W[187], W[188]] - 
    SB[W[2], W[1], W[187], W[189]] + SB[W[2], W[1], W[187], W[190]]/2 - 
    SB[W[2], W[1], W[188], W[182]] + SB[W[2], W[1], W[188], W[183]] + 
    SB[W[2], W[1], W[188], W[187]] + SB[W[2], W[1], W[188], W[188]] - 
    SB[W[2], W[1], W[188], W[189]] + SB[W[2], W[1], W[188], W[190]] + 
    2*SB[W[2], W[2], W[1], W[1]] + 2*SB[W[2], W[2], W[1], W[3]] - 
    2*SB[W[2], W[2], W[1], W[50]] + 2*SB[W[2], W[2], W[3], W[1]] + 
    2*SB[W[2], W[2], W[3], W[3]] + SB[W[2], W[2], W[3], W[17]] - 
    SB[W[2], W[2], W[3], W[29]] - 2*SB[W[2], W[2], W[3], W[50]] - 
    SB[W[2], W[2], W[17], W[17]] + SB[W[2], W[2], W[17], W[29]] - 
    2*SB[W[2], W[2], W[50], W[1]] - 2*SB[W[2], W[2], W[50], W[3]] + 
    2*SB[W[2], W[2], W[50], W[50]] - SB[W[2], W[3], W[1], W[1]] + 
    SB[W[2], W[3], W[1], W[2]] - SB[W[2], W[3], W[1], W[3]] - 
    SB[W[2], W[3], W[1], W[5]] + SB[W[2], W[3], W[1], W[50]] + 
    2*SB[W[2], W[3], W[2], W[1]] + 2*SB[W[2], W[3], W[2], W[3]] + 
    SB[W[2], W[3], W[2], W[17]] - SB[W[2], W[3], W[2], W[29]] - 
    2*SB[W[2], W[3], W[2], W[50]] + 2*SB[W[2], W[3], W[3], W[2]] + 
    2*SB[W[2], W[3], W[3], W[4]] - 2*SB[W[2], W[3], W[3], W[51]] - 
    SB[W[2], W[3], W[4], W[2]]/2 + SB[W[2], W[3], W[4], W[3]] - 
    SB[W[2], W[3], W[4], W[4]] - SB[W[2], W[3], W[4], W[6]] + 
    SB[W[2], W[3], W[4], W[48]]/2 + SB[W[2], W[3], W[4], W[51]] - 
    SB[W[2], W[3], W[4], W[81]]/2 + SB[W[2], W[3], W[5], W[4]] + 
    SB[W[2], W[3], W[5], W[6]] - SB[W[2], W[3], W[5], W[50]] + 
    SB[W[2], W[3], W[6], W[1]] + SB[W[2], W[3], W[6], W[5]] - 
    SB[W[2], W[3], W[6], W[51]] - SB[W[2], W[3], W[8], W[2]] - 
    2*SB[W[2], W[3], W[8], W[3]] - 2*SB[W[2], W[3], W[8], W[5]] - 
    2*SB[W[2], W[3], W[8], W[6]] - SB[W[2], W[3], W[8], W[17]] + 
    SB[W[2], W[3], W[8], W[27]] + SB[W[2], W[3], W[8], W[29]] + 
    2*SB[W[2], W[3], W[8], W[50]] + 2*SB[W[2], W[3], W[8], W[51]] - 
    SB[W[2], W[3], W[8], W[81]] + SB[W[2], W[3], W[17], W[17]] - 
    SB[W[2], W[3], W[17], W[29]] + SB[W[2], W[3], W[18], W[27]] - 
    SB[W[2], W[3], W[18], W[48]] - SB[W[2], W[3], W[29], W[2]]/2 - 
    SB[W[2], W[3], W[29], W[17]] + SB[W[2], W[3], W[29], W[29]] - 
    SB[W[2], W[3], W[29], W[48]]/2 + SB[W[2], W[3], W[29], W[81]]/2 - 
    SB[W[2], W[3], W[50], W[2]] + SB[W[2], W[3], W[50], W[3]] - 
    SB[W[2], W[3], W[50], W[4]] + SB[W[2], W[3], W[50], W[6]] - 
    SB[W[2], W[3], W[51], W[1]] + SB[W[2], W[3], W[51], W[2]]/2 - 
    SB[W[2], W[3], W[51], W[3]] + SB[W[2], W[3], W[51], W[5]] - 
    SB[W[2], W[3], W[51], W[27]] + SB[W[2], W[3], W[51], W[48]]/2 + 
    SB[W[2], W[3], W[51], W[81]]/2 + SB[W[2], W[3], W[182], W[182]] - 
    SB[W[2], W[3], W[182], W[183]] - SB[W[2], W[3], W[182], W[187]] - 
    SB[W[2], W[3], W[182], W[188]] + SB[W[2], W[3], W[182], W[189]] - 
    SB[W[2], W[3], W[182], W[190]] + SB[W[2], W[3], W[189], W[182]] - 
    SB[W[2], W[3], W[189], W[183]] - SB[W[2], W[3], W[189], W[187]] - 
    SB[W[2], W[3], W[189], W[188]] + SB[W[2], W[3], W[189], W[189]] - 
    SB[W[2], W[3], W[189], W[190]] + SB[W[2], W[3], W[189], W[219]]/2 + 
    SB[W[2], W[4], W[1], W[3]] + SB[W[2], W[4], W[1], W[5]] - 
    SB[W[2], W[4], W[1], W[49]] - SB[W[2], W[4], W[2], W[6]]/4 - 
    SB[W[2], W[4], W[2], W[28]]/4 - SB[W[2], W[4], W[2], W[33]]/4 + 
    SB[W[2], W[4], W[2], W[48]]/4 + SB[W[2], W[4], W[2], W[81]]/4 + 
    SB[W[2], W[4], W[2], W[86]]/2 - SB[W[2], W[4], W[2], W[93]]/2 - 
    SB[W[2], W[4], W[3], W[2]]/2 + SB[W[2], W[4], W[3], W[3]] - 
    SB[W[2], W[4], W[3], W[4]] - SB[W[2], W[4], W[3], W[6]] + 
    SB[W[2], W[4], W[3], W[48]]/2 + SB[W[2], W[4], W[3], W[51]] - 
    SB[W[2], W[4], W[3], W[81]]/2 + SB[W[2], W[4], W[4], W[2]]/4 - 
    SB[W[2], W[4], W[4], W[6]]/4 - SB[W[2], W[4], W[4], W[47]]/4 + 
    SB[W[2], W[4], W[4], W[48]]/4 - SB[W[2], W[4], W[4], W[81]]/4 + 
    SB[W[2], W[4], W[4], W[86]]/4 + SB[W[2], W[4], W[5], W[1]] + 
    SB[W[2], W[4], W[5], W[3]] - SB[W[2], W[4], W[5], W[50]] - 
    SB[W[2], W[4], W[6], W[1]] - (3*SB[W[2], W[4], W[6], W[2]])/4 - 
    SB[W[2], W[4], W[6], W[3]] - SB[W[2], W[4], W[6], W[4]] - 
    SB[W[2], W[4], W[6], W[5]] - SB[W[2], W[4], W[6], W[6]]/2 + 
    SB[W[2], W[4], W[6], W[17]] + SB[W[2], W[4], W[6], W[27]] + 
    SB[W[2], W[4], W[6], W[28]]/4 + SB[W[2], W[4], W[6], W[33]]/4 + 
    SB[W[2], W[4], W[6], W[47]]/4 + SB[W[2], W[4], W[6], W[49]] + 
    SB[W[2], W[4], W[6], W[50]] + SB[W[2], W[4], W[6], W[51]] - 
    SB[W[2], W[4], W[6], W[81]]/2 - (3*SB[W[2], W[4], W[6], W[86]])/4 - 
    SB[W[2], W[4], W[6], W[93]]/2 - SB[W[2], W[4], W[7], W[1]] - 
    SB[W[2], W[4], W[7], W[2]] - SB[W[2], W[4], W[7], W[4]] - 
    SB[W[2], W[4], W[7], W[5]] + SB[W[2], W[4], W[7], W[49]] + 
    SB[W[2], W[4], W[7], W[50]] + SB[W[2], W[4], W[8], W[2]] + 
    SB[W[2], W[4], W[8], W[3]] + SB[W[2], W[4], W[8], W[5]] + 
    SB[W[2], W[4], W[8], W[6]] - SB[W[2], W[4], W[8], W[17]] - 
    SB[W[2], W[4], W[8], W[27]] - SB[W[2], W[4], W[8], W[50]] - 
    SB[W[2], W[4], W[8], W[51]] + SB[W[2], W[4], W[8], W[93]] + 
    SB[W[2], W[4], W[9], W[1]] + SB[W[2], W[4], W[9], W[3]] + 
    SB[W[2], W[4], W[9], W[4]] + SB[W[2], W[4], W[9], W[6]] - 
    SB[W[2], W[4], W[9], W[49]] - SB[W[2], W[4], W[9], W[51]] + 
    SB[W[2], W[4], W[17], W[6]] + SB[W[2], W[4], W[17], W[47]] - 
    SB[W[2], W[4], W[17], W[86]] - SB[W[2], W[4], W[49], W[1]] + 
    SB[W[2], W[4], W[49], W[2]]/2 - SB[W[2], W[4], W[49], W[3]] + 
    SB[W[2], W[4], W[49], W[5]] + SB[W[2], W[4], W[49], W[6]]/2 + 
    SB[W[2], W[4], W[49], W[28]]/2 - SB[W[2], W[4], W[49], W[33]]/2 + 
    SB[W[2], W[4], W[50], W[1]] - SB[W[2], W[4], W[50], W[3]] + 
    SB[W[2], W[4], W[50], W[4]] - SB[W[2], W[4], W[50], W[5]] + 
    SB[W[2], W[4], W[50], W[6]]/2 + SB[W[2], W[4], W[50], W[17]] - 
    SB[W[2], W[4], W[50], W[47]]/2 - SB[W[2], W[4], W[50], W[86]]/2 - 
    SB[W[2], W[4], W[65], W[6]] - SB[W[2], W[4], W[65], W[17]] + 
    SB[W[2], W[4], W[65], W[86]] + SB[W[2], W[4], W[89], W[2]]/4 - 
    SB[W[2], W[4], W[89], W[28]]/4 + SB[W[2], W[4], W[89], W[33]]/4 + 
    SB[W[2], W[4], W[89], W[47]]/4 - SB[W[2], W[4], W[89], W[86]]/4 - 
    SB[W[2], W[4], W[91], W[6]]/4 - SB[W[2], W[4], W[91], W[28]]/4 + 
    SB[W[2], W[4], W[91], W[33]]/4 - SB[W[2], W[4], W[91], W[48]]/4 + 
    SB[W[2], W[4], W[91], W[81]]/4 - SB[W[2], W[4], W[93], W[2]]/4 - 
    SB[W[2], W[4], W[93], W[6]]/4 - SB[W[2], W[4], W[93], W[47]]/4 - 
    SB[W[2], W[4], W[93], W[48]]/4 + SB[W[2], W[4], W[93], W[81]]/4 + 
    SB[W[2], W[4], W[93], W[86]]/4 + SB[W[2], W[4], W[182], W[182]]/4 + 
    SB[W[2], W[4], W[182], W[186]]/4 - SB[W[2], W[4], W[182], W[188]]/4 + 
    SB[W[2], W[4], W[182], W[189]]/4 - SB[W[2], W[4], W[182], W[194]]/4 + 
    SB[W[2], W[4], W[182], W[203]]/4 - SB[W[2], W[4], W[182], W[218]]/4 + 
    SB[W[2], W[4], W[183], W[183]]/4 + SB[W[2], W[4], W[183], W[186]]/4 + 
    SB[W[2], W[4], W[183], W[187]]/4 + SB[W[2], W[4], W[183], W[190]]/4 - 
    SB[W[2], W[4], W[183], W[219]]/4 + SB[W[2], W[4], W[184], W[182]]/4 - 
    SB[W[2], W[4], W[184], W[183]]/4 - SB[W[2], W[4], W[184], W[187]]/4 - 
    SB[W[2], W[4], W[184], W[188]]/4 + SB[W[2], W[4], W[184], W[189]]/4 - 
    SB[W[2], W[4], W[184], W[190]]/4 - SB[W[2], W[4], W[184], W[194]]/4 + 
    SB[W[2], W[4], W[184], W[203]]/4 - SB[W[2], W[4], W[184], W[218]]/4 + 
    SB[W[2], W[4], W[184], W[219]]/4 + SB[W[2], W[4], W[186], W[182]]/4 + 
    SB[W[2], W[4], W[186], W[186]]/4 - SB[W[2], W[4], W[186], W[188]]/4 + 
    SB[W[2], W[4], W[186], W[189]]/4 - SB[W[2], W[4], W[186], W[194]]/4 + 
    SB[W[2], W[4], W[186], W[203]]/4 - SB[W[2], W[4], W[186], W[218]]/4 - 
    (3*SB[W[2], W[4], W[187], W[182]])/4 + SB[W[2], W[4], W[187], W[183]]/2 - 
    SB[W[2], W[4], W[187], W[186]]/4 + SB[W[2], W[4], W[187], W[187]]/2 + 
    (3*SB[W[2], W[4], W[187], W[188]])/4 - (3*SB[W[2], W[4], W[187], W[189]])/
     4 + SB[W[2], W[4], W[187], W[190]]/2 - SB[W[2], W[4], W[187], W[194]]/
     4 + SB[W[2], W[4], W[187], W[203]]/4 - SB[W[2], W[4], W[187], W[218]]/
     4 - (3*SB[W[2], W[4], W[188], W[182]])/4 + 
    SB[W[2], W[4], W[188], W[183]]/2 - SB[W[2], W[4], W[188], W[186]]/4 + 
    SB[W[2], W[4], W[188], W[187]]/2 + (3*SB[W[2], W[4], W[188], W[188]])/4 - 
    (3*SB[W[2], W[4], W[188], W[189]])/4 + SB[W[2], W[4], W[188], W[190]]/2 - 
    SB[W[2], W[4], W[188], W[194]]/4 + SB[W[2], W[4], W[188], W[203]]/4 - 
    SB[W[2], W[4], W[188], W[218]]/4 + SB[W[2], W[4], W[189], W[182]]/4 - 
    SB[W[2], W[4], W[189], W[183]]/4 - SB[W[2], W[4], W[189], W[187]]/4 - 
    SB[W[2], W[4], W[189], W[188]]/4 + SB[W[2], W[4], W[189], W[189]]/4 - 
    SB[W[2], W[4], W[189], W[190]]/4 - SB[W[2], W[4], W[189], W[194]]/4 + 
    SB[W[2], W[4], W[189], W[203]]/4 - SB[W[2], W[4], W[189], W[218]]/4 + 
    SB[W[2], W[4], W[189], W[219]]/4 + SB[W[2], W[4], W[190], W[183]]/4 + 
    SB[W[2], W[4], W[190], W[186]]/4 + SB[W[2], W[4], W[190], W[187]]/4 + 
    SB[W[2], W[4], W[190], W[190]]/4 - SB[W[2], W[4], W[190], W[219]]/4 + 
    SB[W[2], W[4], W[207], W[183]]/4 + SB[W[2], W[4], W[207], W[186]]/4 + 
    SB[W[2], W[4], W[207], W[187]]/4 + SB[W[2], W[4], W[207], W[190]]/4 - 
    SB[W[2], W[4], W[207], W[219]]/4 + SB[W[2], W[4], W[209], W[182]]/4 - 
    SB[W[2], W[4], W[209], W[183]]/4 - SB[W[2], W[4], W[209], W[187]]/4 - 
    SB[W[2], W[4], W[209], W[188]]/4 + SB[W[2], W[4], W[209], W[189]]/4 - 
    SB[W[2], W[4], W[209], W[190]]/4 - SB[W[2], W[4], W[209], W[194]]/4 + 
    SB[W[2], W[4], W[209], W[203]]/4 - SB[W[2], W[4], W[209], W[218]]/4 + 
    SB[W[2], W[4], W[209], W[219]]/4 + SB[W[2], W[4], W[211], W[182]]/4 + 
    SB[W[2], W[4], W[211], W[186]]/4 - SB[W[2], W[4], W[211], W[188]]/4 + 
    SB[W[2], W[4], W[211], W[189]]/4 - SB[W[2], W[4], W[211], W[194]]/4 + 
    SB[W[2], W[4], W[211], W[203]]/4 - SB[W[2], W[4], W[211], W[218]]/4 + 
    SB[W[2], W[5], W[1], W[4]] + SB[W[2], W[5], W[1], W[6]] - 
    SB[W[2], W[5], W[1], W[50]] + SB[W[2], W[5], W[3], W[4]] + 
    SB[W[2], W[5], W[3], W[6]] - SB[W[2], W[5], W[3], W[50]] + 
    SB[W[2], W[5], W[4], W[1]] + SB[W[2], W[5], W[4], W[3]] - 
    SB[W[2], W[5], W[4], W[50]] + SB[W[2], W[5], W[6], W[1]] + 
    SB[W[2], W[5], W[6], W[3]] - SB[W[2], W[5], W[6], W[50]] - 
    SB[W[2], W[5], W[50], W[1]] - SB[W[2], W[5], W[50], W[3]] - 
    SB[W[2], W[5], W[50], W[4]] - SB[W[2], W[5], W[50], W[6]] + 
    2*SB[W[2], W[5], W[50], W[50]] + SB[W[2], W[6], W[1], W[1]] - 
    SB[W[2], W[6], W[1], W[2]]/2 - SB[W[2], W[6], W[1], W[4]] - 
    SB[W[2], W[6], W[1], W[6]]/2 - SB[W[2], W[6], W[1], W[28]]/2 - 
    SB[W[2], W[6], W[1], W[33]]/2 + SB[W[2], W[6], W[1], W[49]] + 
    SB[W[2], W[6], W[2], W[6]]/4 + SB[W[2], W[6], W[2], W[28]]/4 + 
    SB[W[2], W[6], W[2], W[33]]/4 - SB[W[2], W[6], W[2], W[48]]/4 - 
    SB[W[2], W[6], W[2], W[81]]/4 - SB[W[2], W[6], W[2], W[86]]/2 + 
    SB[W[2], W[6], W[2], W[93]]/2 + SB[W[2], W[6], W[3], W[1]] + 
    SB[W[2], W[6], W[3], W[5]] - SB[W[2], W[6], W[3], W[51]] - 
    SB[W[2], W[6], W[4], W[1]] - (3*SB[W[2], W[6], W[4], W[2]])/4 - 
    SB[W[2], W[6], W[4], W[3]] - SB[W[2], W[6], W[4], W[4]] - 
    SB[W[2], W[6], W[4], W[5]] - (3*SB[W[2], W[6], W[4], W[6]])/4 + 
    SB[W[2], W[6], W[4], W[17]] + SB[W[2], W[6], W[4], W[27]] + 
    SB[W[2], W[6], W[4], W[47]]/4 + SB[W[2], W[6], W[4], W[48]]/4 + 
    SB[W[2], W[6], W[4], W[49]] + SB[W[2], W[6], W[4], W[50]] + 
    SB[W[2], W[6], W[4], W[51]] - SB[W[2], W[6], W[4], W[81]]/4 - 
    SB[W[2], W[6], W[4], W[86]]/4 - SB[W[2], W[6], W[4], W[93]] + 
    SB[W[2], W[6], W[5], W[1]] + SB[W[2], W[6], W[5], W[3]] - 
    SB[W[2], W[6], W[5], W[50]] + SB[W[2], W[6], W[6], W[2]]/4 + 
    SB[W[2], W[6], W[6], W[28]]/4 + SB[W[2], W[6], W[6], W[33]]/4 - 
    SB[W[2], W[6], W[6], W[47]]/4 - SB[W[2], W[6], W[6], W[81]]/2 - 
    SB[W[2], W[6], W[6], W[86]]/4 + SB[W[2], W[6], W[6], W[93]]/2 + 
    SB[W[2], W[6], W[7], W[1]] + SB[W[2], W[6], W[7], W[2]] + 
    SB[W[2], W[6], W[7], W[4]] + SB[W[2], W[6], W[7], W[5]] - 
    SB[W[2], W[6], W[7], W[49]] - SB[W[2], W[6], W[7], W[50]] - 
    SB[W[2], W[6], W[8], W[2]] - SB[W[2], W[6], W[8], W[3]] - 
    SB[W[2], W[6], W[8], W[5]] - SB[W[2], W[6], W[8], W[6]] + 
    2*SB[W[2], W[6], W[8], W[17]] + 2*SB[W[2], W[6], W[8], W[27]] + 
    SB[W[2], W[6], W[8], W[50]] + SB[W[2], W[6], W[8], W[51]] - 
    2*SB[W[2], W[6], W[8], W[93]] + SB[W[2], W[6], W[9], W[1]] + 
    SB[W[2], W[6], W[9], W[3]] + SB[W[2], W[6], W[9], W[4]] + 
    SB[W[2], W[6], W[9], W[6]] - SB[W[2], W[6], W[9], W[49]] - 
    SB[W[2], W[6], W[9], W[51]] - SB[W[2], W[6], W[17], W[27]] - 
    SB[W[2], W[6], W[17], W[47]] + SB[W[2], W[6], W[17], W[93]] - 
    SB[W[2], W[6], W[27], W[17]] - SB[W[2], W[6], W[27], W[48]] + 
    SB[W[2], W[6], W[27], W[93]] - SB[W[2], W[6], W[50], W[1]] + 
    SB[W[2], W[6], W[50], W[3]] - SB[W[2], W[6], W[50], W[5]] + 
    SB[W[2], W[6], W[50], W[6]]/2 - SB[W[2], W[6], W[50], W[17]] + 
    SB[W[2], W[6], W[50], W[47]]/2 + SB[W[2], W[6], W[50], W[86]]/2 - 
    SB[W[2], W[6], W[51], W[1]] + SB[W[2], W[6], W[51], W[2]]/2 - 
    SB[W[2], W[6], W[51], W[3]] + SB[W[2], W[6], W[51], W[5]] - 
    SB[W[2], W[6], W[51], W[27]] + SB[W[2], W[6], W[51], W[48]]/2 + 
    SB[W[2], W[6], W[51], W[81]]/2 - SB[W[2], W[6], W[89], W[2]]/4 + 
    SB[W[2], W[6], W[89], W[28]]/4 - SB[W[2], W[6], W[89], W[33]]/4 - 
    SB[W[2], W[6], W[89], W[47]]/4 + SB[W[2], W[6], W[89], W[86]]/4 - 
    SB[W[2], W[6], W[91], W[6]]/4 - SB[W[2], W[6], W[91], W[28]]/4 + 
    SB[W[2], W[6], W[91], W[33]]/4 - SB[W[2], W[6], W[91], W[48]]/4 + 
    SB[W[2], W[6], W[91], W[81]]/4 + SB[W[2], W[6], W[93], W[2]]/4 + 
    SB[W[2], W[6], W[93], W[6]]/4 + SB[W[2], W[6], W[93], W[47]]/4 + 
    SB[W[2], W[6], W[93], W[48]]/4 - SB[W[2], W[6], W[93], W[81]]/4 - 
    SB[W[2], W[6], W[93], W[86]]/4 + (3*SB[W[2], W[6], W[182], W[182]])/4 - 
    SB[W[2], W[6], W[182], W[183]]/2 + SB[W[2], W[6], W[182], W[186]]/4 - 
    SB[W[2], W[6], W[182], W[187]]/2 - (3*SB[W[2], W[6], W[182], W[188]])/4 + 
    (3*SB[W[2], W[6], W[182], W[189]])/4 - SB[W[2], W[6], W[182], W[190]]/2 + 
    SB[W[2], W[6], W[182], W[194]]/4 - SB[W[2], W[6], W[182], W[203]]/4 + 
    SB[W[2], W[6], W[182], W[218]]/4 - SB[W[2], W[6], W[183], W[183]]/4 - 
    SB[W[2], W[6], W[183], W[186]]/4 - SB[W[2], W[6], W[183], W[187]]/4 - 
    SB[W[2], W[6], W[183], W[190]]/4 + SB[W[2], W[6], W[183], W[219]]/4 - 
    SB[W[2], W[6], W[184], W[182]]/4 + SB[W[2], W[6], W[184], W[183]]/4 + 
    SB[W[2], W[6], W[184], W[187]]/4 + SB[W[2], W[6], W[184], W[188]]/4 - 
    SB[W[2], W[6], W[184], W[189]]/4 + SB[W[2], W[6], W[184], W[190]]/4 + 
    SB[W[2], W[6], W[184], W[194]]/4 - SB[W[2], W[6], W[184], W[203]]/4 + 
    SB[W[2], W[6], W[184], W[218]]/4 - SB[W[2], W[6], W[184], W[219]]/4 - 
    SB[W[2], W[6], W[186], W[182]]/4 - SB[W[2], W[6], W[186], W[186]]/4 + 
    SB[W[2], W[6], W[186], W[188]]/4 - SB[W[2], W[6], W[186], W[189]]/4 + 
    SB[W[2], W[6], W[186], W[194]]/4 - SB[W[2], W[6], W[186], W[203]]/4 + 
    SB[W[2], W[6], W[186], W[218]]/4 - SB[W[2], W[6], W[187], W[182]]/4 - 
    SB[W[2], W[6], W[187], W[186]]/4 + SB[W[2], W[6], W[187], W[188]]/4 - 
    SB[W[2], W[6], W[187], W[189]]/4 + SB[W[2], W[6], W[187], W[194]]/4 - 
    SB[W[2], W[6], W[187], W[203]]/4 + SB[W[2], W[6], W[187], W[218]]/4 - 
    SB[W[2], W[6], W[188], W[182]]/4 - SB[W[2], W[6], W[188], W[186]]/4 + 
    SB[W[2], W[6], W[188], W[188]]/4 - SB[W[2], W[6], W[188], W[189]]/4 + 
    SB[W[2], W[6], W[188], W[194]]/4 - SB[W[2], W[6], W[188], W[203]]/4 + 
    SB[W[2], W[6], W[188], W[218]]/4 + (3*SB[W[2], W[6], W[189], W[182]])/4 - 
    (3*SB[W[2], W[6], W[189], W[183]])/4 - (3*SB[W[2], W[6], W[189], W[187]])/
     4 - (3*SB[W[2], W[6], W[189], W[188]])/4 + 
    (3*SB[W[2], W[6], W[189], W[189]])/4 - (3*SB[W[2], W[6], W[189], W[190]])/
     4 + SB[W[2], W[6], W[189], W[194]]/4 - SB[W[2], W[6], W[189], W[203]]/
     4 + SB[W[2], W[6], W[189], W[218]]/4 + SB[W[2], W[6], W[189], W[219]]/
     4 - SB[W[2], W[6], W[190], W[183]]/4 - SB[W[2], W[6], W[190], W[186]]/
     4 - SB[W[2], W[6], W[190], W[187]]/4 - SB[W[2], W[6], W[190], W[190]]/
     4 + SB[W[2], W[6], W[190], W[219]]/4 + SB[W[2], W[6], W[207], W[183]]/
     4 + SB[W[2], W[6], W[207], W[186]]/4 + SB[W[2], W[6], W[207], W[187]]/
     4 + SB[W[2], W[6], W[207], W[190]]/4 - SB[W[2], W[6], W[207], W[219]]/
     4 - SB[W[2], W[6], W[209], W[182]]/4 + SB[W[2], W[6], W[209], W[183]]/
     4 + SB[W[2], W[6], W[209], W[187]]/4 + SB[W[2], W[6], W[209], W[188]]/
     4 - SB[W[2], W[6], W[209], W[189]]/4 + SB[W[2], W[6], W[209], W[190]]/
     4 + SB[W[2], W[6], W[209], W[194]]/4 - SB[W[2], W[6], W[209], W[203]]/
     4 + SB[W[2], W[6], W[209], W[218]]/4 - SB[W[2], W[6], W[209], W[219]]/
     4 - SB[W[2], W[6], W[211], W[182]]/4 - SB[W[2], W[6], W[211], W[186]]/
     4 + SB[W[2], W[6], W[211], W[188]]/4 - SB[W[2], W[6], W[211], W[189]]/
     4 + SB[W[2], W[6], W[211], W[194]]/4 - SB[W[2], W[6], W[211], W[203]]/
     4 + SB[W[2], W[6], W[211], W[218]]/4 - 3*SB[W[2], W[7], W[1], W[1]] - 
    SB[W[2], W[7], W[1], W[2]]/2 - SB[W[2], W[7], W[1], W[3]] - 
    2*SB[W[2], W[7], W[1], W[4]] - SB[W[2], W[7], W[1], W[5]] + 
    SB[W[2], W[7], W[1], W[6]]/2 - SB[W[2], W[7], W[1], W[28]]/2 - 
    SB[W[2], W[7], W[1], W[33]]/2 + 2*SB[W[2], W[7], W[1], W[49]] + 
    2*SB[W[2], W[7], W[1], W[50]] - SB[W[2], W[7], W[2], W[1]] + 
    (3*SB[W[2], W[7], W[2], W[2]])/2 - SB[W[2], W[7], W[2], W[3]] + 
    SB[W[2], W[7], W[2], W[5]] + SB[W[2], W[7], W[2], W[6]]/2 + 
    SB[W[2], W[7], W[2], W[17]] - SB[W[2], W[7], W[2], W[28]]/2 + 
    SB[W[2], W[7], W[2], W[33]]/2 - SB[W[2], W[7], W[2], W[86]] - 
    2*SB[W[2], W[7], W[4], W[1]] - SB[W[2], W[7], W[4], W[3]] - 
    SB[W[2], W[7], W[4], W[4]] + SB[W[2], W[7], W[4], W[6]]/2 + 
    SB[W[2], W[7], W[4], W[47]]/2 + SB[W[2], W[7], W[4], W[49]] + 
    SB[W[2], W[7], W[4], W[50]] - SB[W[2], W[7], W[4], W[86]]/2 - 
    SB[W[2], W[7], W[5], W[1]] + SB[W[2], W[7], W[5], W[2]] - 
    SB[W[2], W[7], W[5], W[3]] + SB[W[2], W[7], W[5], W[5]] + 
    SB[W[2], W[7], W[5], W[6]]/2 + SB[W[2], W[7], W[5], W[47]]/2 - 
    SB[W[2], W[7], W[5], W[86]]/2 + SB[W[2], W[7], W[6], W[1]] + 
    SB[W[2], W[7], W[6], W[2]] + SB[W[2], W[7], W[6], W[4]] + 
    SB[W[2], W[7], W[6], W[5]] - SB[W[2], W[7], W[6], W[49]] - 
    SB[W[2], W[7], W[6], W[50]] + 2*SB[W[2], W[7], W[7], W[1]] + 
    2*SB[W[2], W[7], W[7], W[2]] + 2*SB[W[2], W[7], W[7], W[4]] + 
    2*SB[W[2], W[7], W[7], W[5]] - 2*SB[W[2], W[7], W[7], W[49]] - 
    2*SB[W[2], W[7], W[7], W[50]] - SB[W[2], W[7], W[16], W[2]] + 
    SB[W[2], W[7], W[16], W[28]] + SB[W[2], W[7], W[26], W[17]] - 
    SB[W[2], W[7], W[26], W[47]] + SB[W[2], W[7], W[49], W[1]] - 
    SB[W[2], W[7], W[49], W[2]]/2 + SB[W[2], W[7], W[49], W[3]] - 
    SB[W[2], W[7], W[49], W[5]] - SB[W[2], W[7], W[49], W[6]]/2 - 
    SB[W[2], W[7], W[49], W[28]]/2 + SB[W[2], W[7], W[49], W[33]]/2 + 
    SB[W[2], W[7], W[50], W[1]] - SB[W[2], W[7], W[50], W[2]] + 
    SB[W[2], W[7], W[50], W[3]] - SB[W[2], W[7], W[50], W[5]] - 
    SB[W[2], W[7], W[50], W[6]]/2 - SB[W[2], W[7], W[50], W[17]] + 
    SB[W[2], W[7], W[50], W[47]]/2 + SB[W[2], W[7], W[50], W[86]]/2 - 
    SB[W[2], W[7], W[89], W[2]]/2 + SB[W[2], W[7], W[89], W[28]]/2 - 
    SB[W[2], W[7], W[89], W[33]]/2 - SB[W[2], W[7], W[89], W[47]]/2 + 
    SB[W[2], W[7], W[89], W[86]]/2 + SB[W[2], W[7], W[182], W[182]]/2 - 
    SB[W[2], W[7], W[182], W[183]]/2 - SB[W[2], W[7], W[182], W[187]]/2 - 
    SB[W[2], W[7], W[182], W[188]]/2 + SB[W[2], W[7], W[182], W[189]]/2 - 
    SB[W[2], W[7], W[182], W[190]]/2 + SB[W[2], W[7], W[182], W[194]]/2 - 
    SB[W[2], W[7], W[182], W[203]]/2 + SB[W[2], W[7], W[182], W[218]]/2 - 
    SB[W[2], W[7], W[183], W[182]] + SB[W[2], W[7], W[183], W[183]]/2 - 
    SB[W[2], W[7], W[183], W[186]]/2 + SB[W[2], W[7], W[183], W[187]]/2 + 
    SB[W[2], W[7], W[183], W[188]] - SB[W[2], W[7], W[183], W[189]] + 
    SB[W[2], W[7], W[183], W[190]]/2 - SB[W[2], W[7], W[186], W[182]]/2 - 
    SB[W[2], W[7], W[186], W[186]]/2 + SB[W[2], W[7], W[186], W[188]]/2 - 
    SB[W[2], W[7], W[186], W[189]]/2 + SB[W[2], W[7], W[186], W[194]]/2 - 
    SB[W[2], W[7], W[186], W[203]]/2 + SB[W[2], W[7], W[186], W[218]]/2 + 
    SB[W[2], W[7], W[189], W[182]]/2 - SB[W[2], W[7], W[189], W[183]]/2 - 
    SB[W[2], W[7], W[189], W[187]]/2 - SB[W[2], W[7], W[189], W[188]]/2 + 
    SB[W[2], W[7], W[189], W[189]]/2 - SB[W[2], W[7], W[189], W[190]]/2 + 
    SB[W[2], W[7], W[189], W[194]]/2 - SB[W[2], W[7], W[189], W[203]]/2 + 
    SB[W[2], W[7], W[189], W[218]]/2 - SB[W[2], W[7], W[190], W[182]] + 
    SB[W[2], W[7], W[190], W[183]]/2 - SB[W[2], W[7], W[190], W[186]]/2 + 
    SB[W[2], W[7], W[190], W[187]]/2 + SB[W[2], W[7], W[190], W[188]] - 
    SB[W[2], W[7], W[190], W[189]] + SB[W[2], W[7], W[190], W[190]]/2 - 
    SB[W[2], W[7], W[211], W[182]]/2 - SB[W[2], W[7], W[211], W[186]]/2 + 
    SB[W[2], W[7], W[211], W[188]]/2 - SB[W[2], W[7], W[211], W[189]]/2 + 
    SB[W[2], W[7], W[211], W[194]]/2 - SB[W[2], W[7], W[211], W[203]]/2 + 
    SB[W[2], W[7], W[211], W[218]]/2 - SB[W[2], W[8], W[2], W[1]] + 
    SB[W[2], W[8], W[2], W[2]]/2 - SB[W[2], W[8], W[2], W[3]] + 
    SB[W[2], W[8], W[2], W[5]] + SB[W[2], W[8], W[2], W[17]] + 
    SB[W[2], W[8], W[2], W[48]]/2 + SB[W[2], W[8], W[2], W[81]]/2 - 
    SB[W[2], W[8], W[2], W[93]] - SB[W[2], W[8], W[3], W[1]] - 
    SB[W[2], W[8], W[3], W[2]]/2 - 3*SB[W[2], W[8], W[3], W[3]] - 
    SB[W[2], W[8], W[3], W[5]] - 2*SB[W[2], W[8], W[3], W[6]] - 
    SB[W[2], W[8], W[3], W[17]] + SB[W[2], W[8], W[3], W[29]] + 
    SB[W[2], W[8], W[3], W[48]]/2 + 2*SB[W[2], W[8], W[3], W[50]] + 
    2*SB[W[2], W[8], W[3], W[51]] - SB[W[2], W[8], W[3], W[81]]/2 + 
    SB[W[2], W[8], W[4], W[2]] + SB[W[2], W[8], W[4], W[3]] + 
    SB[W[2], W[8], W[4], W[5]] + SB[W[2], W[8], W[4], W[6]] - 
    SB[W[2], W[8], W[4], W[17]] - SB[W[2], W[8], W[4], W[27]] - 
    SB[W[2], W[8], W[4], W[50]] - SB[W[2], W[8], W[4], W[51]] + 
    SB[W[2], W[8], W[4], W[93]] - SB[W[2], W[8], W[5], W[1]] + 
    SB[W[2], W[8], W[5], W[2]] - SB[W[2], W[8], W[5], W[3]] + 
    SB[W[2], W[8], W[5], W[5]] + SB[W[2], W[8], W[5], W[6]]/2 + 
    SB[W[2], W[8], W[5], W[47]]/2 - SB[W[2], W[8], W[5], W[86]]/2 - 
    SB[W[2], W[8], W[6], W[1]] - 2*SB[W[2], W[8], W[6], W[3]] - 
    SB[W[2], W[8], W[6], W[6]]/2 + SB[W[2], W[8], W[6], W[17]] + 
    SB[W[2], W[8], W[6], W[27]] + SB[W[2], W[8], W[6], W[47]]/2 + 
    SB[W[2], W[8], W[6], W[50]] + SB[W[2], W[8], W[6], W[51]] - 
    SB[W[2], W[8], W[6], W[86]]/2 - SB[W[2], W[8], W[6], W[93]] + 
    2*SB[W[2], W[8], W[8], W[2]] + 2*SB[W[2], W[8], W[8], W[3]] + 
    2*SB[W[2], W[8], W[8], W[5]] + 2*SB[W[2], W[8], W[8], W[6]] - 
    3*SB[W[2], W[8], W[8], W[17]] - 3*SB[W[2], W[8], W[8], W[27]] - 
    2*SB[W[2], W[8], W[8], W[50]] - 2*SB[W[2], W[8], W[8], W[51]] + 
    3*SB[W[2], W[8], W[8], W[93]] + SB[W[2], W[8], W[17], W[6]] + 
    2*SB[W[2], W[8], W[17], W[17]] + SB[W[2], W[8], W[17], W[27]] - 
    SB[W[2], W[8], W[17], W[29]] + SB[W[2], W[8], W[17], W[47]] - 
    SB[W[2], W[8], W[17], W[86]] - SB[W[2], W[8], W[17], W[93]] + 
    SB[W[2], W[8], W[27], W[17]] + SB[W[2], W[8], W[27], W[48]] - 
    SB[W[2], W[8], W[27], W[93]] + SB[W[2], W[8], W[50], W[1]] - 
    SB[W[2], W[8], W[50], W[2]] + SB[W[2], W[8], W[50], W[3]] - 
    SB[W[2], W[8], W[50], W[5]] + SB[W[2], W[8], W[50], W[6]]/2 + 
    SB[W[2], W[8], W[50], W[17]] - SB[W[2], W[8], W[50], W[47]]/2 - 
    SB[W[2], W[8], W[50], W[86]]/2 + SB[W[2], W[8], W[51], W[1]] - 
    SB[W[2], W[8], W[51], W[2]]/2 + SB[W[2], W[8], W[51], W[3]] - 
    SB[W[2], W[8], W[51], W[5]] + SB[W[2], W[8], W[51], W[27]] - 
    SB[W[2], W[8], W[51], W[48]]/2 - SB[W[2], W[8], W[51], W[81]]/2 - 
    SB[W[2], W[8], W[65], W[6]] - SB[W[2], W[8], W[65], W[17]] + 
    SB[W[2], W[8], W[65], W[86]] - SB[W[2], W[8], W[93], W[2]]/2 - 
    SB[W[2], W[8], W[93], W[6]]/2 - SB[W[2], W[8], W[93], W[47]]/2 - 
    SB[W[2], W[8], W[93], W[48]]/2 + SB[W[2], W[8], W[93], W[81]]/2 + 
    SB[W[2], W[8], W[93], W[86]]/2 - SB[W[2], W[8], W[183], W[182]] + 
    SB[W[2], W[8], W[183], W[183]] + SB[W[2], W[8], W[183], W[187]] + 
    SB[W[2], W[8], W[183], W[188]] - SB[W[2], W[8], W[183], W[189]] + 
    SB[W[2], W[8], W[183], W[190]] - SB[W[2], W[8], W[183], W[219]]/2 + 
    SB[W[2], W[8], W[184], W[182]]/2 - SB[W[2], W[8], W[184], W[183]]/2 - 
    SB[W[2], W[8], W[184], W[187]]/2 - SB[W[2], W[8], W[184], W[188]]/2 + 
    SB[W[2], W[8], W[184], W[189]]/2 - SB[W[2], W[8], W[184], W[190]]/2 - 
    SB[W[2], W[8], W[184], W[194]]/2 + SB[W[2], W[8], W[184], W[203]]/2 - 
    SB[W[2], W[8], W[184], W[218]]/2 + SB[W[2], W[8], W[184], W[219]]/2 - 
    SB[W[2], W[8], W[187], W[182]]/2 + SB[W[2], W[8], W[187], W[183]]/2 + 
    SB[W[2], W[8], W[187], W[187]]/2 + SB[W[2], W[8], W[187], W[188]]/2 - 
    SB[W[2], W[8], W[187], W[189]]/2 + SB[W[2], W[8], W[187], W[190]]/2 - 
    SB[W[2], W[8], W[187], W[194]]/2 + SB[W[2], W[8], W[187], W[203]]/2 - 
    SB[W[2], W[8], W[187], W[218]]/2 - SB[W[2], W[8], W[188], W[182]]/2 + 
    SB[W[2], W[8], W[188], W[183]]/2 + SB[W[2], W[8], W[188], W[187]]/2 + 
    SB[W[2], W[8], W[188], W[188]]/2 - SB[W[2], W[8], W[188], W[189]]/2 + 
    SB[W[2], W[8], W[188], W[190]]/2 - SB[W[2], W[8], W[188], W[194]]/2 + 
    SB[W[2], W[8], W[188], W[203]]/2 - SB[W[2], W[8], W[188], W[218]]/2 - 
    SB[W[2], W[8], W[190], W[182]] + SB[W[2], W[8], W[190], W[183]] + 
    SB[W[2], W[8], W[190], W[187]] + SB[W[2], W[8], W[190], W[188]] - 
    SB[W[2], W[8], W[190], W[189]] + SB[W[2], W[8], W[190], W[190]] - 
    SB[W[2], W[8], W[190], W[219]]/2 + SB[W[2], W[8], W[209], W[182]]/2 - 
    SB[W[2], W[8], W[209], W[183]]/2 - SB[W[2], W[8], W[209], W[187]]/2 - 
    SB[W[2], W[8], W[209], W[188]]/2 + SB[W[2], W[8], W[209], W[189]]/2 - 
    SB[W[2], W[8], W[209], W[190]]/2 - SB[W[2], W[8], W[209], W[194]]/2 + 
    SB[W[2], W[8], W[209], W[203]]/2 - SB[W[2], W[8], W[209], W[218]]/2 + 
    SB[W[2], W[8], W[209], W[219]]/2 - SB[W[2], W[9], W[1], W[1]] + 
    SB[W[2], W[9], W[1], W[2]]/2 - SB[W[2], W[9], W[1], W[3]] + 
    SB[W[2], W[9], W[1], W[5]] - SB[W[2], W[9], W[1], W[6]]/2 + 
    SB[W[2], W[9], W[1], W[28]]/2 + SB[W[2], W[9], W[1], W[33]]/2 - 
    SB[W[2], W[9], W[3], W[1]] + SB[W[2], W[9], W[3], W[2]]/2 - 
    SB[W[2], W[9], W[3], W[3]] + SB[W[2], W[9], W[3], W[5]] - 
    SB[W[2], W[9], W[3], W[48]]/2 + SB[W[2], W[9], W[3], W[81]]/2 + 
    SB[W[2], W[9], W[4], W[2]]/2 + SB[W[2], W[9], W[4], W[4]] + 
    SB[W[2], W[9], W[4], W[5]] + SB[W[2], W[9], W[4], W[6]] - 
    SB[W[2], W[9], W[4], W[48]]/2 - SB[W[2], W[9], W[4], W[49]] - 
    SB[W[2], W[9], W[4], W[51]] + SB[W[2], W[9], W[4], W[81]]/2 + 
    SB[W[2], W[9], W[6], W[2]]/2 + SB[W[2], W[9], W[6], W[4]] + 
    SB[W[2], W[9], W[6], W[5]] + SB[W[2], W[9], W[6], W[6]]/2 - 
    SB[W[2], W[9], W[6], W[27]] - SB[W[2], W[9], W[6], W[28]]/2 + 
    SB[W[2], W[9], W[6], W[33]]/2 - SB[W[2], W[9], W[6], W[49]] - 
    SB[W[2], W[9], W[6], W[51]] + SB[W[2], W[9], W[6], W[81]] - 
    2*SB[W[2], W[9], W[9], W[1]] - 2*SB[W[2], W[9], W[9], W[3]] - 
    2*SB[W[2], W[9], W[9], W[4]] - 2*SB[W[2], W[9], W[9], W[6]] + 
    2*SB[W[2], W[9], W[9], W[49]] + 2*SB[W[2], W[9], W[9], W[51]] - 
    SB[W[2], W[9], W[18], W[27]] + SB[W[2], W[9], W[18], W[48]] + 
    SB[W[2], W[9], W[22], W[6]] - SB[W[2], W[9], W[22], W[33]] + 
    SB[W[2], W[9], W[49], W[1]] - SB[W[2], W[9], W[49], W[2]]/2 + 
    SB[W[2], W[9], W[49], W[3]] - SB[W[2], W[9], W[49], W[5]] - 
    SB[W[2], W[9], W[49], W[6]]/2 - SB[W[2], W[9], W[49], W[28]]/2 + 
    SB[W[2], W[9], W[49], W[33]]/2 + SB[W[2], W[9], W[51], W[1]] - 
    SB[W[2], W[9], W[51], W[2]]/2 + SB[W[2], W[9], W[51], W[3]] - 
    SB[W[2], W[9], W[51], W[5]] + SB[W[2], W[9], W[51], W[27]] - 
    SB[W[2], W[9], W[51], W[48]]/2 - SB[W[2], W[9], W[51], W[81]]/2 + 
    SB[W[2], W[9], W[91], W[6]]/2 + SB[W[2], W[9], W[91], W[28]]/2 - 
    SB[W[2], W[9], W[91], W[33]]/2 + SB[W[2], W[9], W[91], W[48]]/2 - 
    SB[W[2], W[9], W[91], W[81]]/2 - SB[W[2], W[9], W[182], W[182]] + 
    SB[W[2], W[9], W[182], W[183]]/2 - SB[W[2], W[9], W[182], W[186]]/2 + 
    SB[W[2], W[9], W[182], W[187]]/2 + SB[W[2], W[9], W[182], W[188]] - 
    SB[W[2], W[9], W[182], W[189]] + SB[W[2], W[9], W[182], W[190]]/2 + 
    SB[W[2], W[9], W[187], W[182]] - SB[W[2], W[9], W[187], W[183]]/2 + 
    SB[W[2], W[9], W[187], W[186]]/2 - SB[W[2], W[9], W[187], W[187]]/2 - 
    SB[W[2], W[9], W[187], W[188]] + SB[W[2], W[9], W[187], W[189]] - 
    SB[W[2], W[9], W[187], W[190]]/2 + SB[W[2], W[9], W[188], W[182]] - 
    SB[W[2], W[9], W[188], W[183]]/2 + SB[W[2], W[9], W[188], W[186]]/2 - 
    SB[W[2], W[9], W[188], W[187]]/2 - SB[W[2], W[9], W[188], W[188]] + 
    SB[W[2], W[9], W[188], W[189]] - SB[W[2], W[9], W[188], W[190]]/2 - 
    SB[W[2], W[9], W[189], W[182]] + SB[W[2], W[9], W[189], W[183]] + 
    SB[W[2], W[9], W[189], W[187]] + SB[W[2], W[9], W[189], W[188]] - 
    SB[W[2], W[9], W[189], W[189]] + SB[W[2], W[9], W[189], W[190]] - 
    SB[W[2], W[9], W[189], W[219]]/2 - SB[W[2], W[9], W[207], W[183]]/2 - 
    SB[W[2], W[9], W[207], W[186]]/2 - SB[W[2], W[9], W[207], W[187]]/2 - 
    SB[W[2], W[9], W[207], W[190]]/2 + SB[W[2], W[9], W[207], W[219]]/2 + 
    SB[W[2], W[17], W[2], W[2]]/2 - 2*SB[W[2], W[17], W[2], W[17]] + 
    SB[W[2], W[17], W[2], W[29]] - SB[W[2], W[17], W[2], W[48]]/2 - 
    SB[W[2], W[17], W[2], W[81]]/2 + SB[W[2], W[17], W[2], W[93]] - 
    SB[W[2], W[17], W[3], W[2]]/2 - SB[W[2], W[17], W[3], W[48]]/2 + 
    SB[W[2], W[17], W[3], W[81]]/2 - SB[W[2], W[17], W[4], W[2]]/2 + 
    SB[W[2], W[17], W[4], W[6]]/2 + SB[W[2], W[17], W[4], W[47]]/2 - 
    SB[W[2], W[17], W[4], W[48]]/2 + SB[W[2], W[17], W[4], W[81]]/2 - 
    SB[W[2], W[17], W[4], W[86]]/2 - SB[W[2], W[17], W[6], W[27]] - 
    SB[W[2], W[17], W[6], W[47]] + SB[W[2], W[17], W[6], W[93]] - 
    SB[W[2], W[17], W[8], W[2]] + 3*SB[W[2], W[17], W[8], W[17]] + 
    SB[W[2], W[17], W[8], W[27]] - SB[W[2], W[17], W[8], W[29]] + 
    SB[W[2], W[17], W[8], W[81]] - 2*SB[W[2], W[17], W[8], W[93]] + 
    SB[W[2], W[17], W[17], W[29]] - SB[W[2], W[17], W[17], W[47]] + 
    SB[W[2], W[17], W[26], W[17]] - SB[W[2], W[17], W[26], W[47]] + 
    SB[W[2], W[17], W[29], W[2]]/2 + SB[W[2], W[17], W[29], W[17]] - 
    SB[W[2], W[17], W[29], W[29]] + SB[W[2], W[17], W[29], W[48]]/2 - 
    SB[W[2], W[17], W[29], W[81]]/2 - SB[W[2], W[17], W[47], W[6]]/2 - 
    SB[W[2], W[17], W[47], W[17]] + SB[W[2], W[17], W[47], W[47]]/2 + 
    SB[W[2], W[17], W[47], W[86]]/2 - SB[W[2], W[17], W[50], W[6]]/2 - 
    SB[W[2], W[17], W[50], W[17]] + SB[W[2], W[17], W[50], W[47]]/2 + 
    SB[W[2], W[17], W[50], W[86]]/2 + SB[W[2], W[17], W[93], W[2]]/2 + 
    SB[W[2], W[17], W[93], W[6]]/2 + SB[W[2], W[17], W[93], W[47]]/2 + 
    SB[W[2], W[17], W[93], W[48]]/2 - SB[W[2], W[17], W[93], W[81]]/2 - 
    SB[W[2], W[17], W[93], W[86]]/2 - SB[W[2], W[17], W[182], W[182]]/2 + 
    SB[W[2], W[17], W[182], W[183]]/2 + SB[W[2], W[17], W[182], W[187]]/2 + 
    SB[W[2], W[17], W[182], W[188]]/2 - SB[W[2], W[17], W[182], W[189]]/2 + 
    SB[W[2], W[17], W[182], W[190]]/2 + SB[W[2], W[17], W[182], W[194]]/2 - 
    SB[W[2], W[17], W[182], W[203]]/2 + SB[W[2], W[17], W[182], W[218]]/2 + 
    SB[W[2], W[17], W[183], W[182]]/2 - SB[W[2], W[17], W[183], W[183]]/2 - 
    SB[W[2], W[17], W[183], W[187]]/2 - SB[W[2], W[17], W[183], W[188]]/2 + 
    SB[W[2], W[17], W[183], W[189]]/2 - SB[W[2], W[17], W[183], W[190]]/2 - 
    SB[W[2], W[17], W[183], W[194]]/2 + SB[W[2], W[17], W[183], W[203]]/2 - 
    SB[W[2], W[17], W[183], W[218]]/2 + SB[W[2], W[17], W[183], W[219]]/2 - 
    SB[W[2], W[17], W[184], W[182]]/2 + SB[W[2], W[17], W[184], W[183]]/2 + 
    SB[W[2], W[17], W[184], W[187]]/2 + SB[W[2], W[17], W[184], W[188]]/2 - 
    SB[W[2], W[17], W[184], W[189]]/2 + SB[W[2], W[17], W[184], W[190]]/2 + 
    SB[W[2], W[17], W[184], W[194]]/2 - SB[W[2], W[17], W[184], W[203]]/2 + 
    SB[W[2], W[17], W[184], W[218]]/2 - SB[W[2], W[17], W[184], W[219]]/2 - 
    SB[W[2], W[17], W[189], W[182]]/2 + SB[W[2], W[17], W[189], W[183]]/2 + 
    SB[W[2], W[17], W[189], W[187]]/2 + SB[W[2], W[17], W[189], W[188]]/2 - 
    SB[W[2], W[17], W[189], W[189]]/2 + SB[W[2], W[17], W[189], W[190]]/2 + 
    SB[W[2], W[17], W[189], W[194]]/2 - SB[W[2], W[17], W[189], W[203]]/2 + 
    SB[W[2], W[17], W[189], W[218]]/2 - SB[W[2], W[17], W[189], W[219]]/2 + 
    SB[W[2], W[17], W[190], W[182]]/2 - SB[W[2], W[17], W[190], W[183]]/2 - 
    SB[W[2], W[17], W[190], W[187]]/2 - SB[W[2], W[17], W[190], W[188]]/2 + 
    SB[W[2], W[17], W[190], W[189]]/2 - SB[W[2], W[17], W[190], W[190]]/2 - 
    SB[W[2], W[17], W[190], W[194]]/2 + SB[W[2], W[17], W[190], W[203]]/2 - 
    SB[W[2], W[17], W[190], W[218]]/2 + SB[W[2], W[17], W[190], W[219]]/2 + 
    SB[W[2], W[17], W[194], W[182]]/2 - SB[W[2], W[17], W[194], W[183]]/2 - 
    SB[W[2], W[17], W[194], W[187]]/2 - SB[W[2], W[17], W[194], W[188]]/2 + 
    SB[W[2], W[17], W[194], W[189]]/2 - SB[W[2], W[17], W[194], W[190]]/2 - 
    SB[W[2], W[17], W[194], W[194]]/2 + SB[W[2], W[17], W[194], W[203]]/2 - 
    SB[W[2], W[17], W[194], W[218]]/2 - SB[W[2], W[17], W[209], W[182]]/2 + 
    SB[W[2], W[17], W[209], W[183]]/2 + SB[W[2], W[17], W[209], W[187]]/2 + 
    SB[W[2], W[17], W[209], W[188]]/2 - SB[W[2], W[17], W[209], W[189]]/2 + 
    SB[W[2], W[17], W[209], W[190]]/2 + SB[W[2], W[17], W[209], W[194]]/2 - 
    SB[W[2], W[17], W[209], W[203]]/2 + SB[W[2], W[17], W[209], W[218]]/2 - 
    SB[W[2], W[17], W[209], W[219]]/2 + SB[W[2], W[17], W[218], W[182]]/2 - 
    SB[W[2], W[17], W[218], W[183]]/2 - SB[W[2], W[17], W[218], W[187]]/2 - 
    SB[W[2], W[17], W[218], W[188]]/2 + SB[W[2], W[17], W[218], W[189]]/2 - 
    SB[W[2], W[17], W[218], W[190]]/2 - SB[W[2], W[17], W[218], W[194]]/2 + 
    SB[W[2], W[17], W[218], W[203]]/2 - SB[W[2], W[17], W[218], W[218]]/2 - 
    SB[W[2], W[23], W[1], W[2]]/2 - SB[W[2], W[23], W[1], W[6]]/2 + 
    SB[W[2], W[23], W[1], W[28]]/2 + SB[W[2], W[23], W[1], W[33]]/2 - 
    SB[W[2], W[23], W[2], W[2]]/2 - SB[W[2], W[23], W[2], W[6]]/2 - 
    SB[W[2], W[23], W[2], W[17]] + SB[W[2], W[23], W[2], W[28]]/2 - 
    SB[W[2], W[23], W[2], W[33]]/2 + SB[W[2], W[23], W[2], W[86]] - 
    SB[W[2], W[23], W[6], W[2]]/2 + SB[W[2], W[23], W[6], W[28]]/2 - 
    SB[W[2], W[23], W[6], W[33]]/2 - SB[W[2], W[23], W[6], W[47]]/2 + 
    SB[W[2], W[23], W[6], W[86]]/2 + SB[W[2], W[23], W[28], W[2]]/2 + 
    SB[W[2], W[23], W[28], W[6]]/2 - SB[W[2], W[23], W[28], W[28]]/2 - 
    SB[W[2], W[23], W[28], W[33]]/2 - SB[W[2], W[23], W[47], W[6]]/2 - 
    SB[W[2], W[23], W[47], W[17]] + SB[W[2], W[23], W[47], W[47]]/2 + 
    SB[W[2], W[23], W[47], W[86]]/2 + SB[W[2], W[23], W[50], W[6]]/2 + 
    SB[W[2], W[23], W[50], W[17]] - SB[W[2], W[23], W[50], W[47]]/2 - 
    SB[W[2], W[23], W[50], W[86]]/2 + SB[W[2], W[23], W[89], W[2]]/2 - 
    SB[W[2], W[23], W[89], W[28]]/2 + SB[W[2], W[23], W[89], W[33]]/2 + 
    SB[W[2], W[23], W[89], W[47]]/2 - SB[W[2], W[23], W[89], W[86]]/2 + 
    SB[W[2], W[23], W[183], W[182]]/2 + SB[W[2], W[23], W[183], W[186]]/2 - 
    SB[W[2], W[23], W[183], W[188]]/2 + SB[W[2], W[23], W[183], W[189]]/2 - 
    SB[W[2], W[23], W[183], W[194]]/2 + SB[W[2], W[23], W[183], W[203]]/2 - 
    SB[W[2], W[23], W[183], W[218]]/2 + SB[W[2], W[23], W[186], W[182]]/2 + 
    SB[W[2], W[23], W[186], W[186]]/2 - SB[W[2], W[23], W[186], W[188]]/2 + 
    SB[W[2], W[23], W[186], W[189]]/2 - SB[W[2], W[23], W[186], W[194]]/2 + 
    SB[W[2], W[23], W[186], W[203]]/2 - SB[W[2], W[23], W[186], W[218]]/2 + 
    SB[W[2], W[23], W[187], W[182]]/2 + SB[W[2], W[23], W[187], W[186]]/2 - 
    SB[W[2], W[23], W[187], W[188]]/2 + SB[W[2], W[23], W[187], W[189]]/2 - 
    SB[W[2], W[23], W[187], W[194]]/2 + SB[W[2], W[23], W[187], W[203]]/2 - 
    SB[W[2], W[23], W[187], W[218]]/2 + SB[W[2], W[23], W[188], W[182]]/2 - 
    SB[W[2], W[23], W[188], W[183]]/2 - SB[W[2], W[23], W[188], W[187]]/2 - 
    SB[W[2], W[23], W[188], W[188]]/2 + SB[W[2], W[23], W[188], W[189]]/2 - 
    SB[W[2], W[23], W[188], W[190]]/2 - SB[W[2], W[23], W[188], W[194]]/2 + 
    SB[W[2], W[23], W[188], W[203]]/2 - SB[W[2], W[23], W[188], W[218]]/2 + 
    SB[W[2], W[23], W[190], W[182]]/2 + SB[W[2], W[23], W[190], W[186]]/2 - 
    SB[W[2], W[23], W[190], W[188]]/2 + SB[W[2], W[23], W[190], W[189]]/2 - 
    SB[W[2], W[23], W[190], W[194]]/2 + SB[W[2], W[23], W[190], W[203]]/2 - 
    SB[W[2], W[23], W[190], W[218]]/2 + SB[W[2], W[23], W[194], W[182]]/2 - 
    SB[W[2], W[23], W[194], W[183]]/2 - SB[W[2], W[23], W[194], W[187]]/2 - 
    SB[W[2], W[23], W[194], W[188]]/2 + SB[W[2], W[23], W[194], W[189]]/2 - 
    SB[W[2], W[23], W[194], W[190]]/2 - SB[W[2], W[23], W[194], W[194]]/2 + 
    SB[W[2], W[23], W[194], W[203]]/2 - SB[W[2], W[23], W[194], W[218]]/2 + 
    SB[W[2], W[23], W[211], W[182]]/2 + SB[W[2], W[23], W[211], W[186]]/2 - 
    SB[W[2], W[23], W[211], W[188]]/2 + SB[W[2], W[23], W[211], W[189]]/2 - 
    SB[W[2], W[23], W[211], W[194]]/2 + SB[W[2], W[23], W[211], W[203]]/2 - 
    SB[W[2], W[23], W[211], W[218]]/2 + SB[W[2], W[23], W[218], W[182]]/2 - 
    SB[W[2], W[23], W[218], W[183]]/2 - SB[W[2], W[23], W[218], W[187]]/2 - 
    SB[W[2], W[23], W[218], W[188]]/2 + SB[W[2], W[23], W[218], W[189]]/2 - 
    SB[W[2], W[23], W[218], W[190]]/2 - SB[W[2], W[23], W[218], W[194]]/2 + 
    SB[W[2], W[23], W[218], W[203]]/2 - SB[W[2], W[23], W[218], W[218]]/2 + 
    SB[W[2], W[50], W[1], W[1]] - SB[W[2], W[50], W[1], W[2]] + 
    SB[W[2], W[50], W[1], W[4]] - SB[W[2], W[50], W[1], W[6]] - 
    SB[W[2], W[50], W[2], W[1]] - SB[W[2], W[50], W[2], W[2]] - 
    SB[W[2], W[50], W[2], W[3]] - SB[W[2], W[50], W[2], W[5]] + 
    2*SB[W[2], W[50], W[2], W[50]] - SB[W[2], W[50], W[3], W[2]] + 
    SB[W[2], W[50], W[3], W[3]] - SB[W[2], W[50], W[3], W[4]] + 
    SB[W[2], W[50], W[3], W[6]] + SB[W[2], W[50], W[4], W[1]] - 
    SB[W[2], W[50], W[4], W[3]] + SB[W[2], W[50], W[4], W[4]] - 
    SB[W[2], W[50], W[4], W[5]] - SB[W[2], W[50], W[4], W[6]]/2 - 
    SB[W[2], W[50], W[4], W[47]]/2 + SB[W[2], W[50], W[4], W[86]]/2 - 
    SB[W[2], W[50], W[5], W[2]] - SB[W[2], W[50], W[5], W[4]] - 
    SB[W[2], W[50], W[5], W[5]] - (3*SB[W[2], W[50], W[5], W[6]])/2 - 
    SB[W[2], W[50], W[5], W[47]]/2 + 2*SB[W[2], W[50], W[5], W[50]] + 
    SB[W[2], W[50], W[5], W[86]]/2 - SB[W[2], W[50], W[6], W[1]] + 
    SB[W[2], W[50], W[6], W[3]] - SB[W[2], W[50], W[6], W[5]] + 
    SB[W[2], W[50], W[6], W[6]]/2 - SB[W[2], W[50], W[6], W[17]] + 
    SB[W[2], W[50], W[6], W[47]]/2 + SB[W[2], W[50], W[6], W[86]]/2 - 
    SB[W[2], W[50], W[17], W[6]] - SB[W[2], W[50], W[17], W[17]] + 
    SB[W[2], W[50], W[17], W[86]] - SB[W[2], W[50], W[26], W[17]] + 
    SB[W[2], W[50], W[26], W[47]] + SB[W[2], W[50], W[47], W[6]]/2 + 
    SB[W[2], W[50], W[47], W[17]] - SB[W[2], W[50], W[47], W[47]]/2 - 
    SB[W[2], W[50], W[47], W[86]]/2 + 2*SB[W[2], W[50], W[50], W[2]] + 
    2*SB[W[2], W[50], W[50], W[5]] - 2*SB[W[2], W[50], W[50], W[50]] + 
    SB[W[2], W[50], W[65], W[6]] + SB[W[2], W[50], W[65], W[17]] - 
    SB[W[2], W[50], W[65], W[86]] - SB[W[2], W[50], W[182], W[182]]/2 + 
    SB[W[2], W[50], W[182], W[183]]/2 + SB[W[2], W[50], W[182], W[187]]/2 + 
    SB[W[2], W[50], W[182], W[188]]/2 - SB[W[2], W[50], W[182], W[189]]/2 + 
    SB[W[2], W[50], W[182], W[190]]/2 - SB[W[2], W[50], W[182], W[194]]/2 + 
    SB[W[2], W[50], W[182], W[203]]/2 - SB[W[2], W[50], W[182], W[218]]/2 + 
    SB[W[2], W[50], W[183], W[182]]/2 - SB[W[2], W[50], W[183], W[183]]/2 - 
    SB[W[2], W[50], W[183], W[187]]/2 - SB[W[2], W[50], W[183], W[188]]/2 + 
    SB[W[2], W[50], W[183], W[189]]/2 - SB[W[2], W[50], W[183], W[190]]/2 + 
    SB[W[2], W[50], W[183], W[194]]/2 - SB[W[2], W[50], W[183], W[203]]/2 + 
    SB[W[2], W[50], W[183], W[218]]/2 + SB[W[2], W[50], W[187], W[182]]/2 - 
    SB[W[2], W[50], W[187], W[183]]/2 - SB[W[2], W[50], W[187], W[187]]/2 - 
    SB[W[2], W[50], W[187], W[188]]/2 + SB[W[2], W[50], W[187], W[189]]/2 - 
    SB[W[2], W[50], W[187], W[190]]/2 + SB[W[2], W[50], W[187], W[194]]/2 - 
    SB[W[2], W[50], W[187], W[203]]/2 + SB[W[2], W[50], W[187], W[218]]/2 + 
    SB[W[2], W[50], W[188], W[182]]/2 - SB[W[2], W[50], W[188], W[183]]/2 - 
    SB[W[2], W[50], W[188], W[187]]/2 - SB[W[2], W[50], W[188], W[188]]/2 + 
    SB[W[2], W[50], W[188], W[189]]/2 - SB[W[2], W[50], W[188], W[190]]/2 + 
    SB[W[2], W[50], W[188], W[194]]/2 - SB[W[2], W[50], W[188], W[203]]/2 + 
    SB[W[2], W[50], W[188], W[218]]/2 - SB[W[2], W[50], W[189], W[182]]/2 + 
    SB[W[2], W[50], W[189], W[183]]/2 + SB[W[2], W[50], W[189], W[187]]/2 + 
    SB[W[2], W[50], W[189], W[188]]/2 - SB[W[2], W[50], W[189], W[189]]/2 + 
    SB[W[2], W[50], W[189], W[190]]/2 - SB[W[2], W[50], W[189], W[194]]/2 + 
    SB[W[2], W[50], W[189], W[203]]/2 - SB[W[2], W[50], W[189], W[218]]/2 + 
    SB[W[2], W[50], W[190], W[182]]/2 - SB[W[2], W[50], W[190], W[183]]/2 - 
    SB[W[2], W[50], W[190], W[187]]/2 - SB[W[2], W[50], W[190], W[188]]/2 + 
    SB[W[2], W[50], W[190], W[189]]/2 - SB[W[2], W[50], W[190], W[190]]/2 + 
    SB[W[2], W[50], W[190], W[194]]/2 - SB[W[2], W[50], W[190], W[203]]/2 + 
    SB[W[2], W[50], W[190], W[218]]/2 - SB[W[2], W[50], W[194], W[182]]/2 + 
    SB[W[2], W[50], W[194], W[183]]/2 + SB[W[2], W[50], W[194], W[187]]/2 + 
    SB[W[2], W[50], W[194], W[188]]/2 - SB[W[2], W[50], W[194], W[189]]/2 + 
    SB[W[2], W[50], W[194], W[190]]/2 + SB[W[2], W[50], W[194], W[194]]/2 - 
    SB[W[2], W[50], W[194], W[203]]/2 + SB[W[2], W[50], W[194], W[218]]/2 - 
    SB[W[2], W[50], W[218], W[182]]/2 + SB[W[2], W[50], W[218], W[183]]/2 + 
    SB[W[2], W[50], W[218], W[187]]/2 + SB[W[2], W[50], W[218], W[188]]/2 - 
    SB[W[2], W[50], W[218], W[189]]/2 + SB[W[2], W[50], W[218], W[190]]/2 + 
    SB[W[2], W[50], W[218], W[194]]/2 - SB[W[2], W[50], W[218], W[203]]/2 + 
    SB[W[2], W[50], W[218], W[218]]/2 - SB[W[2], W[160], W[158], W[6]]/4 - 
    SB[W[2], W[160], W[158], W[28]]/4 - SB[W[2], W[160], W[158], W[33]]/4 + 
    SB[W[2], W[160], W[158], W[48]]/4 + SB[W[2], W[160], W[158], W[81]]/4 + 
    SB[W[2], W[160], W[158], W[86]]/2 - SB[W[2], W[160], W[158], W[93]]/2 - 
    SB[W[2], W[160], W[160], W[2]]/4 - SB[W[2], W[160], W[160], W[28]]/4 - 
    SB[W[2], W[160], W[160], W[33]]/4 + SB[W[2], W[160], W[160], W[47]]/4 + 
    SB[W[2], W[160], W[160], W[81]]/2 + SB[W[2], W[160], W[160], W[86]]/4 - 
    SB[W[2], W[160], W[160], W[93]]/2 - SB[W[2], W[160], W[162], W[2]]/4 - 
    SB[W[2], W[160], W[162], W[6]]/4 - SB[W[2], W[160], W[162], W[47]]/4 - 
    SB[W[2], W[160], W[162], W[48]]/4 + SB[W[2], W[160], W[162], W[81]]/4 + 
    SB[W[2], W[160], W[162], W[86]]/4 - SB[W[2], W[160], W[164], W[2]]/4 + 
    SB[W[2], W[160], W[164], W[28]]/4 - SB[W[2], W[160], W[164], W[33]]/4 - 
    SB[W[2], W[160], W[164], W[47]]/4 + SB[W[2], W[160], W[164], W[86]]/4 - 
    SB[W[2], W[160], W[166], W[6]]/4 - SB[W[2], W[160], W[166], W[28]]/4 + 
    SB[W[2], W[160], W[166], W[33]]/4 - SB[W[2], W[160], W[166], W[48]]/4 + 
    SB[W[2], W[160], W[166], W[81]]/4 - SB[W[2], W[160], W[276], W[183]]/4 - 
    SB[W[2], W[160], W[276], W[186]]/4 - SB[W[2], W[160], W[276], W[187]]/4 - 
    SB[W[2], W[160], W[276], W[190]]/4 + SB[W[2], W[160], W[276], W[219]]/4 - 
    SB[W[2], W[160], W[278], W[182]]/4 - SB[W[2], W[160], W[278], W[186]]/4 + 
    SB[W[2], W[160], W[278], W[188]]/4 - SB[W[2], W[160], W[278], W[189]]/4 + 
    SB[W[2], W[160], W[278], W[194]]/4 - SB[W[2], W[160], W[278], W[203]]/4 + 
    SB[W[2], W[160], W[278], W[218]]/4 - SB[W[3], W[1], W[2], W[1]] + 
    SB[W[3], W[1], W[2], W[2]] - SB[W[3], W[1], W[2], W[3]] - 
    SB[W[3], W[1], W[2], W[5]] + SB[W[3], W[1], W[2], W[50]] + 
    SB[W[3], W[1], W[4], W[2]] + SB[W[3], W[1], W[4], W[6]] - 
    SB[W[3], W[1], W[4], W[49]] - SB[W[3], W[1], W[5], W[1]] - 
    SB[W[3], W[1], W[5], W[2]] - SB[W[3], W[1], W[5], W[3]] - 
    SB[W[3], W[1], W[5], W[4]] - SB[W[3], W[1], W[5], W[5]] - 
    SB[W[3], W[1], W[5], W[6]] + SB[W[3], W[1], W[5], W[49]] + 
    SB[W[3], W[1], W[5], W[50]] + SB[W[3], W[1], W[5], W[51]] + 
    SB[W[3], W[1], W[6], W[2]] + SB[W[3], W[1], W[6], W[4]] - 
    SB[W[3], W[1], W[6], W[51]] + SB[W[3], W[1], W[7], W[1]] + 
    SB[W[3], W[1], W[7], W[2]] + SB[W[3], W[1], W[7], W[4]] + 
    SB[W[3], W[1], W[7], W[5]] - SB[W[3], W[1], W[7], W[49]] - 
    SB[W[3], W[1], W[7], W[50]] + SB[W[3], W[1], W[8], W[2]] + 
    SB[W[3], W[1], W[8], W[3]] + SB[W[3], W[1], W[8], W[5]] + 
    SB[W[3], W[1], W[8], W[6]] - SB[W[3], W[1], W[8], W[50]] - 
    SB[W[3], W[1], W[8], W[51]] - SB[W[3], W[1], W[9], W[1]] - 
    SB[W[3], W[1], W[9], W[3]] - SB[W[3], W[1], W[9], W[4]] - 
    SB[W[3], W[1], W[9], W[6]] + SB[W[3], W[1], W[9], W[49]] + 
    SB[W[3], W[1], W[9], W[51]] - SB[W[3], W[1], W[49], W[2]] + 
    SB[W[3], W[1], W[49], W[3]] - SB[W[3], W[1], W[49], W[4]] + 
    SB[W[3], W[1], W[49], W[6]] + SB[W[3], W[1], W[51], W[1]] - 
    SB[W[3], W[1], W[51], W[2]] + SB[W[3], W[1], W[51], W[4]] - 
    SB[W[3], W[1], W[51], W[6]] - SB[W[3], W[1], W[183], W[182]] + 
    SB[W[3], W[1], W[183], W[183]] + SB[W[3], W[1], W[183], W[187]] + 
    SB[W[3], W[1], W[183], W[188]] - SB[W[3], W[1], W[183], W[189]] + 
    SB[W[3], W[1], W[183], W[190]] - SB[W[3], W[1], W[190], W[182]] + 
    SB[W[3], W[1], W[190], W[183]] + SB[W[3], W[1], W[190], W[187]] + 
    SB[W[3], W[1], W[190], W[188]] - SB[W[3], W[1], W[190], W[189]] + 
    SB[W[3], W[1], W[190], W[190]] - SB[W[3], W[2], W[1], W[1]] + 
    SB[W[3], W[2], W[1], W[2]] - SB[W[3], W[2], W[1], W[3]] - 
    SB[W[3], W[2], W[1], W[5]] + SB[W[3], W[2], W[1], W[50]] + 
    2*SB[W[3], W[2], W[2], W[1]] + 2*SB[W[3], W[2], W[2], W[3]] + 
    SB[W[3], W[2], W[2], W[17]] - SB[W[3], W[2], W[2], W[29]] - 
    2*SB[W[3], W[2], W[2], W[50]] + 2*SB[W[3], W[2], W[3], W[2]] + 
    2*SB[W[3], W[2], W[3], W[4]] - 2*SB[W[3], W[2], W[3], W[51]] - 
    SB[W[3], W[2], W[4], W[2]]/2 + SB[W[3], W[2], W[4], W[3]] - 
    SB[W[3], W[2], W[4], W[4]] - SB[W[3], W[2], W[4], W[6]] + 
    SB[W[3], W[2], W[4], W[48]]/2 + SB[W[3], W[2], W[4], W[51]] - 
    SB[W[3], W[2], W[4], W[81]]/2 + SB[W[3], W[2], W[5], W[4]] + 
    SB[W[3], W[2], W[5], W[6]] - SB[W[3], W[2], W[5], W[50]] + 
    SB[W[3], W[2], W[6], W[1]] + SB[W[3], W[2], W[6], W[5]] - 
    SB[W[3], W[2], W[6], W[51]] - SB[W[3], W[2], W[8], W[2]] - 
    2*SB[W[3], W[2], W[8], W[3]] - 2*SB[W[3], W[2], W[8], W[5]] - 
    2*SB[W[3], W[2], W[8], W[6]] - SB[W[3], W[2], W[8], W[17]] + 
    SB[W[3], W[2], W[8], W[27]] + SB[W[3], W[2], W[8], W[29]] + 
    2*SB[W[3], W[2], W[8], W[50]] + 2*SB[W[3], W[2], W[8], W[51]] - 
    SB[W[3], W[2], W[8], W[81]] + SB[W[3], W[2], W[17], W[17]] - 
    SB[W[3], W[2], W[17], W[29]] + SB[W[3], W[2], W[18], W[27]] - 
    SB[W[3], W[2], W[18], W[48]] - SB[W[3], W[2], W[29], W[2]]/2 - 
    SB[W[3], W[2], W[29], W[17]] + SB[W[3], W[2], W[29], W[29]] - 
    SB[W[3], W[2], W[29], W[48]]/2 + SB[W[3], W[2], W[29], W[81]]/2 - 
    SB[W[3], W[2], W[50], W[2]] + SB[W[3], W[2], W[50], W[3]] - 
    SB[W[3], W[2], W[50], W[4]] + SB[W[3], W[2], W[50], W[6]] - 
    SB[W[3], W[2], W[51], W[1]] + SB[W[3], W[2], W[51], W[2]]/2 - 
    SB[W[3], W[2], W[51], W[3]] + SB[W[3], W[2], W[51], W[5]] - 
    SB[W[3], W[2], W[51], W[27]] + SB[W[3], W[2], W[51], W[48]]/2 + 
    SB[W[3], W[2], W[51], W[81]]/2 + SB[W[3], W[2], W[182], W[182]] - 
    SB[W[3], W[2], W[182], W[183]] - SB[W[3], W[2], W[182], W[187]] - 
    SB[W[3], W[2], W[182], W[188]] + SB[W[3], W[2], W[182], W[189]] - 
    SB[W[3], W[2], W[182], W[190]] + SB[W[3], W[2], W[189], W[182]] - 
    SB[W[3], W[2], W[189], W[183]] - SB[W[3], W[2], W[189], W[187]] - 
    SB[W[3], W[2], W[189], W[188]] + SB[W[3], W[2], W[189], W[189]] - 
    SB[W[3], W[2], W[189], W[190]] + SB[W[3], W[2], W[189], W[219]]/2 + 
    2*SB[W[3], W[3], W[2], W[2]] + 2*SB[W[3], W[3], W[2], W[4]] - 
    2*SB[W[3], W[3], W[2], W[51]] + 2*SB[W[3], W[3], W[4], W[2]] + 
    2*SB[W[3], W[3], W[4], W[4]] - 2*SB[W[3], W[3], W[4], W[51]] - 
    2*SB[W[3], W[3], W[51], W[2]] - 2*SB[W[3], W[3], W[51], W[4]] + 
    2*SB[W[3], W[3], W[51], W[51]] + SB[W[3], W[4], W[1], W[2]] + 
    SB[W[3], W[4], W[1], W[6]] - SB[W[3], W[4], W[1], W[49]] - 
    SB[W[3], W[4], W[2], W[2]]/2 + SB[W[3], W[4], W[2], W[3]] - 
    SB[W[3], W[4], W[2], W[4]] - SB[W[3], W[4], W[2], W[6]] + 
    SB[W[3], W[4], W[2], W[48]]/2 + SB[W[3], W[4], W[2], W[51]] - 
    SB[W[3], W[4], W[2], W[81]]/2 + 2*SB[W[3], W[4], W[3], W[2]] + 
    2*SB[W[3], W[4], W[3], W[4]] - 2*SB[W[3], W[4], W[3], W[51]] + 
    2*SB[W[3], W[4], W[4], W[3]] + 2*SB[W[3], W[4], W[4], W[5]] - 
    2*SB[W[3], W[4], W[4], W[49]] - SB[W[3], W[4], W[5], W[1]] - 
    SB[W[3], W[4], W[5], W[3]] + SB[W[3], W[4], W[5], W[4]] - 
    SB[W[3], W[4], W[5], W[5]] + SB[W[3], W[4], W[5], W[49]] + 
    SB[W[3], W[4], W[6], W[1]] + SB[W[3], W[4], W[6], W[5]] - 
    SB[W[3], W[4], W[6], W[51]] - 2*SB[W[3], W[4], W[9], W[1]] - 
    2*SB[W[3], W[4], W[9], W[3]] - 2*SB[W[3], W[4], W[9], W[4]] - 
    2*SB[W[3], W[4], W[9], W[6]] + 2*SB[W[3], W[4], W[9], W[49]] + 
    2*SB[W[3], W[4], W[9], W[51]] - SB[W[3], W[4], W[18], W[27]] + 
    SB[W[3], W[4], W[18], W[48]] + SB[W[3], W[4], W[30], W[2]]/2 + 
    SB[W[3], W[4], W[30], W[27]] - SB[W[3], W[4], W[30], W[48]]/2 - 
    SB[W[3], W[4], W[30], W[81]]/2 - SB[W[3], W[4], W[49], W[2]] + 
    SB[W[3], W[4], W[49], W[3]] - SB[W[3], W[4], W[49], W[4]] + 
    SB[W[3], W[4], W[49], W[6]] + SB[W[3], W[4], W[51], W[1]] + 
    SB[W[3], W[4], W[51], W[2]]/2 - SB[W[3], W[4], W[51], W[3]] + 
    SB[W[3], W[4], W[51], W[4]] - SB[W[3], W[4], W[51], W[5]] + 
    SB[W[3], W[4], W[51], W[27]] - SB[W[3], W[4], W[51], W[48]]/2 - 
    SB[W[3], W[4], W[51], W[81]]/2 - SB[W[3], W[4], W[60], W[2]] - 
    SB[W[3], W[4], W[60], W[27]] + SB[W[3], W[4], W[60], W[81]] - 
    SB[W[3], W[4], W[183], W[182]] + SB[W[3], W[4], W[183], W[183]] + 
    SB[W[3], W[4], W[183], W[187]] + SB[W[3], W[4], W[183], W[188]] - 
    SB[W[3], W[4], W[183], W[189]] + SB[W[3], W[4], W[183], W[190]] - 
    SB[W[3], W[4], W[183], W[219]]/2 - SB[W[3], W[4], W[190], W[182]] + 
    SB[W[3], W[4], W[190], W[183]] + SB[W[3], W[4], W[190], W[187]] + 
    SB[W[3], W[4], W[190], W[188]] - SB[W[3], W[4], W[190], W[189]] + 
    SB[W[3], W[4], W[190], W[190]] - SB[W[3], W[5], W[1], W[1]] - 
    SB[W[3], W[5], W[1], W[2]] - SB[W[3], W[5], W[1], W[3]] - 
    SB[W[3], W[5], W[1], W[4]] - SB[W[3], W[5], W[1], W[5]] - 
    SB[W[3], W[5], W[1], W[6]] + SB[W[3], W[5], W[1], W[49]] + 
    SB[W[3], W[5], W[1], W[50]] + SB[W[3], W[5], W[1], W[51]] + 
    SB[W[3], W[5], W[2], W[4]] + SB[W[3], W[5], W[2], W[6]] - 
    SB[W[3], W[5], W[2], W[50]] - SB[W[3], W[5], W[4], W[1]] - 
    SB[W[3], W[5], W[4], W[3]] + SB[W[3], W[5], W[4], W[4]] - 
    SB[W[3], W[5], W[4], W[5]] + SB[W[3], W[5], W[4], W[49]] + 
    SB[W[3], W[5], W[6], W[2]] + SB[W[3], W[5], W[6], W[4]] - 
    SB[W[3], W[5], W[6], W[51]] + SB[W[3], W[5], W[7], W[1]] + 
    SB[W[3], W[5], W[7], W[2]] + SB[W[3], W[5], W[7], W[4]] + 
    SB[W[3], W[5], W[7], W[5]] - SB[W[3], W[5], W[7], W[49]] - 
    SB[W[3], W[5], W[7], W[50]] - SB[W[3], W[5], W[8], W[2]] - 
    SB[W[3], W[5], W[8], W[3]] - SB[W[3], W[5], W[8], W[5]] - 
    SB[W[3], W[5], W[8], W[6]] + SB[W[3], W[5], W[8], W[50]] + 
    SB[W[3], W[5], W[8], W[51]] + SB[W[3], W[5], W[9], W[1]] + 
    SB[W[3], W[5], W[9], W[3]] + SB[W[3], W[5], W[9], W[4]] + 
    SB[W[3], W[5], W[9], W[6]] - SB[W[3], W[5], W[9], W[49]] - 
    SB[W[3], W[5], W[9], W[51]] - SB[W[3], W[5], W[50], W[2]] + 
    SB[W[3], W[5], W[50], W[3]] - SB[W[3], W[5], W[50], W[4]] + 
    SB[W[3], W[5], W[50], W[6]] + SB[W[3], W[5], W[51], W[2]] - 
    SB[W[3], W[5], W[51], W[4]] + SB[W[3], W[5], W[51], W[5]] - 
    SB[W[3], W[5], W[51], W[6]] + SB[W[3], W[5], W[182], W[182]] - 
    SB[W[3], W[5], W[182], W[183]] - SB[W[3], W[5], W[182], W[187]] - 
    SB[W[3], W[5], W[182], W[188]] + SB[W[3], W[5], W[182], W[189]] - 
    SB[W[3], W[5], W[182], W[190]] + SB[W[3], W[5], W[189], W[182]] - 
    SB[W[3], W[5], W[189], W[183]] - SB[W[3], W[5], W[189], W[187]] - 
    SB[W[3], W[5], W[189], W[188]] + SB[W[3], W[5], W[189], W[189]] - 
    SB[W[3], W[5], W[189], W[190]] + SB[W[3], W[6], W[1], W[2]] + 
    SB[W[3], W[6], W[1], W[4]] - SB[W[3], W[6], W[1], W[51]] + 
    SB[W[3], W[6], W[2], W[1]] + SB[W[3], W[6], W[2], W[5]] - 
    SB[W[3], W[6], W[2], W[51]] + SB[W[3], W[6], W[4], W[1]] + 
    SB[W[3], W[6], W[4], W[5]] - SB[W[3], W[6], W[4], W[51]] + 
    SB[W[3], W[6], W[5], W[2]] + SB[W[3], W[6], W[5], W[4]] - 
    SB[W[3], W[6], W[5], W[51]] - SB[W[3], W[6], W[51], W[1]] - 
    SB[W[3], W[6], W[51], W[2]] - SB[W[3], W[6], W[51], W[4]] - 
    SB[W[3], W[6], W[51], W[5]] + 2*SB[W[3], W[6], W[51], W[51]] + 
    SB[W[3], W[7], W[1], W[1]] + SB[W[3], W[7], W[1], W[3]] + 
    SB[W[3], W[7], W[1], W[5]] + SB[W[3], W[7], W[1], W[6]] - 
    SB[W[3], W[7], W[1], W[49]] - SB[W[3], W[7], W[1], W[50]] - 
    SB[W[3], W[7], W[2], W[2]] + SB[W[3], W[7], W[2], W[3]] - 
    SB[W[3], W[7], W[2], W[4]] + SB[W[3], W[7], W[2], W[6]] - 
    SB[W[3], W[7], W[4], W[2]] + SB[W[3], W[7], W[4], W[3]] - 
    SB[W[3], W[7], W[4], W[4]] + SB[W[3], W[7], W[4], W[6]] + 
    SB[W[3], W[7], W[5], W[1]] + SB[W[3], W[7], W[5], W[3]] + 
    SB[W[3], W[7], W[5], W[5]] + SB[W[3], W[7], W[5], W[6]] - 
    SB[W[3], W[7], W[5], W[49]] - SB[W[3], W[7], W[5], W[50]] - 
    2*SB[W[3], W[7], W[7], W[1]] - 2*SB[W[3], W[7], W[7], W[2]] - 
    2*SB[W[3], W[7], W[7], W[4]] - 2*SB[W[3], W[7], W[7], W[5]] + 
    2*SB[W[3], W[7], W[7], W[49]] + 2*SB[W[3], W[7], W[7], W[50]] + 
    SB[W[3], W[7], W[49], W[2]] - SB[W[3], W[7], W[49], W[3]] + 
    SB[W[3], W[7], W[49], W[4]] - SB[W[3], W[7], W[49], W[6]] + 
    SB[W[3], W[7], W[50], W[2]] - SB[W[3], W[7], W[50], W[3]] + 
    SB[W[3], W[7], W[50], W[4]] - SB[W[3], W[7], W[50], W[6]] - 
    SB[W[3], W[7], W[182], W[182]] + SB[W[3], W[7], W[182], W[183]] + 
    SB[W[3], W[7], W[182], W[187]] + SB[W[3], W[7], W[182], W[188]] - 
    SB[W[3], W[7], W[182], W[189]] + SB[W[3], W[7], W[182], W[190]] + 
    SB[W[3], W[7], W[183], W[182]] - SB[W[3], W[7], W[183], W[183]] - 
    SB[W[3], W[7], W[183], W[187]] - SB[W[3], W[7], W[183], W[188]] + 
    SB[W[3], W[7], W[183], W[189]] - SB[W[3], W[7], W[183], W[190]] - 
    SB[W[3], W[7], W[189], W[182]] + SB[W[3], W[7], W[189], W[183]] + 
    SB[W[3], W[7], W[189], W[187]] + SB[W[3], W[7], W[189], W[188]] - 
    SB[W[3], W[7], W[189], W[189]] + SB[W[3], W[7], W[189], W[190]] + 
    SB[W[3], W[7], W[190], W[182]] - SB[W[3], W[7], W[190], W[183]] - 
    SB[W[3], W[7], W[190], W[187]] - SB[W[3], W[7], W[190], W[188]] + 
    SB[W[3], W[7], W[190], W[189]] - SB[W[3], W[7], W[190], W[190]] + 
    SB[W[3], W[8], W[1], W[2]] + SB[W[3], W[8], W[1], W[3]] + 
    SB[W[3], W[8], W[1], W[5]] + SB[W[3], W[8], W[1], W[6]] - 
    SB[W[3], W[8], W[1], W[50]] - SB[W[3], W[8], W[1], W[51]] - 
    2*SB[W[3], W[8], W[2], W[2]] - SB[W[3], W[8], W[2], W[3]] - 
    SB[W[3], W[8], W[2], W[4]] - 2*SB[W[3], W[8], W[2], W[5]] - 
    SB[W[3], W[8], W[2], W[6]] + SB[W[3], W[8], W[2], W[27]] + 
    2*SB[W[3], W[8], W[2], W[50]] + 2*SB[W[3], W[8], W[2], W[51]] - 
    SB[W[3], W[8], W[2], W[81]] - SB[W[3], W[8], W[3], W[2]] + 
    SB[W[3], W[8], W[3], W[3]] - SB[W[3], W[8], W[3], W[4]] + 
    SB[W[3], W[8], W[3], W[6]] + SB[W[3], W[8], W[3], W[17]] - 
    SB[W[3], W[8], W[3], W[29]] - 2*SB[W[3], W[8], W[5], W[2]] - 
    SB[W[3], W[8], W[5], W[4]] - SB[W[3], W[8], W[5], W[5]] + 
    SB[W[3], W[8], W[5], W[50]] + SB[W[3], W[8], W[5], W[51]] - 
    SB[W[3], W[8], W[6], W[2]] + SB[W[3], W[8], W[6], W[3]] - 
    SB[W[3], W[8], W[6], W[4]] + SB[W[3], W[8], W[6], W[6]] + 
    2*SB[W[3], W[8], W[8], W[2]] + 2*SB[W[3], W[8], W[8], W[3]] + 
    2*SB[W[3], W[8], W[8], W[5]] + 2*SB[W[3], W[8], W[8], W[6]] - 
    2*SB[W[3], W[8], W[8], W[50]] - 2*SB[W[3], W[8], W[8], W[51]] - 
    SB[W[3], W[8], W[17], W[17]] + SB[W[3], W[8], W[17], W[29]] + 
    SB[W[3], W[8], W[27], W[2]] + SB[W[3], W[8], W[27], W[27]] - 
    SB[W[3], W[8], W[27], W[81]] + SB[W[3], W[8], W[50], W[2]] - 
    SB[W[3], W[8], W[50], W[3]] + SB[W[3], W[8], W[50], W[4]] - 
    SB[W[3], W[8], W[50], W[6]] + SB[W[3], W[8], W[51], W[2]] - 
    SB[W[3], W[8], W[51], W[3]] + SB[W[3], W[8], W[51], W[4]] - 
    SB[W[3], W[8], W[51], W[6]] - SB[W[3], W[8], W[60], W[2]] - 
    SB[W[3], W[8], W[60], W[27]] + SB[W[3], W[8], W[60], W[81]] - 
    SB[W[3], W[8], W[183], W[182]] + SB[W[3], W[8], W[183], W[183]] + 
    SB[W[3], W[8], W[183], W[187]] + SB[W[3], W[8], W[183], W[188]] - 
    SB[W[3], W[8], W[183], W[189]] + SB[W[3], W[8], W[183], W[190]] - 
    SB[W[3], W[8], W[187], W[182]] + SB[W[3], W[8], W[187], W[183]] + 
    SB[W[3], W[8], W[187], W[187]] + SB[W[3], W[8], W[187], W[188]] - 
    SB[W[3], W[8], W[187], W[189]] + SB[W[3], W[8], W[187], W[190]] - 
    SB[W[3], W[8], W[188], W[182]] + SB[W[3], W[8], W[188], W[183]] + 
    SB[W[3], W[8], W[188], W[187]] + SB[W[3], W[8], W[188], W[188]] - 
    SB[W[3], W[8], W[188], W[189]] + SB[W[3], W[8], W[188], W[190]] - 
    SB[W[3], W[8], W[190], W[182]] + SB[W[3], W[8], W[190], W[183]] + 
    SB[W[3], W[8], W[190], W[187]] + SB[W[3], W[8], W[190], W[188]] - 
    SB[W[3], W[8], W[190], W[189]] + SB[W[3], W[8], W[190], W[190]] - 
    SB[W[3], W[9], W[1], W[1]] - SB[W[3], W[9], W[1], W[2]] - 
    2*SB[W[3], W[9], W[1], W[4]] + SB[W[3], W[9], W[1], W[49]] + 
    SB[W[3], W[9], W[1], W[51]] - SB[W[3], W[9], W[3], W[2]] + 
    SB[W[3], W[9], W[3], W[3]] - SB[W[3], W[9], W[3], W[4]] + 
    SB[W[3], W[9], W[3], W[6]] - 2*SB[W[3], W[9], W[4], W[1]] - 
    SB[W[3], W[9], W[4], W[2]] - SB[W[3], W[9], W[4], W[3]] - 
    3*SB[W[3], W[9], W[4], W[4]] - SB[W[3], W[9], W[4], W[6]] + 
    2*SB[W[3], W[9], W[4], W[49]] + 2*SB[W[3], W[9], W[4], W[51]] + 
    SB[W[3], W[9], W[5], W[1]] + SB[W[3], W[9], W[5], W[3]] + 
    SB[W[3], W[9], W[5], W[4]] + SB[W[3], W[9], W[5], W[6]] - 
    SB[W[3], W[9], W[5], W[49]] - SB[W[3], W[9], W[5], W[51]] - 
    SB[W[3], W[9], W[6], W[2]] + SB[W[3], W[9], W[6], W[3]] - 
    SB[W[3], W[9], W[6], W[4]] + SB[W[3], W[9], W[6], W[6]] + 
    2*SB[W[3], W[9], W[9], W[1]] + 2*SB[W[3], W[9], W[9], W[3]] + 
    2*SB[W[3], W[9], W[9], W[4]] + 2*SB[W[3], W[9], W[9], W[6]] - 
    2*SB[W[3], W[9], W[9], W[49]] - 2*SB[W[3], W[9], W[9], W[51]] + 
    SB[W[3], W[9], W[49], W[2]] - SB[W[3], W[9], W[49], W[3]] + 
    SB[W[3], W[9], W[49], W[4]] - SB[W[3], W[9], W[49], W[6]] + 
    SB[W[3], W[9], W[51], W[2]] - SB[W[3], W[9], W[51], W[3]] + 
    SB[W[3], W[9], W[51], W[4]] - SB[W[3], W[9], W[51], W[6]] + 
    SB[W[3], W[9], W[182], W[182]] - SB[W[3], W[9], W[182], W[183]] - 
    SB[W[3], W[9], W[182], W[187]] - SB[W[3], W[9], W[182], W[188]] + 
    SB[W[3], W[9], W[182], W[189]] - SB[W[3], W[9], W[182], W[190]] - 
    SB[W[3], W[9], W[187], W[182]] + SB[W[3], W[9], W[187], W[183]] + 
    SB[W[3], W[9], W[187], W[187]] + SB[W[3], W[9], W[187], W[188]] - 
    SB[W[3], W[9], W[187], W[189]] + SB[W[3], W[9], W[187], W[190]] - 
    SB[W[3], W[9], W[188], W[182]] + SB[W[3], W[9], W[188], W[183]] + 
    SB[W[3], W[9], W[188], W[187]] + SB[W[3], W[9], W[188], W[188]] - 
    SB[W[3], W[9], W[188], W[189]] + SB[W[3], W[9], W[188], W[190]] + 
    SB[W[3], W[9], W[189], W[182]] - SB[W[3], W[9], W[189], W[183]] - 
    SB[W[3], W[9], W[189], W[187]] - SB[W[3], W[9], W[189], W[188]] + 
    SB[W[3], W[9], W[189], W[189]] - SB[W[3], W[9], W[189], W[190]] + 
    SB[W[3], W[18], W[2], W[27]] - SB[W[3], W[18], W[2], W[48]] + 
    SB[W[3], W[18], W[3], W[2]]/2 + SB[W[3], W[18], W[3], W[48]]/2 - 
    SB[W[3], W[18], W[3], W[81]]/2 + SB[W[3], W[18], W[4], W[2]]/2 + 
    SB[W[3], W[18], W[4], W[48]]/2 - SB[W[3], W[18], W[4], W[81]]/2 + 
    2*SB[W[3], W[18], W[18], W[27]] - 2*SB[W[3], W[18], W[18], W[48]] + 
    SB[W[3], W[18], W[27], W[2]] + SB[W[3], W[18], W[27], W[27]] - 
    SB[W[3], W[18], W[27], W[81]] - SB[W[3], W[18], W[30], W[2]]/2 - 
    SB[W[3], W[18], W[30], W[27]] + SB[W[3], W[18], W[30], W[48]]/2 + 
    SB[W[3], W[18], W[30], W[81]]/2 - SB[W[3], W[18], W[48], W[2]]/2 - 
    SB[W[3], W[18], W[48], W[27]] + SB[W[3], W[18], W[48], W[48]]/2 + 
    SB[W[3], W[18], W[48], W[81]]/2 - SB[W[3], W[18], W[51], W[2]]/2 - 
    SB[W[3], W[18], W[51], W[27]] + SB[W[3], W[18], W[51], W[48]]/2 + 
    SB[W[3], W[18], W[51], W[81]]/2 + SB[W[3], W[18], W[183], W[219]]/2 - 
    SB[W[3], W[18], W[195], W[219]]/2 - SB[W[3], W[18], W[219], W[219]]/2 - 
    SB[W[3], W[24], W[2], W[2]]/2 - SB[W[3], W[24], W[2], W[17]] + 
    SB[W[3], W[24], W[2], W[29]] - SB[W[3], W[24], W[2], W[48]]/2 + 
    SB[W[3], W[24], W[2], W[81]]/2 + SB[W[3], W[24], W[3], W[2]]/2 - 
    SB[W[3], W[24], W[3], W[17]] + SB[W[3], W[24], W[3], W[29]] + 
    SB[W[3], W[24], W[3], W[48]]/2 - SB[W[3], W[24], W[3], W[81]]/2 - 
    SB[W[3], W[24], W[8], W[2]] + SB[W[3], W[24], W[8], W[17]] - 
    SB[W[3], W[24], W[8], W[27]] - SB[W[3], W[24], W[8], W[29]] + 
    SB[W[3], W[24], W[8], W[81]] + SB[W[3], W[24], W[29], W[2]]/2 + 
    SB[W[3], W[24], W[29], W[17]] - SB[W[3], W[24], W[29], W[29]] + 
    SB[W[3], W[24], W[29], W[48]]/2 - SB[W[3], W[24], W[29], W[81]]/2 - 
    SB[W[3], W[24], W[48], W[2]]/2 - SB[W[3], W[24], W[48], W[27]] + 
    SB[W[3], W[24], W[48], W[48]]/2 + SB[W[3], W[24], W[48], W[81]]/2 + 
    SB[W[3], W[24], W[51], W[2]]/2 + SB[W[3], W[24], W[51], W[27]] - 
    SB[W[3], W[24], W[51], W[48]]/2 - SB[W[3], W[24], W[51], W[81]]/2 - 
    SB[W[3], W[24], W[189], W[219]]/2 - SB[W[3], W[24], W[195], W[219]]/2 - 
    SB[W[3], W[24], W[219], W[219]]/2 + SB[W[3], W[51], W[1], W[1]] - 
    SB[W[3], W[51], W[1], W[2]] + SB[W[3], W[51], W[1], W[4]] - 
    SB[W[3], W[51], W[1], W[6]] - SB[W[3], W[51], W[2], W[1]] + 
    SB[W[3], W[51], W[2], W[2]]/2 - SB[W[3], W[51], W[2], W[3]] + 
    SB[W[3], W[51], W[2], W[5]] - SB[W[3], W[51], W[2], W[27]] + 
    SB[W[3], W[51], W[2], W[48]]/2 + SB[W[3], W[51], W[2], W[81]]/2 - 
    (3*SB[W[3], W[51], W[3], W[2]])/2 - SB[W[3], W[51], W[3], W[3]] - 
    SB[W[3], W[51], W[3], W[4]] - SB[W[3], W[51], W[3], W[6]] - 
    SB[W[3], W[51], W[3], W[48]]/2 + 2*SB[W[3], W[51], W[3], W[51]] + 
    SB[W[3], W[51], W[3], W[81]]/2 + SB[W[3], W[51], W[4], W[1]] - 
    SB[W[3], W[51], W[4], W[2]]/2 - SB[W[3], W[51], W[4], W[3]] + 
    SB[W[3], W[51], W[4], W[4]] - SB[W[3], W[51], W[4], W[5]] - 
    SB[W[3], W[51], W[4], W[48]]/2 + SB[W[3], W[51], W[4], W[81]]/2 + 
    SB[W[3], W[51], W[5], W[2]] - SB[W[3], W[51], W[5], W[4]] + 
    SB[W[3], W[51], W[5], W[5]] - SB[W[3], W[51], W[5], W[6]] - 
    SB[W[3], W[51], W[6], W[1]] - SB[W[3], W[51], W[6], W[3]] - 
    SB[W[3], W[51], W[6], W[5]] - SB[W[3], W[51], W[6], W[6]] + 
    2*SB[W[3], W[51], W[6], W[51]] - SB[W[3], W[51], W[18], W[27]] + 
    SB[W[3], W[51], W[18], W[48]] - SB[W[3], W[51], W[27], W[2]] - 
    SB[W[3], W[51], W[27], W[27]] + SB[W[3], W[51], W[27], W[81]] + 
    SB[W[3], W[51], W[48], W[2]]/2 + SB[W[3], W[51], W[48], W[27]] - 
    SB[W[3], W[51], W[48], W[48]]/2 - SB[W[3], W[51], W[48], W[81]]/2 + 
    2*SB[W[3], W[51], W[51], W[3]] + 2*SB[W[3], W[51], W[51], W[6]] - 
    2*SB[W[3], W[51], W[51], W[51]] + SB[W[3], W[51], W[60], W[2]] + 
    SB[W[3], W[51], W[60], W[27]] - SB[W[3], W[51], W[60], W[81]] - 
    SB[W[3], W[51], W[182], W[182]] + SB[W[3], W[51], W[182], W[183]] + 
    SB[W[3], W[51], W[182], W[187]] + SB[W[3], W[51], W[182], W[188]] - 
    SB[W[3], W[51], W[182], W[189]] + SB[W[3], W[51], W[182], W[190]] + 
    SB[W[3], W[51], W[183], W[182]] - SB[W[3], W[51], W[183], W[183]] - 
    SB[W[3], W[51], W[183], W[187]] - SB[W[3], W[51], W[183], W[188]] + 
    SB[W[3], W[51], W[183], W[189]] - SB[W[3], W[51], W[183], W[190]] + 
    SB[W[3], W[51], W[187], W[182]] - SB[W[3], W[51], W[187], W[183]] - 
    SB[W[3], W[51], W[187], W[187]] - SB[W[3], W[51], W[187], W[188]] + 
    SB[W[3], W[51], W[187], W[189]] - SB[W[3], W[51], W[187], W[190]] + 
    SB[W[3], W[51], W[188], W[182]] - SB[W[3], W[51], W[188], W[183]] - 
    SB[W[3], W[51], W[188], W[187]] - SB[W[3], W[51], W[188], W[188]] + 
    SB[W[3], W[51], W[188], W[189]] - SB[W[3], W[51], W[188], W[190]] - 
    SB[W[3], W[51], W[189], W[182]] + SB[W[3], W[51], W[189], W[183]] + 
    SB[W[3], W[51], W[189], W[187]] + SB[W[3], W[51], W[189], W[188]] - 
    SB[W[3], W[51], W[189], W[189]] + SB[W[3], W[51], W[189], W[190]] + 
    SB[W[3], W[51], W[190], W[182]] - SB[W[3], W[51], W[190], W[183]] - 
    SB[W[3], W[51], W[190], W[187]] - SB[W[3], W[51], W[190], W[188]] + 
    SB[W[3], W[51], W[190], W[189]] - SB[W[3], W[51], W[190], W[190]] + 
    SB[W[3], W[51], W[195], W[219]]/2 + SB[W[3], W[51], W[219], W[219]]/2 + 
    SB[W[4], W[1], W[2], W[3]] + SB[W[4], W[1], W[2], W[5]] - 
    SB[W[4], W[1], W[2], W[49]] + SB[W[4], W[1], W[3], W[2]] + 
    SB[W[4], W[1], W[3], W[6]] - SB[W[4], W[1], W[3], W[49]] + 
    SB[W[4], W[1], W[5], W[2]] + SB[W[4], W[1], W[5], W[6]] - 
    SB[W[4], W[1], W[5], W[49]] + SB[W[4], W[1], W[6], W[3]] + 
    SB[W[4], W[1], W[6], W[5]] - SB[W[4], W[1], W[6], W[49]] - 
    SB[W[4], W[1], W[49], W[2]] - SB[W[4], W[1], W[49], W[3]] - 
    SB[W[4], W[1], W[49], W[5]] - SB[W[4], W[1], W[49], W[6]] + 
    2*SB[W[4], W[1], W[49], W[49]] + SB[W[4], W[2], W[1], W[3]] + 
    SB[W[4], W[2], W[1], W[5]] - SB[W[4], W[2], W[1], W[49]] - 
    SB[W[4], W[2], W[2], W[6]]/4 - SB[W[4], W[2], W[2], W[28]]/4 - 
    SB[W[4], W[2], W[2], W[33]]/4 + SB[W[4], W[2], W[2], W[48]]/4 + 
    SB[W[4], W[2], W[2], W[81]]/4 + SB[W[4], W[2], W[2], W[86]]/2 - 
    SB[W[4], W[2], W[2], W[93]]/2 - SB[W[4], W[2], W[3], W[2]]/2 + 
    SB[W[4], W[2], W[3], W[3]] - SB[W[4], W[2], W[3], W[4]] - 
    SB[W[4], W[2], W[3], W[6]] + SB[W[4], W[2], W[3], W[48]]/2 + 
    SB[W[4], W[2], W[3], W[51]] - SB[W[4], W[2], W[3], W[81]]/2 + 
    SB[W[4], W[2], W[4], W[2]]/4 - SB[W[4], W[2], W[4], W[6]]/4 - 
    SB[W[4], W[2], W[4], W[47]]/4 + SB[W[4], W[2], W[4], W[48]]/4 - 
    SB[W[4], W[2], W[4], W[81]]/4 + SB[W[4], W[2], W[4], W[86]]/4 + 
    SB[W[4], W[2], W[5], W[1]] + SB[W[4], W[2], W[5], W[3]] - 
    SB[W[4], W[2], W[5], W[50]] - SB[W[4], W[2], W[6], W[1]] - 
    (3*SB[W[4], W[2], W[6], W[2]])/4 - SB[W[4], W[2], W[6], W[3]] - 
    SB[W[4], W[2], W[6], W[4]] - SB[W[4], W[2], W[6], W[5]] - 
    SB[W[4], W[2], W[6], W[6]]/2 + SB[W[4], W[2], W[6], W[17]] + 
    SB[W[4], W[2], W[6], W[27]] + SB[W[4], W[2], W[6], W[28]]/4 + 
    SB[W[4], W[2], W[6], W[33]]/4 + SB[W[4], W[2], W[6], W[47]]/4 + 
    SB[W[4], W[2], W[6], W[49]] + SB[W[4], W[2], W[6], W[50]] + 
    SB[W[4], W[2], W[6], W[51]] - SB[W[4], W[2], W[6], W[81]]/2 - 
    (3*SB[W[4], W[2], W[6], W[86]])/4 - SB[W[4], W[2], W[6], W[93]]/2 - 
    SB[W[4], W[2], W[7], W[1]] - SB[W[4], W[2], W[7], W[2]] - 
    SB[W[4], W[2], W[7], W[4]] - SB[W[4], W[2], W[7], W[5]] + 
    SB[W[4], W[2], W[7], W[49]] + SB[W[4], W[2], W[7], W[50]] + 
    SB[W[4], W[2], W[8], W[2]] + SB[W[4], W[2], W[8], W[3]] + 
    SB[W[4], W[2], W[8], W[5]] + SB[W[4], W[2], W[8], W[6]] - 
    SB[W[4], W[2], W[8], W[17]] - SB[W[4], W[2], W[8], W[27]] - 
    SB[W[4], W[2], W[8], W[50]] - SB[W[4], W[2], W[8], W[51]] + 
    SB[W[4], W[2], W[8], W[93]] + SB[W[4], W[2], W[9], W[1]] + 
    SB[W[4], W[2], W[9], W[3]] + SB[W[4], W[2], W[9], W[4]] + 
    SB[W[4], W[2], W[9], W[6]] - SB[W[4], W[2], W[9], W[49]] - 
    SB[W[4], W[2], W[9], W[51]] + SB[W[4], W[2], W[17], W[6]] + 
    SB[W[4], W[2], W[17], W[47]] - SB[W[4], W[2], W[17], W[86]] - 
    SB[W[4], W[2], W[49], W[1]] + SB[W[4], W[2], W[49], W[2]]/2 - 
    SB[W[4], W[2], W[49], W[3]] + SB[W[4], W[2], W[49], W[5]] + 
    SB[W[4], W[2], W[49], W[6]]/2 + SB[W[4], W[2], W[49], W[28]]/2 - 
    SB[W[4], W[2], W[49], W[33]]/2 + SB[W[4], W[2], W[50], W[1]] - 
    SB[W[4], W[2], W[50], W[3]] + SB[W[4], W[2], W[50], W[4]] - 
    SB[W[4], W[2], W[50], W[5]] + SB[W[4], W[2], W[50], W[6]]/2 + 
    SB[W[4], W[2], W[50], W[17]] - SB[W[4], W[2], W[50], W[47]]/2 - 
    SB[W[4], W[2], W[50], W[86]]/2 - SB[W[4], W[2], W[65], W[6]] - 
    SB[W[4], W[2], W[65], W[17]] + SB[W[4], W[2], W[65], W[86]] + 
    SB[W[4], W[2], W[89], W[2]]/4 - SB[W[4], W[2], W[89], W[28]]/4 + 
    SB[W[4], W[2], W[89], W[33]]/4 + SB[W[4], W[2], W[89], W[47]]/4 - 
    SB[W[4], W[2], W[89], W[86]]/4 - SB[W[4], W[2], W[91], W[6]]/4 - 
    SB[W[4], W[2], W[91], W[28]]/4 + SB[W[4], W[2], W[91], W[33]]/4 - 
    SB[W[4], W[2], W[91], W[48]]/4 + SB[W[4], W[2], W[91], W[81]]/4 - 
    SB[W[4], W[2], W[93], W[2]]/4 - SB[W[4], W[2], W[93], W[6]]/4 - 
    SB[W[4], W[2], W[93], W[47]]/4 - SB[W[4], W[2], W[93], W[48]]/4 + 
    SB[W[4], W[2], W[93], W[81]]/4 + SB[W[4], W[2], W[93], W[86]]/4 + 
    SB[W[4], W[2], W[182], W[182]]/4 + SB[W[4], W[2], W[182], W[186]]/4 - 
    SB[W[4], W[2], W[182], W[188]]/4 + SB[W[4], W[2], W[182], W[189]]/4 - 
    SB[W[4], W[2], W[182], W[194]]/4 + SB[W[4], W[2], W[182], W[203]]/4 - 
    SB[W[4], W[2], W[182], W[218]]/4 + SB[W[4], W[2], W[183], W[183]]/4 + 
    SB[W[4], W[2], W[183], W[186]]/4 + SB[W[4], W[2], W[183], W[187]]/4 + 
    SB[W[4], W[2], W[183], W[190]]/4 - SB[W[4], W[2], W[183], W[219]]/4 + 
    SB[W[4], W[2], W[184], W[182]]/4 - SB[W[4], W[2], W[184], W[183]]/4 - 
    SB[W[4], W[2], W[184], W[187]]/4 - SB[W[4], W[2], W[184], W[188]]/4 + 
    SB[W[4], W[2], W[184], W[189]]/4 - SB[W[4], W[2], W[184], W[190]]/4 - 
    SB[W[4], W[2], W[184], W[194]]/4 + SB[W[4], W[2], W[184], W[203]]/4 - 
    SB[W[4], W[2], W[184], W[218]]/4 + SB[W[4], W[2], W[184], W[219]]/4 + 
    SB[W[4], W[2], W[186], W[182]]/4 + SB[W[4], W[2], W[186], W[186]]/4 - 
    SB[W[4], W[2], W[186], W[188]]/4 + SB[W[4], W[2], W[186], W[189]]/4 - 
    SB[W[4], W[2], W[186], W[194]]/4 + SB[W[4], W[2], W[186], W[203]]/4 - 
    SB[W[4], W[2], W[186], W[218]]/4 - (3*SB[W[4], W[2], W[187], W[182]])/4 + 
    SB[W[4], W[2], W[187], W[183]]/2 - SB[W[4], W[2], W[187], W[186]]/4 + 
    SB[W[4], W[2], W[187], W[187]]/2 + (3*SB[W[4], W[2], W[187], W[188]])/4 - 
    (3*SB[W[4], W[2], W[187], W[189]])/4 + SB[W[4], W[2], W[187], W[190]]/2 - 
    SB[W[4], W[2], W[187], W[194]]/4 + SB[W[4], W[2], W[187], W[203]]/4 - 
    SB[W[4], W[2], W[187], W[218]]/4 - (3*SB[W[4], W[2], W[188], W[182]])/4 + 
    SB[W[4], W[2], W[188], W[183]]/2 - SB[W[4], W[2], W[188], W[186]]/4 + 
    SB[W[4], W[2], W[188], W[187]]/2 + (3*SB[W[4], W[2], W[188], W[188]])/4 - 
    (3*SB[W[4], W[2], W[188], W[189]])/4 + SB[W[4], W[2], W[188], W[190]]/2 - 
    SB[W[4], W[2], W[188], W[194]]/4 + SB[W[4], W[2], W[188], W[203]]/4 - 
    SB[W[4], W[2], W[188], W[218]]/4 + SB[W[4], W[2], W[189], W[182]]/4 - 
    SB[W[4], W[2], W[189], W[183]]/4 - SB[W[4], W[2], W[189], W[187]]/4 - 
    SB[W[4], W[2], W[189], W[188]]/4 + SB[W[4], W[2], W[189], W[189]]/4 - 
    SB[W[4], W[2], W[189], W[190]]/4 - SB[W[4], W[2], W[189], W[194]]/4 + 
    SB[W[4], W[2], W[189], W[203]]/4 - SB[W[4], W[2], W[189], W[218]]/4 + 
    SB[W[4], W[2], W[189], W[219]]/4 + SB[W[4], W[2], W[190], W[183]]/4 + 
    SB[W[4], W[2], W[190], W[186]]/4 + SB[W[4], W[2], W[190], W[187]]/4 + 
    SB[W[4], W[2], W[190], W[190]]/4 - SB[W[4], W[2], W[190], W[219]]/4 + 
    SB[W[4], W[2], W[207], W[183]]/4 + SB[W[4], W[2], W[207], W[186]]/4 + 
    SB[W[4], W[2], W[207], W[187]]/4 + SB[W[4], W[2], W[207], W[190]]/4 - 
    SB[W[4], W[2], W[207], W[219]]/4 + SB[W[4], W[2], W[209], W[182]]/4 - 
    SB[W[4], W[2], W[209], W[183]]/4 - SB[W[4], W[2], W[209], W[187]]/4 - 
    SB[W[4], W[2], W[209], W[188]]/4 + SB[W[4], W[2], W[209], W[189]]/4 - 
    SB[W[4], W[2], W[209], W[190]]/4 - SB[W[4], W[2], W[209], W[194]]/4 + 
    SB[W[4], W[2], W[209], W[203]]/4 - SB[W[4], W[2], W[209], W[218]]/4 + 
    SB[W[4], W[2], W[209], W[219]]/4 + SB[W[4], W[2], W[211], W[182]]/4 + 
    SB[W[4], W[2], W[211], W[186]]/4 - SB[W[4], W[2], W[211], W[188]]/4 + 
    SB[W[4], W[2], W[211], W[189]]/4 - SB[W[4], W[2], W[211], W[194]]/4 + 
    SB[W[4], W[2], W[211], W[203]]/4 - SB[W[4], W[2], W[211], W[218]]/4 + 
    SB[W[4], W[3], W[1], W[2]] + SB[W[4], W[3], W[1], W[6]] - 
    SB[W[4], W[3], W[1], W[49]] - SB[W[4], W[3], W[2], W[2]]/2 + 
    SB[W[4], W[3], W[2], W[3]] - SB[W[4], W[3], W[2], W[4]] - 
    SB[W[4], W[3], W[2], W[6]] + SB[W[4], W[3], W[2], W[48]]/2 + 
    SB[W[4], W[3], W[2], W[51]] - SB[W[4], W[3], W[2], W[81]]/2 + 
    2*SB[W[4], W[3], W[3], W[2]] + 2*SB[W[4], W[3], W[3], W[4]] - 
    2*SB[W[4], W[3], W[3], W[51]] + 2*SB[W[4], W[3], W[4], W[3]] + 
    2*SB[W[4], W[3], W[4], W[5]] - 2*SB[W[4], W[3], W[4], W[49]] - 
    SB[W[4], W[3], W[5], W[1]] - SB[W[4], W[3], W[5], W[3]] + 
    SB[W[4], W[3], W[5], W[4]] - SB[W[4], W[3], W[5], W[5]] + 
    SB[W[4], W[3], W[5], W[49]] + SB[W[4], W[3], W[6], W[1]] + 
    SB[W[4], W[3], W[6], W[5]] - SB[W[4], W[3], W[6], W[51]] - 
    2*SB[W[4], W[3], W[9], W[1]] - 2*SB[W[4], W[3], W[9], W[3]] - 
    2*SB[W[4], W[3], W[9], W[4]] - 2*SB[W[4], W[3], W[9], W[6]] + 
    2*SB[W[4], W[3], W[9], W[49]] + 2*SB[W[4], W[3], W[9], W[51]] - 
    SB[W[4], W[3], W[18], W[27]] + SB[W[4], W[3], W[18], W[48]] + 
    SB[W[4], W[3], W[30], W[2]]/2 + SB[W[4], W[3], W[30], W[27]] - 
    SB[W[4], W[3], W[30], W[48]]/2 - SB[W[4], W[3], W[30], W[81]]/2 - 
    SB[W[4], W[3], W[49], W[2]] + SB[W[4], W[3], W[49], W[3]] - 
    SB[W[4], W[3], W[49], W[4]] + SB[W[4], W[3], W[49], W[6]] + 
    SB[W[4], W[3], W[51], W[1]] + SB[W[4], W[3], W[51], W[2]]/2 - 
    SB[W[4], W[3], W[51], W[3]] + SB[W[4], W[3], W[51], W[4]] - 
    SB[W[4], W[3], W[51], W[5]] + SB[W[4], W[3], W[51], W[27]] - 
    SB[W[4], W[3], W[51], W[48]]/2 - SB[W[4], W[3], W[51], W[81]]/2 - 
    SB[W[4], W[3], W[60], W[2]] - SB[W[4], W[3], W[60], W[27]] + 
    SB[W[4], W[3], W[60], W[81]] - SB[W[4], W[3], W[183], W[182]] + 
    SB[W[4], W[3], W[183], W[183]] + SB[W[4], W[3], W[183], W[187]] + 
    SB[W[4], W[3], W[183], W[188]] - SB[W[4], W[3], W[183], W[189]] + 
    SB[W[4], W[3], W[183], W[190]] - SB[W[4], W[3], W[183], W[219]]/2 - 
    SB[W[4], W[3], W[190], W[182]] + SB[W[4], W[3], W[190], W[183]] + 
    SB[W[4], W[3], W[190], W[187]] + SB[W[4], W[3], W[190], W[188]] - 
    SB[W[4], W[3], W[190], W[189]] + SB[W[4], W[3], W[190], W[190]] + 
    2*SB[W[4], W[4], W[3], W[3]] + 2*SB[W[4], W[4], W[3], W[5]] - 
    2*SB[W[4], W[4], W[3], W[49]] + 2*SB[W[4], W[4], W[5], W[3]] + 
    2*SB[W[4], W[4], W[5], W[5]] - 2*SB[W[4], W[4], W[5], W[49]] - 
    2*SB[W[4], W[4], W[49], W[3]] - 2*SB[W[4], W[4], W[49], W[5]] + 
    2*SB[W[4], W[4], W[49], W[49]] + SB[W[4], W[5], W[1], W[2]] + 
    SB[W[4], W[5], W[1], W[6]] - SB[W[4], W[5], W[1], W[49]] + 
    SB[W[4], W[5], W[2], W[1]] + SB[W[4], W[5], W[2], W[3]] - 
    SB[W[4], W[5], W[2], W[50]] - SB[W[4], W[5], W[3], W[1]] - 
    SB[W[4], W[5], W[3], W[3]] + SB[W[4], W[5], W[3], W[4]] - 
    SB[W[4], W[5], W[3], W[5]] + SB[W[4], W[5], W[3], W[49]] + 
    2*SB[W[4], W[5], W[4], W[3]] + 2*SB[W[4], W[5], W[4], W[5]] - 
    2*SB[W[4], W[5], W[4], W[49]] + 2*SB[W[4], W[5], W[5], W[4]] + 
    2*SB[W[4], W[5], W[5], W[6]] - 2*SB[W[4], W[5], W[5], W[50]] - 
    SB[W[4], W[5], W[6], W[2]] - SB[W[4], W[5], W[6], W[4]] + 
    SB[W[4], W[5], W[6], W[5]] - SB[W[4], W[5], W[6], W[6]]/2 + 
    SB[W[4], W[5], W[6], W[47]]/2 + SB[W[4], W[5], W[6], W[50]] - 
    SB[W[4], W[5], W[6], W[86]]/2 - 2*SB[W[4], W[5], W[7], W[1]] - 
    2*SB[W[4], W[5], W[7], W[2]] - 2*SB[W[4], W[5], W[7], W[4]] - 
    2*SB[W[4], W[5], W[7], W[5]] + 2*SB[W[4], W[5], W[7], W[49]] + 
    2*SB[W[4], W[5], W[7], W[50]] - SB[W[4], W[5], W[26], W[17]] + 
    SB[W[4], W[5], W[26], W[47]] + SB[W[4], W[5], W[31], W[6]]/2 + 
    SB[W[4], W[5], W[31], W[17]] - SB[W[4], W[5], W[31], W[47]]/2 - 
    SB[W[4], W[5], W[31], W[86]]/2 + SB[W[4], W[5], W[49], W[2]] - 
    SB[W[4], W[5], W[49], W[4]] + SB[W[4], W[5], W[49], W[5]] - 
    SB[W[4], W[5], W[49], W[6]] + SB[W[4], W[5], W[50], W[1]] - 
    SB[W[4], W[5], W[50], W[3]] + SB[W[4], W[5], W[50], W[4]] - 
    SB[W[4], W[5], W[50], W[5]] + SB[W[4], W[5], W[50], W[6]]/2 + 
    SB[W[4], W[5], W[50], W[17]] - SB[W[4], W[5], W[50], W[47]]/2 - 
    SB[W[4], W[5], W[50], W[86]]/2 - SB[W[4], W[5], W[65], W[6]] - 
    SB[W[4], W[5], W[65], W[17]] + SB[W[4], W[5], W[65], W[86]] + 
    SB[W[4], W[5], W[184], W[182]]/2 - SB[W[4], W[5], W[184], W[183]]/2 - 
    SB[W[4], W[5], W[184], W[187]]/2 - SB[W[4], W[5], W[184], W[188]]/2 + 
    SB[W[4], W[5], W[184], W[189]]/2 - SB[W[4], W[5], W[184], W[190]]/2 - 
    SB[W[4], W[5], W[184], W[194]]/2 + SB[W[4], W[5], W[184], W[203]]/2 - 
    SB[W[4], W[5], W[184], W[218]]/2 - SB[W[4], W[5], W[187], W[182]]/2 + 
    SB[W[4], W[5], W[187], W[183]]/2 + SB[W[4], W[5], W[187], W[187]]/2 + 
    SB[W[4], W[5], W[187], W[188]]/2 - SB[W[4], W[5], W[187], W[189]]/2 + 
    SB[W[4], W[5], W[187], W[190]]/2 - SB[W[4], W[5], W[187], W[194]]/2 + 
    SB[W[4], W[5], W[187], W[203]]/2 - SB[W[4], W[5], W[187], W[218]]/2 - 
    SB[W[4], W[5], W[188], W[182]]/2 + SB[W[4], W[5], W[188], W[183]]/2 + 
    SB[W[4], W[5], W[188], W[187]]/2 + SB[W[4], W[5], W[188], W[188]]/2 - 
    SB[W[4], W[5], W[188], W[189]]/2 + SB[W[4], W[5], W[188], W[190]]/2 - 
    SB[W[4], W[5], W[188], W[194]]/2 + SB[W[4], W[5], W[188], W[203]]/2 - 
    SB[W[4], W[5], W[188], W[218]]/2 + SB[W[4], W[6], W[1], W[3]] + 
    SB[W[4], W[6], W[1], W[5]] - SB[W[4], W[6], W[1], W[49]] - 
    SB[W[4], W[6], W[2], W[1]] - SB[W[4], W[6], W[2], W[2]]/2 - 
    SB[W[4], W[6], W[2], W[3]] - SB[W[4], W[6], W[2], W[4]] - 
    SB[W[4], W[6], W[2], W[5]] - (3*SB[W[4], W[6], W[2], W[6]])/4 + 
    SB[W[4], W[6], W[2], W[17]] + SB[W[4], W[6], W[2], W[27]] + 
    SB[W[4], W[6], W[2], W[28]]/4 + SB[W[4], W[6], W[2], W[33]]/4 + 
    SB[W[4], W[6], W[2], W[48]]/4 + SB[W[4], W[6], W[2], W[49]] + 
    SB[W[4], W[6], W[2], W[50]] + SB[W[4], W[6], W[2], W[51]] - 
    (3*SB[W[4], W[6], W[2], W[81]])/4 - SB[W[4], W[6], W[2], W[86]]/2 - 
    SB[W[4], W[6], W[2], W[93]]/2 + SB[W[4], W[6], W[3], W[1]] + 
    SB[W[4], W[6], W[3], W[5]] - SB[W[4], W[6], W[3], W[51]] - 
    SB[W[4], W[6], W[4], W[2]]/4 + SB[W[4], W[6], W[4], W[6]]/4 + 
    SB[W[4], W[6], W[4], W[47]]/4 - SB[W[4], W[6], W[4], W[48]]/4 + 
    SB[W[4], W[6], W[4], W[81]]/4 - SB[W[4], W[6], W[4], W[86]]/4 - 
    SB[W[4], W[6], W[5], W[2]] - SB[W[4], W[6], W[5], W[4]] + 
    SB[W[4], W[6], W[5], W[5]] - SB[W[4], W[6], W[5], W[6]]/2 + 
    SB[W[4], W[6], W[5], W[47]]/2 + SB[W[4], W[6], W[5], W[50]] - 
    SB[W[4], W[6], W[5], W[86]]/2 - SB[W[4], W[6], W[6], W[2]]/4 - 
    SB[W[4], W[6], W[6], W[28]]/4 - SB[W[4], W[6], W[6], W[33]]/4 + 
    SB[W[4], W[6], W[6], W[47]]/4 + SB[W[4], W[6], W[6], W[81]]/2 + 
    SB[W[4], W[6], W[6], W[86]]/4 - SB[W[4], W[6], W[6], W[93]]/2 + 
    SB[W[4], W[6], W[7], W[1]] + SB[W[4], W[6], W[7], W[2]] + 
    SB[W[4], W[6], W[7], W[4]] + SB[W[4], W[6], W[7], W[5]] - 
    SB[W[4], W[6], W[7], W[49]] - SB[W[4], W[6], W[7], W[50]] + 
    SB[W[4], W[6], W[8], W[2]] + SB[W[4], W[6], W[8], W[3]] + 
    SB[W[4], W[6], W[8], W[5]] + SB[W[4], W[6], W[8], W[6]] - 
    SB[W[4], W[6], W[8], W[17]] - SB[W[4], W[6], W[8], W[27]] - 
    SB[W[4], W[6], W[8], W[50]] - SB[W[4], W[6], W[8], W[51]] + 
    SB[W[4], W[6], W[8], W[93]] - SB[W[4], W[6], W[9], W[1]] - 
    SB[W[4], W[6], W[9], W[3]] - SB[W[4], W[6], W[9], W[4]] - 
    SB[W[4], W[6], W[9], W[6]] + SB[W[4], W[6], W[9], W[49]] + 
    SB[W[4], W[6], W[9], W[51]] + SB[W[4], W[6], W[27], W[2]] + 
    SB[W[4], W[6], W[27], W[48]] - SB[W[4], W[6], W[27], W[81]] - 
    SB[W[4], W[6], W[49], W[1]] + SB[W[4], W[6], W[49], W[2]]/2 + 
    SB[W[4], W[6], W[49], W[3]] - SB[W[4], W[6], W[49], W[5]] + 
    SB[W[4], W[6], W[49], W[6]]/2 - SB[W[4], W[6], W[49], W[28]]/2 + 
    SB[W[4], W[6], W[49], W[33]]/2 + SB[W[4], W[6], W[51], W[1]] + 
    SB[W[4], W[6], W[51], W[2]]/2 - SB[W[4], W[6], W[51], W[3]] + 
    SB[W[4], W[6], W[51], W[4]] - SB[W[4], W[6], W[51], W[5]] + 
    SB[W[4], W[6], W[51], W[27]] - SB[W[4], W[6], W[51], W[48]]/2 - 
    SB[W[4], W[6], W[51], W[81]]/2 - SB[W[4], W[6], W[60], W[2]] - 
    SB[W[4], W[6], W[60], W[27]] + SB[W[4], W[6], W[60], W[81]] - 
    SB[W[4], W[6], W[89], W[2]]/4 + SB[W[4], W[6], W[89], W[28]]/4 - 
    SB[W[4], W[6], W[89], W[33]]/4 - SB[W[4], W[6], W[89], W[47]]/4 + 
    SB[W[4], W[6], W[89], W[86]]/4 + SB[W[4], W[6], W[91], W[6]]/4 + 
    SB[W[4], W[6], W[91], W[28]]/4 - SB[W[4], W[6], W[91], W[33]]/4 + 
    SB[W[4], W[6], W[91], W[48]]/4 - SB[W[4], W[6], W[91], W[81]]/4 - 
    SB[W[4], W[6], W[93], W[2]]/4 - SB[W[4], W[6], W[93], W[6]]/4 - 
    SB[W[4], W[6], W[93], W[47]]/4 - SB[W[4], W[6], W[93], W[48]]/4 + 
    SB[W[4], W[6], W[93], W[81]]/4 + SB[W[4], W[6], W[93], W[86]]/4 - 
    SB[W[4], W[6], W[182], W[182]]/4 - SB[W[4], W[6], W[182], W[186]]/4 + 
    SB[W[4], W[6], W[182], W[188]]/4 - SB[W[4], W[6], W[182], W[189]]/4 + 
    SB[W[4], W[6], W[182], W[194]]/4 - SB[W[4], W[6], W[182], W[203]]/4 + 
    SB[W[4], W[6], W[182], W[218]]/4 - SB[W[4], W[6], W[183], W[182]] + 
    (3*SB[W[4], W[6], W[183], W[183]])/4 - SB[W[4], W[6], W[183], W[186]]/4 + 
    (3*SB[W[4], W[6], W[183], W[187]])/4 + SB[W[4], W[6], W[183], W[188]] - 
    SB[W[4], W[6], W[183], W[189]] + (3*SB[W[4], W[6], W[183], W[190]])/4 - 
    SB[W[4], W[6], W[183], W[219]]/4 + SB[W[4], W[6], W[184], W[182]]/4 - 
    SB[W[4], W[6], W[184], W[183]]/4 - SB[W[4], W[6], W[184], W[187]]/4 - 
    SB[W[4], W[6], W[184], W[188]]/4 + SB[W[4], W[6], W[184], W[189]]/4 - 
    SB[W[4], W[6], W[184], W[190]]/4 - SB[W[4], W[6], W[184], W[194]]/4 + 
    SB[W[4], W[6], W[184], W[203]]/4 - SB[W[4], W[6], W[184], W[218]]/4 + 
    SB[W[4], W[6], W[184], W[219]]/4 - SB[W[4], W[6], W[186], W[182]]/4 - 
    SB[W[4], W[6], W[186], W[186]]/4 + SB[W[4], W[6], W[186], W[188]]/4 - 
    SB[W[4], W[6], W[186], W[189]]/4 + SB[W[4], W[6], W[186], W[194]]/4 - 
    SB[W[4], W[6], W[186], W[203]]/4 + SB[W[4], W[6], W[186], W[218]]/4 + 
    SB[W[4], W[6], W[187], W[182]]/4 + SB[W[4], W[6], W[187], W[186]]/4 - 
    SB[W[4], W[6], W[187], W[188]]/4 + SB[W[4], W[6], W[187], W[189]]/4 - 
    SB[W[4], W[6], W[187], W[194]]/4 + SB[W[4], W[6], W[187], W[203]]/4 - 
    SB[W[4], W[6], W[187], W[218]]/4 + SB[W[4], W[6], W[188], W[182]]/4 + 
    SB[W[4], W[6], W[188], W[186]]/4 - SB[W[4], W[6], W[188], W[188]]/4 + 
    SB[W[4], W[6], W[188], W[189]]/4 - SB[W[4], W[6], W[188], W[194]]/4 + 
    SB[W[4], W[6], W[188], W[203]]/4 - SB[W[4], W[6], W[188], W[218]]/4 - 
    SB[W[4], W[6], W[189], W[182]]/4 + SB[W[4], W[6], W[189], W[183]]/4 + 
    SB[W[4], W[6], W[189], W[187]]/4 + SB[W[4], W[6], W[189], W[188]]/4 - 
    SB[W[4], W[6], W[189], W[189]]/4 + SB[W[4], W[6], W[189], W[190]]/4 + 
    SB[W[4], W[6], W[189], W[194]]/4 - SB[W[4], W[6], W[189], W[203]]/4 + 
    SB[W[4], W[6], W[189], W[218]]/4 - SB[W[4], W[6], W[189], W[219]]/4 - 
    SB[W[4], W[6], W[190], W[182]] + (3*SB[W[4], W[6], W[190], W[183]])/4 - 
    SB[W[4], W[6], W[190], W[186]]/4 + (3*SB[W[4], W[6], W[190], W[187]])/4 + 
    SB[W[4], W[6], W[190], W[188]] - SB[W[4], W[6], W[190], W[189]] + 
    (3*SB[W[4], W[6], W[190], W[190]])/4 - SB[W[4], W[6], W[190], W[219]]/4 - 
    SB[W[4], W[6], W[207], W[183]]/4 - SB[W[4], W[6], W[207], W[186]]/4 - 
    SB[W[4], W[6], W[207], W[187]]/4 - SB[W[4], W[6], W[207], W[190]]/4 + 
    SB[W[4], W[6], W[207], W[219]]/4 + SB[W[4], W[6], W[209], W[182]]/4 - 
    SB[W[4], W[6], W[209], W[183]]/4 - SB[W[4], W[6], W[209], W[187]]/4 - 
    SB[W[4], W[6], W[209], W[188]]/4 + SB[W[4], W[6], W[209], W[189]]/4 - 
    SB[W[4], W[6], W[209], W[190]]/4 - SB[W[4], W[6], W[209], W[194]]/4 + 
    SB[W[4], W[6], W[209], W[203]]/4 - SB[W[4], W[6], W[209], W[218]]/4 + 
    SB[W[4], W[6], W[209], W[219]]/4 - SB[W[4], W[6], W[211], W[182]]/4 - 
    SB[W[4], W[6], W[211], W[186]]/4 + SB[W[4], W[6], W[211], W[188]]/4 - 
    SB[W[4], W[6], W[211], W[189]]/4 + SB[W[4], W[6], W[211], W[194]]/4 - 
    SB[W[4], W[6], W[211], W[203]]/4 + SB[W[4], W[6], W[211], W[218]]/4 + 
    SB[W[4], W[7], W[1], W[1]] + SB[W[4], W[7], W[1], W[2]]/2 - 
    SB[W[4], W[7], W[1], W[3]] + SB[W[4], W[7], W[1], W[4]] - 
    SB[W[4], W[7], W[1], W[5]] + SB[W[4], W[7], W[1], W[6]]/2 - 
    SB[W[4], W[7], W[1], W[28]]/2 - SB[W[4], W[7], W[1], W[33]]/2 - 
    SB[W[4], W[7], W[2], W[2]]/2 - SB[W[4], W[7], W[2], W[3]] - 
    2*SB[W[4], W[7], W[2], W[5]] + SB[W[4], W[7], W[2], W[6]]/2 + 
    SB[W[4], W[7], W[2], W[17]] - SB[W[4], W[7], W[2], W[28]]/2 + 
    SB[W[4], W[7], W[2], W[33]]/2 + SB[W[4], W[7], W[2], W[49]] + 
    SB[W[4], W[7], W[2], W[50]] - SB[W[4], W[7], W[2], W[86]] + 
    SB[W[4], W[7], W[4], W[1]] - SB[W[4], W[7], W[4], W[3]] + 
    SB[W[4], W[7], W[4], W[4]] - SB[W[4], W[7], W[4], W[5]] + 
    SB[W[4], W[7], W[4], W[6]]/2 + SB[W[4], W[7], W[4], W[47]]/2 - 
    SB[W[4], W[7], W[4], W[86]]/2 - SB[W[4], W[7], W[5], W[1]] - 
    2*SB[W[4], W[7], W[5], W[2]] - SB[W[4], W[7], W[5], W[3]] - 
    SB[W[4], W[7], W[5], W[4]] - 3*SB[W[4], W[7], W[5], W[5]] + 
    SB[W[4], W[7], W[5], W[6]]/2 + SB[W[4], W[7], W[5], W[47]]/2 + 
    2*SB[W[4], W[7], W[5], W[49]] + 2*SB[W[4], W[7], W[5], W[50]] - 
    SB[W[4], W[7], W[5], W[86]]/2 + SB[W[4], W[7], W[6], W[1]] + 
    SB[W[4], W[7], W[6], W[2]] + SB[W[4], W[7], W[6], W[4]] + 
    SB[W[4], W[7], W[6], W[5]] - SB[W[4], W[7], W[6], W[49]] - 
    SB[W[4], W[7], W[6], W[50]] + 2*SB[W[4], W[7], W[7], W[1]] + 
    2*SB[W[4], W[7], W[7], W[2]] + 2*SB[W[4], W[7], W[7], W[4]] + 
    2*SB[W[4], W[7], W[7], W[5]] - 2*SB[W[4], W[7], W[7], W[49]] - 
    2*SB[W[4], W[7], W[7], W[50]] - SB[W[4], W[7], W[16], W[2]] + 
    SB[W[4], W[7], W[16], W[28]] + SB[W[4], W[7], W[26], W[17]] - 
    SB[W[4], W[7], W[26], W[47]] - SB[W[4], W[7], W[49], W[1]] + 
    SB[W[4], W[7], W[49], W[2]]/2 + SB[W[4], W[7], W[49], W[3]] - 
    SB[W[4], W[7], W[49], W[4]] + SB[W[4], W[7], W[49], W[5]] - 
    SB[W[4], W[7], W[49], W[6]]/2 - SB[W[4], W[7], W[49], W[28]]/2 + 
    SB[W[4], W[7], W[49], W[33]]/2 - SB[W[4], W[7], W[50], W[1]] + 
    SB[W[4], W[7], W[50], W[3]] - SB[W[4], W[7], W[50], W[4]] + 
    SB[W[4], W[7], W[50], W[5]] - SB[W[4], W[7], W[50], W[6]]/2 - 
    SB[W[4], W[7], W[50], W[17]] + SB[W[4], W[7], W[50], W[47]]/2 + 
    SB[W[4], W[7], W[50], W[86]]/2 - SB[W[4], W[7], W[89], W[2]]/2 + 
    SB[W[4], W[7], W[89], W[28]]/2 - SB[W[4], W[7], W[89], W[33]]/2 - 
    SB[W[4], W[7], W[89], W[47]]/2 + SB[W[4], W[7], W[89], W[86]]/2 + 
    SB[W[4], W[7], W[182], W[182]]/2 - SB[W[4], W[7], W[182], W[183]]/2 - 
    SB[W[4], W[7], W[182], W[187]]/2 - SB[W[4], W[7], W[182], W[188]]/2 + 
    SB[W[4], W[7], W[182], W[189]]/2 - SB[W[4], W[7], W[182], W[190]]/2 + 
    SB[W[4], W[7], W[182], W[194]]/2 - SB[W[4], W[7], W[182], W[203]]/2 + 
    SB[W[4], W[7], W[182], W[218]]/2 - SB[W[4], W[7], W[183], W[182]] + 
    SB[W[4], W[7], W[183], W[183]]/2 - SB[W[4], W[7], W[183], W[186]]/2 + 
    SB[W[4], W[7], W[183], W[187]]/2 + SB[W[4], W[7], W[183], W[188]] - 
    SB[W[4], W[7], W[183], W[189]] + SB[W[4], W[7], W[183], W[190]]/2 - 
    SB[W[4], W[7], W[186], W[182]]/2 - SB[W[4], W[7], W[186], W[186]]/2 + 
    SB[W[4], W[7], W[186], W[188]]/2 - SB[W[4], W[7], W[186], W[189]]/2 + 
    SB[W[4], W[7], W[186], W[194]]/2 - SB[W[4], W[7], W[186], W[203]]/2 + 
    SB[W[4], W[7], W[186], W[218]]/2 + SB[W[4], W[7], W[189], W[182]]/2 - 
    SB[W[4], W[7], W[189], W[183]]/2 - SB[W[4], W[7], W[189], W[187]]/2 - 
    SB[W[4], W[7], W[189], W[188]]/2 + SB[W[4], W[7], W[189], W[189]]/2 - 
    SB[W[4], W[7], W[189], W[190]]/2 + SB[W[4], W[7], W[189], W[194]]/2 - 
    SB[W[4], W[7], W[189], W[203]]/2 + SB[W[4], W[7], W[189], W[218]]/2 - 
    SB[W[4], W[7], W[190], W[182]] + SB[W[4], W[7], W[190], W[183]]/2 - 
    SB[W[4], W[7], W[190], W[186]]/2 + SB[W[4], W[7], W[190], W[187]]/2 + 
    SB[W[4], W[7], W[190], W[188]] - SB[W[4], W[7], W[190], W[189]] + 
    SB[W[4], W[7], W[190], W[190]]/2 - SB[W[4], W[7], W[211], W[182]]/2 - 
    SB[W[4], W[7], W[211], W[186]]/2 + SB[W[4], W[7], W[211], W[188]]/2 - 
    SB[W[4], W[7], W[211], W[189]]/2 + SB[W[4], W[7], W[211], W[194]]/2 - 
    SB[W[4], W[7], W[211], W[203]]/2 + SB[W[4], W[7], W[211], W[218]]/2 + 
    SB[W[4], W[8], W[2], W[1]] + SB[W[4], W[8], W[2], W[2]]/2 + 
    SB[W[4], W[8], W[2], W[4]] + SB[W[4], W[8], W[2], W[6]] - 
    SB[W[4], W[8], W[2], W[17]] - SB[W[4], W[8], W[2], W[27]] - 
    SB[W[4], W[8], W[2], W[48]]/2 - SB[W[4], W[8], W[2], W[50]] - 
    SB[W[4], W[8], W[2], W[51]] + SB[W[4], W[8], W[2], W[81]]/2 + 
    SB[W[4], W[8], W[2], W[93]] + SB[W[4], W[8], W[3], W[1]] - 
    SB[W[4], W[8], W[3], W[2]]/2 - SB[W[4], W[8], W[3], W[3]] + 
    SB[W[4], W[8], W[3], W[4]] - SB[W[4], W[8], W[3], W[5]] - 
    SB[W[4], W[8], W[3], W[48]]/2 + SB[W[4], W[8], W[3], W[81]]/2 + 
    SB[W[4], W[8], W[5], W[1]] - SB[W[4], W[8], W[5], W[3]] + 
    SB[W[4], W[8], W[5], W[4]] - SB[W[4], W[8], W[5], W[5]] - 
    SB[W[4], W[8], W[5], W[6]]/2 - SB[W[4], W[8], W[5], W[47]]/2 + 
    SB[W[4], W[8], W[5], W[86]]/2 + SB[W[4], W[8], W[6], W[1]] + 
    SB[W[4], W[8], W[6], W[2]] + SB[W[4], W[8], W[6], W[4]] + 
    SB[W[4], W[8], W[6], W[6]]/2 - SB[W[4], W[8], W[6], W[17]] - 
    SB[W[4], W[8], W[6], W[27]] - SB[W[4], W[8], W[6], W[47]]/2 - 
    SB[W[4], W[8], W[6], W[50]] - SB[W[4], W[8], W[6], W[51]] + 
    SB[W[4], W[8], W[6], W[86]]/2 + SB[W[4], W[8], W[6], W[93]] - 
    2*SB[W[4], W[8], W[8], W[2]] - 2*SB[W[4], W[8], W[8], W[3]] - 
    2*SB[W[4], W[8], W[8], W[5]] - 2*SB[W[4], W[8], W[8], W[6]] + 
    2*SB[W[4], W[8], W[8], W[17]] + 2*SB[W[4], W[8], W[8], W[27]] + 
    2*SB[W[4], W[8], W[8], W[50]] + 2*SB[W[4], W[8], W[8], W[51]] - 
    2*SB[W[4], W[8], W[8], W[93]] - SB[W[4], W[8], W[17], W[6]] - 
    SB[W[4], W[8], W[17], W[47]] + SB[W[4], W[8], W[17], W[86]] - 
    SB[W[4], W[8], W[27], W[2]] - SB[W[4], W[8], W[27], W[48]] + 
    SB[W[4], W[8], W[27], W[81]] - SB[W[4], W[8], W[50], W[1]] + 
    SB[W[4], W[8], W[50], W[3]] - SB[W[4], W[8], W[50], W[4]] + 
    SB[W[4], W[8], W[50], W[5]] - SB[W[4], W[8], W[50], W[6]]/2 - 
    SB[W[4], W[8], W[50], W[17]] + SB[W[4], W[8], W[50], W[47]]/2 + 
    SB[W[4], W[8], W[50], W[86]]/2 - SB[W[4], W[8], W[51], W[1]] - 
    SB[W[4], W[8], W[51], W[2]]/2 + SB[W[4], W[8], W[51], W[3]] - 
    SB[W[4], W[8], W[51], W[4]] + SB[W[4], W[8], W[51], W[5]] - 
    SB[W[4], W[8], W[51], W[27]] + SB[W[4], W[8], W[51], W[48]]/2 + 
    SB[W[4], W[8], W[51], W[81]]/2 + SB[W[4], W[8], W[60], W[2]] + 
    SB[W[4], W[8], W[60], W[27]] - SB[W[4], W[8], W[60], W[81]] + 
    SB[W[4], W[8], W[65], W[6]] + SB[W[4], W[8], W[65], W[17]] - 
    SB[W[4], W[8], W[65], W[86]] + SB[W[4], W[8], W[93], W[2]]/2 + 
    SB[W[4], W[8], W[93], W[6]]/2 + SB[W[4], W[8], W[93], W[47]]/2 + 
    SB[W[4], W[8], W[93], W[48]]/2 - SB[W[4], W[8], W[93], W[81]]/2 - 
    SB[W[4], W[8], W[93], W[86]]/2 + SB[W[4], W[8], W[183], W[182]] - 
    SB[W[4], W[8], W[183], W[183]] - SB[W[4], W[8], W[183], W[187]] - 
    SB[W[4], W[8], W[183], W[188]] + SB[W[4], W[8], W[183], W[189]] - 
    SB[W[4], W[8], W[183], W[190]] + SB[W[4], W[8], W[183], W[219]]/2 - 
    SB[W[4], W[8], W[184], W[182]]/2 + SB[W[4], W[8], W[184], W[183]]/2 + 
    SB[W[4], W[8], W[184], W[187]]/2 + SB[W[4], W[8], W[184], W[188]]/2 - 
    SB[W[4], W[8], W[184], W[189]]/2 + SB[W[4], W[8], W[184], W[190]]/2 + 
    SB[W[4], W[8], W[184], W[194]]/2 - SB[W[4], W[8], W[184], W[203]]/2 + 
    SB[W[4], W[8], W[184], W[218]]/2 - SB[W[4], W[8], W[184], W[219]]/2 + 
    SB[W[4], W[8], W[187], W[182]]/2 - SB[W[4], W[8], W[187], W[183]]/2 - 
    SB[W[4], W[8], W[187], W[187]]/2 - SB[W[4], W[8], W[187], W[188]]/2 + 
    SB[W[4], W[8], W[187], W[189]]/2 - SB[W[4], W[8], W[187], W[190]]/2 + 
    SB[W[4], W[8], W[187], W[194]]/2 - SB[W[4], W[8], W[187], W[203]]/2 + 
    SB[W[4], W[8], W[187], W[218]]/2 + SB[W[4], W[8], W[188], W[182]]/2 - 
    SB[W[4], W[8], W[188], W[183]]/2 - SB[W[4], W[8], W[188], W[187]]/2 - 
    SB[W[4], W[8], W[188], W[188]]/2 + SB[W[4], W[8], W[188], W[189]]/2 - 
    SB[W[4], W[8], W[188], W[190]]/2 + SB[W[4], W[8], W[188], W[194]]/2 - 
    SB[W[4], W[8], W[188], W[203]]/2 + SB[W[4], W[8], W[188], W[218]]/2 + 
    SB[W[4], W[8], W[190], W[182]] - SB[W[4], W[8], W[190], W[183]] - 
    SB[W[4], W[8], W[190], W[187]] - SB[W[4], W[8], W[190], W[188]] + 
    SB[W[4], W[8], W[190], W[189]] - SB[W[4], W[8], W[190], W[190]] + 
    SB[W[4], W[8], W[190], W[219]]/2 - SB[W[4], W[8], W[209], W[182]]/2 + 
    SB[W[4], W[8], W[209], W[183]]/2 + SB[W[4], W[8], W[209], W[187]]/2 + 
    SB[W[4], W[8], W[209], W[188]]/2 - SB[W[4], W[8], W[209], W[189]]/2 + 
    SB[W[4], W[8], W[209], W[190]]/2 + SB[W[4], W[8], W[209], W[194]]/2 - 
    SB[W[4], W[8], W[209], W[203]]/2 + SB[W[4], W[8], W[209], W[218]]/2 - 
    SB[W[4], W[8], W[209], W[219]]/2 + SB[W[4], W[9], W[1], W[1]] + 
    SB[W[4], W[9], W[1], W[2]]/2 - SB[W[4], W[9], W[1], W[3]] + 
    SB[W[4], W[9], W[1], W[4]] - SB[W[4], W[9], W[1], W[5]] + 
    SB[W[4], W[9], W[1], W[6]]/2 - SB[W[4], W[9], W[1], W[28]]/2 - 
    SB[W[4], W[9], W[1], W[33]]/2 + SB[W[4], W[9], W[2], W[1]] + 
    SB[W[4], W[9], W[2], W[3]] + SB[W[4], W[9], W[2], W[4]] + 
    SB[W[4], W[9], W[2], W[6]] - SB[W[4], W[9], W[2], W[49]] - 
    SB[W[4], W[9], W[2], W[51]] - SB[W[4], W[9], W[3], W[1]] + 
    SB[W[4], W[9], W[3], W[2]]/2 - 3*SB[W[4], W[9], W[3], W[3]] - 
    SB[W[4], W[9], W[3], W[4]] - SB[W[4], W[9], W[3], W[5]] - 
    2*SB[W[4], W[9], W[3], W[6]] + SB[W[4], W[9], W[3], W[48]]/2 + 
    2*SB[W[4], W[9], W[3], W[49]] + 2*SB[W[4], W[9], W[3], W[51]] - 
    SB[W[4], W[9], W[3], W[81]]/2 + SB[W[4], W[9], W[4], W[1]] + 
    SB[W[4], W[9], W[4], W[2]]/2 - SB[W[4], W[9], W[4], W[3]] + 
    SB[W[4], W[9], W[4], W[4]] - SB[W[4], W[9], W[4], W[5]] + 
    SB[W[4], W[9], W[4], W[48]]/2 - SB[W[4], W[9], W[4], W[81]]/2 + 
    SB[W[4], W[9], W[6], W[2]]/2 - 2*SB[W[4], W[9], W[6], W[3]] - 
    SB[W[4], W[9], W[6], W[5]] - SB[W[4], W[9], W[6], W[6]]/2 + 
    SB[W[4], W[9], W[6], W[27]] + SB[W[4], W[9], W[6], W[28]]/2 - 
    SB[W[4], W[9], W[6], W[33]]/2 + SB[W[4], W[9], W[6], W[49]] + 
    SB[W[4], W[9], W[6], W[51]] - SB[W[4], W[9], W[6], W[81]] + 
    2*SB[W[4], W[9], W[9], W[1]] + 2*SB[W[4], W[9], W[9], W[3]] + 
    2*SB[W[4], W[9], W[9], W[4]] + 2*SB[W[4], W[9], W[9], W[6]] - 
    2*SB[W[4], W[9], W[9], W[49]] - 2*SB[W[4], W[9], W[9], W[51]] + 
    SB[W[4], W[9], W[18], W[27]] - SB[W[4], W[9], W[18], W[48]] - 
    SB[W[4], W[9], W[22], W[6]] + SB[W[4], W[9], W[22], W[33]] - 
    SB[W[4], W[9], W[49], W[1]] - SB[W[4], W[9], W[49], W[2]]/2 + 
    SB[W[4], W[9], W[49], W[3]] - SB[W[4], W[9], W[49], W[4]] + 
    SB[W[4], W[9], W[49], W[5]] + SB[W[4], W[9], W[49], W[6]]/2 + 
    SB[W[4], W[9], W[49], W[28]]/2 - SB[W[4], W[9], W[49], W[33]]/2 - 
    SB[W[4], W[9], W[51], W[1]] - SB[W[4], W[9], W[51], W[2]]/2 + 
    SB[W[4], W[9], W[51], W[3]] - SB[W[4], W[9], W[51], W[4]] + 
    SB[W[4], W[9], W[51], W[5]] - SB[W[4], W[9], W[51], W[27]] + 
    SB[W[4], W[9], W[51], W[48]]/2 + SB[W[4], W[9], W[51], W[81]]/2 - 
    SB[W[4], W[9], W[91], W[6]]/2 - SB[W[4], W[9], W[91], W[28]]/2 + 
    SB[W[4], W[9], W[91], W[33]]/2 - SB[W[4], W[9], W[91], W[48]]/2 + 
    SB[W[4], W[9], W[91], W[81]]/2 + SB[W[4], W[9], W[182], W[182]] - 
    SB[W[4], W[9], W[182], W[183]]/2 + SB[W[4], W[9], W[182], W[186]]/2 - 
    SB[W[4], W[9], W[182], W[187]]/2 - SB[W[4], W[9], W[182], W[188]] + 
    SB[W[4], W[9], W[182], W[189]] - SB[W[4], W[9], W[182], W[190]]/2 - 
    SB[W[4], W[9], W[187], W[182]] + SB[W[4], W[9], W[187], W[183]]/2 - 
    SB[W[4], W[9], W[187], W[186]]/2 + SB[W[4], W[9], W[187], W[187]]/2 + 
    SB[W[4], W[9], W[187], W[188]] - SB[W[4], W[9], W[187], W[189]] + 
    SB[W[4], W[9], W[187], W[190]]/2 - SB[W[4], W[9], W[188], W[182]] + 
    SB[W[4], W[9], W[188], W[183]]/2 - SB[W[4], W[9], W[188], W[186]]/2 + 
    SB[W[4], W[9], W[188], W[187]]/2 + SB[W[4], W[9], W[188], W[188]] - 
    SB[W[4], W[9], W[188], W[189]] + SB[W[4], W[9], W[188], W[190]]/2 + 
    SB[W[4], W[9], W[189], W[182]] - SB[W[4], W[9], W[189], W[183]] - 
    SB[W[4], W[9], W[189], W[187]] - SB[W[4], W[9], W[189], W[188]] + 
    SB[W[4], W[9], W[189], W[189]] - SB[W[4], W[9], W[189], W[190]] + 
    SB[W[4], W[9], W[189], W[219]]/2 + SB[W[4], W[9], W[207], W[183]]/2 + 
    SB[W[4], W[9], W[207], W[186]]/2 + SB[W[4], W[9], W[207], W[187]]/2 + 
    SB[W[4], W[9], W[207], W[190]]/2 - SB[W[4], W[9], W[207], W[219]]/2 - 
    SB[W[4], W[19], W[2], W[6]] - SB[W[4], W[19], W[2], W[17]] + 
    SB[W[4], W[19], W[2], W[86]] - SB[W[4], W[19], W[4], W[6]]/2 - 
    SB[W[4], W[19], W[4], W[47]]/2 + SB[W[4], W[19], W[4], W[86]]/2 - 
    SB[W[4], W[19], W[5], W[6]]/2 - SB[W[4], W[19], W[5], W[47]]/2 + 
    SB[W[4], W[19], W[5], W[86]]/2 - SB[W[4], W[19], W[6], W[2]]/2 + 
    SB[W[4], W[19], W[6], W[28]]/2 - SB[W[4], W[19], W[6], W[33]]/2 - 
    SB[W[4], W[19], W[6], W[47]]/2 + SB[W[4], W[19], W[6], W[86]]/2 - 
    SB[W[4], W[19], W[22], W[6]] + SB[W[4], W[19], W[22], W[33]] - 
    SB[W[4], W[19], W[31], W[6]]/2 - SB[W[4], W[19], W[31], W[17]] + 
    SB[W[4], W[19], W[31], W[47]]/2 + SB[W[4], W[19], W[31], W[86]]/2 + 
    SB[W[4], W[19], W[46], W[2]]/2 + SB[W[4], W[19], W[46], W[6]]/2 - 
    SB[W[4], W[19], W[46], W[28]]/2 - SB[W[4], W[19], W[46], W[33]]/2 - 
    SB[W[4], W[19], W[49], W[2]]/2 + SB[W[4], W[19], W[49], W[6]]/2 + 
    SB[W[4], W[19], W[49], W[28]]/2 - SB[W[4], W[19], W[49], W[33]]/2 + 
    SB[W[4], W[19], W[65], W[6]] + SB[W[4], W[19], W[65], W[17]] - 
    SB[W[4], W[19], W[65], W[86]] + SB[W[4], W[19], W[89], W[2]]/2 - 
    SB[W[4], W[19], W[89], W[28]]/2 + SB[W[4], W[19], W[89], W[33]]/2 + 
    SB[W[4], W[19], W[89], W[47]]/2 - SB[W[4], W[19], W[89], W[86]]/2 + 
    SB[W[4], W[19], W[182], W[182]]/2 + SB[W[4], W[19], W[182], W[186]]/2 - 
    SB[W[4], W[19], W[182], W[188]]/2 + SB[W[4], W[19], W[182], W[189]]/2 - 
    SB[W[4], W[19], W[182], W[194]]/2 + SB[W[4], W[19], W[182], W[203]]/2 - 
    SB[W[4], W[19], W[182], W[218]]/2 - SB[W[4], W[19], W[184], W[182]]/2 + 
    SB[W[4], W[19], W[184], W[183]]/2 + SB[W[4], W[19], W[184], W[187]]/2 + 
    SB[W[4], W[19], W[184], W[188]]/2 - SB[W[4], W[19], W[184], W[189]]/2 + 
    SB[W[4], W[19], W[184], W[190]]/2 + SB[W[4], W[19], W[184], W[194]]/2 - 
    SB[W[4], W[19], W[184], W[203]]/2 + SB[W[4], W[19], W[184], W[218]]/2 + 
    SB[W[4], W[19], W[186], W[182]]/2 + SB[W[4], W[19], W[186], W[186]]/2 - 
    SB[W[4], W[19], W[186], W[188]]/2 + SB[W[4], W[19], W[186], W[189]]/2 - 
    SB[W[4], W[19], W[186], W[194]]/2 + SB[W[4], W[19], W[186], W[203]]/2 - 
    SB[W[4], W[19], W[186], W[218]]/2 - SB[W[4], W[19], W[187], W[182]]/2 - 
    SB[W[4], W[19], W[187], W[186]]/2 + SB[W[4], W[19], W[187], W[188]]/2 - 
    SB[W[4], W[19], W[187], W[189]]/2 + SB[W[4], W[19], W[187], W[194]]/2 - 
    SB[W[4], W[19], W[187], W[203]]/2 + SB[W[4], W[19], W[187], W[218]]/2 - 
    SB[W[4], W[19], W[188], W[182]]/2 - SB[W[4], W[19], W[188], W[186]]/2 + 
    SB[W[4], W[19], W[188], W[188]]/2 - SB[W[4], W[19], W[188], W[189]]/2 + 
    SB[W[4], W[19], W[188], W[194]]/2 - SB[W[4], W[19], W[188], W[203]]/2 + 
    SB[W[4], W[19], W[188], W[218]]/2 + SB[W[4], W[19], W[189], W[182]]/2 + 
    SB[W[4], W[19], W[189], W[186]]/2 - SB[W[4], W[19], W[189], W[188]]/2 + 
    SB[W[4], W[19], W[189], W[189]]/2 - SB[W[4], W[19], W[189], W[194]]/2 + 
    SB[W[4], W[19], W[189], W[203]]/2 - SB[W[4], W[19], W[189], W[218]]/2 - 
    SB[W[4], W[19], W[196], W[183]]/2 - SB[W[4], W[19], W[196], W[186]]/2 - 
    SB[W[4], W[19], W[196], W[187]]/2 - SB[W[4], W[19], W[196], W[190]]/2 + 
    SB[W[4], W[19], W[211], W[182]]/2 + SB[W[4], W[19], W[211], W[186]]/2 - 
    SB[W[4], W[19], W[211], W[188]]/2 + SB[W[4], W[19], W[211], W[189]]/2 - 
    SB[W[4], W[19], W[211], W[194]]/2 + SB[W[4], W[19], W[211], W[203]]/2 - 
    SB[W[4], W[19], W[211], W[218]]/2 - SB[W[4], W[19], W[220], W[183]]/2 - 
    SB[W[4], W[19], W[220], W[186]]/2 - SB[W[4], W[19], W[220], W[187]]/2 - 
    SB[W[4], W[19], W[220], W[190]]/2 - SB[W[4], W[25], W[2], W[6]]/2 - 
    SB[W[4], W[25], W[2], W[28]]/2 + SB[W[4], W[25], W[2], W[33]]/2 - 
    SB[W[4], W[25], W[2], W[48]]/2 + SB[W[4], W[25], W[2], W[81]]/2 - 
    SB[W[4], W[25], W[3], W[2]]/2 - SB[W[4], W[25], W[3], W[48]]/2 + 
    SB[W[4], W[25], W[3], W[81]]/2 - SB[W[4], W[25], W[4], W[2]]/2 - 
    SB[W[4], W[25], W[4], W[48]]/2 + SB[W[4], W[25], W[4], W[81]]/2 - 
    SB[W[4], W[25], W[6], W[2]] - SB[W[4], W[25], W[6], W[27]] + 
    SB[W[4], W[25], W[6], W[81]] - SB[W[4], W[25], W[16], W[2]] + 
    SB[W[4], W[25], W[16], W[28]] - SB[W[4], W[25], W[30], W[2]]/2 - 
    SB[W[4], W[25], W[30], W[27]] + SB[W[4], W[25], W[30], W[48]]/2 + 
    SB[W[4], W[25], W[30], W[81]]/2 + SB[W[4], W[25], W[46], W[2]]/2 + 
    SB[W[4], W[25], W[46], W[6]]/2 - SB[W[4], W[25], W[46], W[28]]/2 - 
    SB[W[4], W[25], W[46], W[33]]/2 + SB[W[4], W[25], W[49], W[2]]/2 - 
    SB[W[4], W[25], W[49], W[6]]/2 - SB[W[4], W[25], W[49], W[28]]/2 + 
    SB[W[4], W[25], W[49], W[33]]/2 + SB[W[4], W[25], W[60], W[2]] + 
    SB[W[4], W[25], W[60], W[27]] - SB[W[4], W[25], W[60], W[81]] + 
    SB[W[4], W[25], W[91], W[6]]/2 + SB[W[4], W[25], W[91], W[28]]/2 - 
    SB[W[4], W[25], W[91], W[33]]/2 + SB[W[4], W[25], W[91], W[48]]/2 - 
    SB[W[4], W[25], W[91], W[81]]/2 - SB[W[4], W[25], W[183], W[183]]/2 - 
    SB[W[4], W[25], W[183], W[186]]/2 - SB[W[4], W[25], W[183], W[187]]/2 - 
    SB[W[4], W[25], W[183], W[190]]/2 + SB[W[4], W[25], W[183], W[219]]/2 + 
    SB[W[4], W[25], W[189], W[183]]/2 + SB[W[4], W[25], W[189], W[186]]/2 + 
    SB[W[4], W[25], W[189], W[187]]/2 + SB[W[4], W[25], W[189], W[190]]/2 - 
    SB[W[4], W[25], W[189], W[219]]/2 - SB[W[4], W[25], W[190], W[183]]/2 - 
    SB[W[4], W[25], W[190], W[186]]/2 - SB[W[4], W[25], W[190], W[187]]/2 - 
    SB[W[4], W[25], W[190], W[190]]/2 - SB[W[4], W[25], W[196], W[183]]/2 - 
    SB[W[4], W[25], W[196], W[186]]/2 - SB[W[4], W[25], W[196], W[187]]/2 - 
    SB[W[4], W[25], W[196], W[190]]/2 - SB[W[4], W[25], W[207], W[183]]/2 - 
    SB[W[4], W[25], W[207], W[186]]/2 - SB[W[4], W[25], W[207], W[187]]/2 - 
    SB[W[4], W[25], W[207], W[190]]/2 + SB[W[4], W[25], W[207], W[219]]/2 - 
    SB[W[4], W[25], W[220], W[183]]/2 - SB[W[4], W[25], W[220], W[186]]/2 - 
    SB[W[4], W[25], W[220], W[187]]/2 - SB[W[4], W[25], W[220], W[190]]/2 - 
    SB[W[4], W[49], W[1], W[1]] - (3*SB[W[4], W[49], W[1], W[2]])/2 - 
    SB[W[4], W[49], W[1], W[4]] - (3*SB[W[4], W[49], W[1], W[6]])/2 + 
    SB[W[4], W[49], W[1], W[28]]/2 + SB[W[4], W[49], W[1], W[33]]/2 + 
    2*SB[W[4], W[49], W[1], W[49]] - SB[W[4], W[49], W[2], W[1]] + 
    SB[W[4], W[49], W[2], W[2]]/2 - SB[W[4], W[49], W[2], W[3]] + 
    SB[W[4], W[49], W[2], W[5]] + SB[W[4], W[49], W[2], W[6]]/2 + 
    SB[W[4], W[49], W[2], W[28]]/2 - SB[W[4], W[49], W[2], W[33]]/2 - 
    SB[W[4], W[49], W[3], W[2]] + SB[W[4], W[49], W[3], W[3]] - 
    SB[W[4], W[49], W[3], W[4]] + SB[W[4], W[49], W[3], W[6]] - 
    SB[W[4], W[49], W[4], W[1]] - SB[W[4], W[49], W[4], W[3]] - 
    SB[W[4], W[49], W[4], W[4]] - SB[W[4], W[49], W[4], W[5]] + 
    2*SB[W[4], W[49], W[4], W[49]] + SB[W[4], W[49], W[5], W[2]] - 
    SB[W[4], W[49], W[5], W[4]] + SB[W[4], W[49], W[5], W[5]] - 
    SB[W[4], W[49], W[5], W[6]] - SB[W[4], W[49], W[6], W[1]] + 
    SB[W[4], W[49], W[6], W[2]]/2 + SB[W[4], W[49], W[6], W[3]] - 
    SB[W[4], W[49], W[6], W[5]] + SB[W[4], W[49], W[6], W[6]]/2 - 
    SB[W[4], W[49], W[6], W[28]]/2 + SB[W[4], W[49], W[6], W[33]]/2 + 
    SB[W[4], W[49], W[16], W[2]] - SB[W[4], W[49], W[16], W[28]] + 
    SB[W[4], W[49], W[22], W[6]] - SB[W[4], W[49], W[22], W[33]] - 
    SB[W[4], W[49], W[46], W[2]]/2 - SB[W[4], W[49], W[46], W[6]]/2 + 
    SB[W[4], W[49], W[46], W[28]]/2 + SB[W[4], W[49], W[46], W[33]]/2 + 
    2*SB[W[4], W[49], W[49], W[1]] + 2*SB[W[4], W[49], W[49], W[4]] - 
    2*SB[W[4], W[49], W[49], W[49]] - SB[W[4], W[49], W[182], W[182]] + 
    SB[W[4], W[49], W[182], W[183]]/2 - SB[W[4], W[49], W[182], W[186]]/2 + 
    SB[W[4], W[49], W[182], W[187]]/2 + SB[W[4], W[49], W[182], W[188]] - 
    SB[W[4], W[49], W[182], W[189]] + SB[W[4], W[49], W[182], W[190]]/2 + 
    SB[W[4], W[49], W[183], W[182]] - SB[W[4], W[49], W[183], W[183]]/2 + 
    SB[W[4], W[49], W[183], W[186]]/2 - SB[W[4], W[49], W[183], W[187]]/2 - 
    SB[W[4], W[49], W[183], W[188]] + SB[W[4], W[49], W[183], W[189]] - 
    SB[W[4], W[49], W[183], W[190]]/2 + SB[W[4], W[49], W[187], W[182]] - 
    SB[W[4], W[49], W[187], W[183]]/2 + SB[W[4], W[49], W[187], W[186]]/2 - 
    SB[W[4], W[49], W[187], W[187]]/2 - SB[W[4], W[49], W[187], W[188]] + 
    SB[W[4], W[49], W[187], W[189]] - SB[W[4], W[49], W[187], W[190]]/2 + 
    SB[W[4], W[49], W[188], W[182]] - SB[W[4], W[49], W[188], W[183]]/2 + 
    SB[W[4], W[49], W[188], W[186]]/2 - SB[W[4], W[49], W[188], W[187]]/2 - 
    SB[W[4], W[49], W[188], W[188]] + SB[W[4], W[49], W[188], W[189]] - 
    SB[W[4], W[49], W[188], W[190]]/2 - SB[W[4], W[49], W[189], W[182]] + 
    SB[W[4], W[49], W[189], W[183]]/2 - SB[W[4], W[49], W[189], W[186]]/2 + 
    SB[W[4], W[49], W[189], W[187]]/2 + SB[W[4], W[49], W[189], W[188]] - 
    SB[W[4], W[49], W[189], W[189]] + SB[W[4], W[49], W[189], W[190]]/2 + 
    SB[W[4], W[49], W[190], W[182]] - SB[W[4], W[49], W[190], W[183]]/2 + 
    SB[W[4], W[49], W[190], W[186]]/2 - SB[W[4], W[49], W[190], W[187]]/2 - 
    SB[W[4], W[49], W[190], W[188]] + SB[W[4], W[49], W[190], W[189]] - 
    SB[W[4], W[49], W[190], W[190]]/2 + SB[W[4], W[49], W[196], W[183]]/2 + 
    SB[W[4], W[49], W[196], W[186]]/2 + SB[W[4], W[49], W[196], W[187]]/2 + 
    SB[W[4], W[49], W[196], W[190]]/2 + SB[W[4], W[49], W[220], W[183]]/2 + 
    SB[W[4], W[49], W[220], W[186]]/2 + SB[W[4], W[49], W[220], W[187]]/2 + 
    SB[W[4], W[49], W[220], W[190]]/2 + SB[W[4], W[158], W[158], W[6]]/4 + 
    SB[W[4], W[158], W[158], W[28]]/4 + SB[W[4], W[158], W[158], W[33]]/4 - 
    SB[W[4], W[158], W[158], W[48]]/4 - SB[W[4], W[158], W[158], W[81]]/4 - 
    SB[W[4], W[158], W[158], W[86]]/2 + SB[W[4], W[158], W[158], W[93]]/2 + 
    SB[W[4], W[158], W[160], W[2]]/4 + SB[W[4], W[158], W[160], W[28]]/4 + 
    SB[W[4], W[158], W[160], W[33]]/4 - SB[W[4], W[158], W[160], W[47]]/4 - 
    SB[W[4], W[158], W[160], W[81]]/2 - SB[W[4], W[158], W[160], W[86]]/4 + 
    SB[W[4], W[158], W[160], W[93]]/2 + SB[W[4], W[158], W[162], W[2]]/4 + 
    SB[W[4], W[158], W[162], W[6]]/4 + SB[W[4], W[158], W[162], W[47]]/4 + 
    SB[W[4], W[158], W[162], W[48]]/4 - SB[W[4], W[158], W[162], W[81]]/4 - 
    SB[W[4], W[158], W[162], W[86]]/4 + SB[W[4], W[158], W[164], W[2]]/4 - 
    SB[W[4], W[158], W[164], W[28]]/4 + SB[W[4], W[158], W[164], W[33]]/4 + 
    SB[W[4], W[158], W[164], W[47]]/4 - SB[W[4], W[158], W[164], W[86]]/4 + 
    SB[W[4], W[158], W[166], W[6]]/4 + SB[W[4], W[158], W[166], W[28]]/4 - 
    SB[W[4], W[158], W[166], W[33]]/4 + SB[W[4], W[158], W[166], W[48]]/4 - 
    SB[W[4], W[158], W[166], W[81]]/4 + SB[W[4], W[158], W[276], W[183]]/4 + 
    SB[W[4], W[158], W[276], W[186]]/4 + SB[W[4], W[158], W[276], W[187]]/4 + 
    SB[W[4], W[158], W[276], W[190]]/4 - SB[W[4], W[158], W[276], W[219]]/4 + 
    SB[W[4], W[158], W[278], W[182]]/4 + SB[W[4], W[158], W[278], W[186]]/4 - 
    SB[W[4], W[158], W[278], W[188]]/4 + SB[W[4], W[158], W[278], W[189]]/4 - 
    SB[W[4], W[158], W[278], W[194]]/4 + SB[W[4], W[158], W[278], W[203]]/4 - 
    SB[W[4], W[158], W[278], W[218]]/4 + SB[W[4], W[160], W[158], W[6]]/4 + 
    SB[W[4], W[160], W[158], W[28]]/4 + SB[W[4], W[160], W[158], W[33]]/4 - 
    SB[W[4], W[160], W[158], W[48]]/4 - SB[W[4], W[160], W[158], W[81]]/4 - 
    SB[W[4], W[160], W[158], W[86]]/2 + SB[W[4], W[160], W[158], W[93]]/2 + 
    SB[W[4], W[160], W[160], W[2]]/4 + SB[W[4], W[160], W[160], W[28]]/4 + 
    SB[W[4], W[160], W[160], W[33]]/4 - SB[W[4], W[160], W[160], W[47]]/4 - 
    SB[W[4], W[160], W[160], W[81]]/2 - SB[W[4], W[160], W[160], W[86]]/4 + 
    SB[W[4], W[160], W[160], W[93]]/2 + SB[W[4], W[160], W[162], W[2]]/4 + 
    SB[W[4], W[160], W[162], W[6]]/4 + SB[W[4], W[160], W[162], W[47]]/4 + 
    SB[W[4], W[160], W[162], W[48]]/4 - SB[W[4], W[160], W[162], W[81]]/4 - 
    SB[W[4], W[160], W[162], W[86]]/4 + SB[W[4], W[160], W[164], W[2]]/4 - 
    SB[W[4], W[160], W[164], W[28]]/4 + SB[W[4], W[160], W[164], W[33]]/4 + 
    SB[W[4], W[160], W[164], W[47]]/4 - SB[W[4], W[160], W[164], W[86]]/4 + 
    SB[W[4], W[160], W[166], W[6]]/4 + SB[W[4], W[160], W[166], W[28]]/4 - 
    SB[W[4], W[160], W[166], W[33]]/4 + SB[W[4], W[160], W[166], W[48]]/4 - 
    SB[W[4], W[160], W[166], W[81]]/4 + SB[W[4], W[160], W[276], W[183]]/4 + 
    SB[W[4], W[160], W[276], W[186]]/4 + SB[W[4], W[160], W[276], W[187]]/4 + 
    SB[W[4], W[160], W[276], W[190]]/4 - SB[W[4], W[160], W[276], W[219]]/4 + 
    SB[W[4], W[160], W[278], W[182]]/4 + SB[W[4], W[160], W[278], W[186]]/4 - 
    SB[W[4], W[160], W[278], W[188]]/4 + SB[W[4], W[160], W[278], W[189]]/4 - 
    SB[W[4], W[160], W[278], W[194]]/4 + SB[W[4], W[160], W[278], W[203]]/4 - 
    SB[W[4], W[160], W[278], W[218]]/4 + SB[W[5], W[1], W[2], W[4]] + 
    SB[W[5], W[1], W[2], W[6]] - SB[W[5], W[1], W[2], W[50]] - 
    SB[W[5], W[1], W[3], W[1]] - SB[W[5], W[1], W[3], W[2]] - 
    SB[W[5], W[1], W[3], W[3]] - SB[W[5], W[1], W[3], W[4]] - 
    SB[W[5], W[1], W[3], W[5]] - SB[W[5], W[1], W[3], W[6]] + 
    SB[W[5], W[1], W[3], W[49]] + SB[W[5], W[1], W[3], W[50]] + 
    SB[W[5], W[1], W[3], W[51]] + SB[W[5], W[1], W[4], W[2]] + 
    SB[W[5], W[1], W[4], W[6]] - SB[W[5], W[1], W[4], W[49]] - 
    SB[W[5], W[1], W[6], W[1]] - SB[W[5], W[1], W[6], W[3]] - 
    SB[W[5], W[1], W[6], W[5]] + SB[W[5], W[1], W[6], W[6]] + 
    SB[W[5], W[1], W[6], W[51]] - SB[W[5], W[1], W[7], W[1]] - 
    SB[W[5], W[1], W[7], W[2]] - SB[W[5], W[1], W[7], W[4]] - 
    SB[W[5], W[1], W[7], W[5]] + SB[W[5], W[1], W[7], W[49]] + 
    SB[W[5], W[1], W[7], W[50]] + SB[W[5], W[1], W[8], W[2]] + 
    SB[W[5], W[1], W[8], W[3]] + SB[W[5], W[1], W[8], W[5]] + 
    SB[W[5], W[1], W[8], W[6]] - SB[W[5], W[1], W[8], W[50]] - 
    SB[W[5], W[1], W[8], W[51]] + SB[W[5], W[1], W[9], W[1]] + 
    SB[W[5], W[1], W[9], W[3]] + SB[W[5], W[1], W[9], W[4]] + 
    SB[W[5], W[1], W[9], W[6]] - SB[W[5], W[1], W[9], W[49]] - 
    SB[W[5], W[1], W[9], W[51]] + SB[W[5], W[1], W[49], W[2]] - 
    SB[W[5], W[1], W[49], W[4]] + SB[W[5], W[1], W[49], W[5]] - 
    SB[W[5], W[1], W[49], W[6]] + SB[W[5], W[1], W[50], W[1]] - 
    SB[W[5], W[1], W[50], W[2]] + SB[W[5], W[1], W[50], W[4]] - 
    SB[W[5], W[1], W[50], W[6]] - SB[W[5], W[1], W[187], W[182]] + 
    SB[W[5], W[1], W[187], W[183]] + SB[W[5], W[1], W[187], W[187]] + 
    SB[W[5], W[1], W[187], W[188]] - SB[W[5], W[1], W[187], W[189]] + 
    SB[W[5], W[1], W[187], W[190]] - SB[W[5], W[1], W[188], W[182]] + 
    SB[W[5], W[1], W[188], W[183]] + SB[W[5], W[1], W[188], W[187]] + 
    SB[W[5], W[1], W[188], W[188]] - SB[W[5], W[1], W[188], W[189]] + 
    SB[W[5], W[1], W[188], W[190]] + SB[W[5], W[2], W[1], W[4]] + 
    SB[W[5], W[2], W[1], W[6]] - SB[W[5], W[2], W[1], W[50]] + 
    SB[W[5], W[2], W[3], W[4]] + SB[W[5], W[2], W[3], W[6]] - 
    SB[W[5], W[2], W[3], W[50]] + SB[W[5], W[2], W[4], W[1]] + 
    SB[W[5], W[2], W[4], W[3]] - SB[W[5], W[2], W[4], W[50]] + 
    SB[W[5], W[2], W[6], W[1]] + SB[W[5], W[2], W[6], W[3]] - 
    SB[W[5], W[2], W[6], W[50]] - SB[W[5], W[2], W[50], W[1]] - 
    SB[W[5], W[2], W[50], W[3]] - SB[W[5], W[2], W[50], W[4]] - 
    SB[W[5], W[2], W[50], W[6]] + 2*SB[W[5], W[2], W[50], W[50]] - 
    SB[W[5], W[3], W[1], W[1]] - SB[W[5], W[3], W[1], W[2]] - 
    SB[W[5], W[3], W[1], W[3]] - SB[W[5], W[3], W[1], W[4]] - 
    SB[W[5], W[3], W[1], W[5]] - SB[W[5], W[3], W[1], W[6]] + 
    SB[W[5], W[3], W[1], W[49]] + SB[W[5], W[3], W[1], W[50]] + 
    SB[W[5], W[3], W[1], W[51]] + SB[W[5], W[3], W[2], W[4]] + 
    SB[W[5], W[3], W[2], W[6]] - SB[W[5], W[3], W[2], W[50]] - 
    SB[W[5], W[3], W[4], W[1]] - SB[W[5], W[3], W[4], W[3]] + 
    SB[W[5], W[3], W[4], W[4]] - SB[W[5], W[3], W[4], W[5]] + 
    SB[W[5], W[3], W[4], W[49]] + SB[W[5], W[3], W[6], W[2]] + 
    SB[W[5], W[3], W[6], W[4]] - SB[W[5], W[3], W[6], W[51]] + 
    SB[W[5], W[3], W[7], W[1]] + SB[W[5], W[3], W[7], W[2]] + 
    SB[W[5], W[3], W[7], W[4]] + SB[W[5], W[3], W[7], W[5]] - 
    SB[W[5], W[3], W[7], W[49]] - SB[W[5], W[3], W[7], W[50]] - 
    SB[W[5], W[3], W[8], W[2]] - SB[W[5], W[3], W[8], W[3]] - 
    SB[W[5], W[3], W[8], W[5]] - SB[W[5], W[3], W[8], W[6]] + 
    SB[W[5], W[3], W[8], W[50]] + SB[W[5], W[3], W[8], W[51]] + 
    SB[W[5], W[3], W[9], W[1]] + SB[W[5], W[3], W[9], W[3]] + 
    SB[W[5], W[3], W[9], W[4]] + SB[W[5], W[3], W[9], W[6]] - 
    SB[W[5], W[3], W[9], W[49]] - SB[W[5], W[3], W[9], W[51]] - 
    SB[W[5], W[3], W[50], W[2]] + SB[W[5], W[3], W[50], W[3]] - 
    SB[W[5], W[3], W[50], W[4]] + SB[W[5], W[3], W[50], W[6]] + 
    SB[W[5], W[3], W[51], W[2]] - SB[W[5], W[3], W[51], W[4]] + 
    SB[W[5], W[3], W[51], W[5]] - SB[W[5], W[3], W[51], W[6]] + 
    SB[W[5], W[3], W[182], W[182]] - SB[W[5], W[3], W[182], W[183]] - 
    SB[W[5], W[3], W[182], W[187]] - SB[W[5], W[3], W[182], W[188]] + 
    SB[W[5], W[3], W[182], W[189]] - SB[W[5], W[3], W[182], W[190]] + 
    SB[W[5], W[3], W[189], W[182]] - SB[W[5], W[3], W[189], W[183]] - 
    SB[W[5], W[3], W[189], W[187]] - SB[W[5], W[3], W[189], W[188]] + 
    SB[W[5], W[3], W[189], W[189]] - SB[W[5], W[3], W[189], W[190]] + 
    SB[W[5], W[4], W[1], W[2]] + SB[W[5], W[4], W[1], W[6]] - 
    SB[W[5], W[4], W[1], W[49]] + SB[W[5], W[4], W[2], W[1]] + 
    SB[W[5], W[4], W[2], W[3]] - SB[W[5], W[4], W[2], W[50]] - 
    SB[W[5], W[4], W[3], W[1]] - SB[W[5], W[4], W[3], W[3]] + 
    SB[W[5], W[4], W[3], W[4]] - SB[W[5], W[4], W[3], W[5]] + 
    SB[W[5], W[4], W[3], W[49]] + 2*SB[W[5], W[4], W[4], W[3]] + 
    2*SB[W[5], W[4], W[4], W[5]] - 2*SB[W[5], W[4], W[4], W[49]] + 
    2*SB[W[5], W[4], W[5], W[4]] + 2*SB[W[5], W[4], W[5], W[6]] - 
    2*SB[W[5], W[4], W[5], W[50]] - SB[W[5], W[4], W[6], W[2]] - 
    SB[W[5], W[4], W[6], W[4]] + SB[W[5], W[4], W[6], W[5]] - 
    SB[W[5], W[4], W[6], W[6]]/2 + SB[W[5], W[4], W[6], W[47]]/2 + 
    SB[W[5], W[4], W[6], W[50]] - SB[W[5], W[4], W[6], W[86]]/2 - 
    2*SB[W[5], W[4], W[7], W[1]] - 2*SB[W[5], W[4], W[7], W[2]] - 
    2*SB[W[5], W[4], W[7], W[4]] - 2*SB[W[5], W[4], W[7], W[5]] + 
    2*SB[W[5], W[4], W[7], W[49]] + 2*SB[W[5], W[4], W[7], W[50]] - 
    SB[W[5], W[4], W[26], W[17]] + SB[W[5], W[4], W[26], W[47]] + 
    SB[W[5], W[4], W[31], W[6]]/2 + SB[W[5], W[4], W[31], W[17]] - 
    SB[W[5], W[4], W[31], W[47]]/2 - SB[W[5], W[4], W[31], W[86]]/2 + 
    SB[W[5], W[4], W[49], W[2]] - SB[W[5], W[4], W[49], W[4]] + 
    SB[W[5], W[4], W[49], W[5]] - SB[W[5], W[4], W[49], W[6]] + 
    SB[W[5], W[4], W[50], W[1]] - SB[W[5], W[4], W[50], W[3]] + 
    SB[W[5], W[4], W[50], W[4]] - SB[W[5], W[4], W[50], W[5]] + 
    SB[W[5], W[4], W[50], W[6]]/2 + SB[W[5], W[4], W[50], W[17]] - 
    SB[W[5], W[4], W[50], W[47]]/2 - SB[W[5], W[4], W[50], W[86]]/2 - 
    SB[W[5], W[4], W[65], W[6]] - SB[W[5], W[4], W[65], W[17]] + 
    SB[W[5], W[4], W[65], W[86]] + SB[W[5], W[4], W[184], W[182]]/2 - 
    SB[W[5], W[4], W[184], W[183]]/2 - SB[W[5], W[4], W[184], W[187]]/2 - 
    SB[W[5], W[4], W[184], W[188]]/2 + SB[W[5], W[4], W[184], W[189]]/2 - 
    SB[W[5], W[4], W[184], W[190]]/2 - SB[W[5], W[4], W[184], W[194]]/2 + 
    SB[W[5], W[4], W[184], W[203]]/2 - SB[W[5], W[4], W[184], W[218]]/2 - 
    SB[W[5], W[4], W[187], W[182]]/2 + SB[W[5], W[4], W[187], W[183]]/2 + 
    SB[W[5], W[4], W[187], W[187]]/2 + SB[W[5], W[4], W[187], W[188]]/2 - 
    SB[W[5], W[4], W[187], W[189]]/2 + SB[W[5], W[4], W[187], W[190]]/2 - 
    SB[W[5], W[4], W[187], W[194]]/2 + SB[W[5], W[4], W[187], W[203]]/2 - 
    SB[W[5], W[4], W[187], W[218]]/2 - SB[W[5], W[4], W[188], W[182]]/2 + 
    SB[W[5], W[4], W[188], W[183]]/2 + SB[W[5], W[4], W[188], W[187]]/2 + 
    SB[W[5], W[4], W[188], W[188]]/2 - SB[W[5], W[4], W[188], W[189]]/2 + 
    SB[W[5], W[4], W[188], W[190]]/2 - SB[W[5], W[4], W[188], W[194]]/2 + 
    SB[W[5], W[4], W[188], W[203]]/2 - SB[W[5], W[4], W[188], W[218]]/2 + 
    2*SB[W[5], W[5], W[4], W[4]] + 2*SB[W[5], W[5], W[4], W[6]] - 
    2*SB[W[5], W[5], W[4], W[50]] + 2*SB[W[5], W[5], W[6], W[4]] + 
    2*SB[W[5], W[5], W[6], W[6]] - 2*SB[W[5], W[5], W[6], W[50]] - 
    2*SB[W[5], W[5], W[50], W[4]] - 2*SB[W[5], W[5], W[50], W[6]] + 
    2*SB[W[5], W[5], W[50], W[50]] - SB[W[5], W[6], W[1], W[1]] - 
    SB[W[5], W[6], W[1], W[3]] - SB[W[5], W[6], W[1], W[5]] + 
    SB[W[5], W[6], W[1], W[6]] + SB[W[5], W[6], W[1], W[51]] + 
    SB[W[5], W[6], W[2], W[1]] + SB[W[5], W[6], W[2], W[3]] - 
    SB[W[5], W[6], W[2], W[50]] + SB[W[5], W[6], W[3], W[2]] + 
    SB[W[5], W[6], W[3], W[4]] - SB[W[5], W[6], W[3], W[51]] - 
    SB[W[5], W[6], W[4], W[2]] - SB[W[5], W[6], W[4], W[4]] + 
    SB[W[5], W[6], W[4], W[5]] - SB[W[5], W[6], W[4], W[6]]/2 + 
    SB[W[5], W[6], W[4], W[47]]/2 + SB[W[5], W[6], W[4], W[50]] - 
    SB[W[5], W[6], W[4], W[86]]/2 + 2*SB[W[5], W[6], W[5], W[4]] + 
    2*SB[W[5], W[6], W[5], W[6]] - 2*SB[W[5], W[6], W[5], W[50]] + 
    2*SB[W[5], W[6], W[6], W[1]] + 2*SB[W[5], W[6], W[6], W[5]] + 
    SB[W[5], W[6], W[6], W[27]] - SB[W[5], W[6], W[6], W[32]] - 
    2*SB[W[5], W[6], W[6], W[51]] - 2*SB[W[5], W[6], W[8], W[2]] - 
    2*SB[W[5], W[6], W[8], W[3]] - 2*SB[W[5], W[6], W[8], W[5]] - 
    SB[W[5], W[6], W[8], W[6]] + SB[W[5], W[6], W[8], W[17]] - 
    SB[W[5], W[6], W[8], W[27]] + SB[W[5], W[6], W[8], W[32]] + 
    2*SB[W[5], W[6], W[8], W[50]] + 2*SB[W[5], W[6], W[8], W[51]] - 
    SB[W[5], W[6], W[8], W[86]] + SB[W[5], W[6], W[26], W[17]] - 
    SB[W[5], W[6], W[26], W[47]] + SB[W[5], W[6], W[27], W[27]] - 
    SB[W[5], W[6], W[27], W[32]] - SB[W[5], W[6], W[32], W[6]]/2 - 
    SB[W[5], W[6], W[32], W[27]] + SB[W[5], W[6], W[32], W[32]] - 
    SB[W[5], W[6], W[32], W[47]]/2 + SB[W[5], W[6], W[32], W[86]]/2 - 
    SB[W[5], W[6], W[50], W[1]] + SB[W[5], W[6], W[50], W[3]] - 
    SB[W[5], W[6], W[50], W[5]] + SB[W[5], W[6], W[50], W[6]]/2 - 
    SB[W[5], W[6], W[50], W[17]] + SB[W[5], W[6], W[50], W[47]]/2 + 
    SB[W[5], W[6], W[50], W[86]]/2 + SB[W[5], W[6], W[51], W[2]] - 
    SB[W[5], W[6], W[51], W[4]] + SB[W[5], W[6], W[51], W[5]] - 
    SB[W[5], W[6], W[51], W[6]] + SB[W[5], W[6], W[182], W[182]] - 
    SB[W[5], W[6], W[182], W[183]] - SB[W[5], W[6], W[182], W[187]] - 
    SB[W[5], W[6], W[182], W[188]] + SB[W[5], W[6], W[182], W[189]] - 
    SB[W[5], W[6], W[182], W[190]] + SB[W[5], W[6], W[185], W[182]]/2 - 
    SB[W[5], W[6], W[185], W[183]]/2 - SB[W[5], W[6], W[185], W[187]]/2 - 
    SB[W[5], W[6], W[185], W[188]]/2 + SB[W[5], W[6], W[185], W[189]]/2 - 
    SB[W[5], W[6], W[185], W[190]]/2 - SB[W[5], W[6], W[185], W[194]]/2 + 
    SB[W[5], W[6], W[185], W[203]]/2 - SB[W[5], W[6], W[185], W[218]]/2 + 
    SB[W[5], W[6], W[189], W[182]] - SB[W[5], W[6], W[189], W[183]] - 
    SB[W[5], W[6], W[189], W[187]] - SB[W[5], W[6], W[189], W[188]] + 
    SB[W[5], W[6], W[189], W[189]] - SB[W[5], W[6], W[189], W[190]] - 
    SB[W[5], W[7], W[1], W[1]] - 2*SB[W[5], W[7], W[1], W[4]] - 
    SB[W[5], W[7], W[1], W[6]] + SB[W[5], W[7], W[1], W[49]] + 
    SB[W[5], W[7], W[1], W[50]] + SB[W[5], W[7], W[2], W[2]] - 
    SB[W[5], W[7], W[2], W[4]] + SB[W[5], W[7], W[2], W[5]] - 
    SB[W[5], W[7], W[2], W[6]] + SB[W[5], W[7], W[3], W[1]] + 
    SB[W[5], W[7], W[3], W[2]] + SB[W[5], W[7], W[3], W[4]] + 
    SB[W[5], W[7], W[3], W[5]] - SB[W[5], W[7], W[3], W[49]] - 
    SB[W[5], W[7], W[3], W[50]] - 2*SB[W[5], W[7], W[4], W[1]] - 
    SB[W[5], W[7], W[4], W[2]] - 3*SB[W[5], W[7], W[4], W[4]] - 
    SB[W[5], W[7], W[4], W[5]] - SB[W[5], W[7], W[4], W[6]] + 
    2*SB[W[5], W[7], W[4], W[49]] + 2*SB[W[5], W[7], W[4], W[50]] + 
    SB[W[5], W[7], W[5], W[2]] - SB[W[5], W[7], W[5], W[4]] + 
    SB[W[5], W[7], W[5], W[5]] - SB[W[5], W[7], W[5], W[6]] + 
    2*SB[W[5], W[7], W[7], W[1]] + 2*SB[W[5], W[7], W[7], W[2]] + 
    2*SB[W[5], W[7], W[7], W[4]] + 2*SB[W[5], W[7], W[7], W[5]] - 
    2*SB[W[5], W[7], W[7], W[49]] - 2*SB[W[5], W[7], W[7], W[50]] - 
    SB[W[5], W[7], W[49], W[2]] + SB[W[5], W[7], W[49], W[4]] - 
    SB[W[5], W[7], W[49], W[5]] + SB[W[5], W[7], W[49], W[6]] - 
    SB[W[5], W[7], W[50], W[2]] + SB[W[5], W[7], W[50], W[4]] - 
    SB[W[5], W[7], W[50], W[5]] + SB[W[5], W[7], W[50], W[6]] + 
    SB[W[5], W[7], W[182], W[182]] - SB[W[5], W[7], W[182], W[183]] - 
    SB[W[5], W[7], W[182], W[187]] - SB[W[5], W[7], W[182], W[188]] + 
    SB[W[5], W[7], W[182], W[189]] - SB[W[5], W[7], W[182], W[190]] - 
    SB[W[5], W[7], W[183], W[182]] + SB[W[5], W[7], W[183], W[183]] + 
    SB[W[5], W[7], W[183], W[187]] + SB[W[5], W[7], W[183], W[188]] - 
    SB[W[5], W[7], W[183], W[189]] + SB[W[5], W[7], W[183], W[190]] + 
    SB[W[5], W[7], W[189], W[182]] - SB[W[5], W[7], W[189], W[183]] - 
    SB[W[5], W[7], W[189], W[187]] - SB[W[5], W[7], W[189], W[188]] + 
    SB[W[5], W[7], W[189], W[189]] - SB[W[5], W[7], W[189], W[190]] - 
    SB[W[5], W[7], W[190], W[182]] + SB[W[5], W[7], W[190], W[183]] + 
    SB[W[5], W[7], W[190], W[187]] + SB[W[5], W[7], W[190], W[188]] - 
    SB[W[5], W[7], W[190], W[189]] + SB[W[5], W[7], W[190], W[190]] + 
    SB[W[5], W[8], W[1], W[2]] + SB[W[5], W[8], W[1], W[3]] + 
    SB[W[5], W[8], W[1], W[5]] + SB[W[5], W[8], W[1], W[6]] - 
    SB[W[5], W[8], W[1], W[50]] - SB[W[5], W[8], W[1], W[51]] + 
    SB[W[5], W[8], W[2], W[2]] - SB[W[5], W[8], W[2], W[4]] + 
    SB[W[5], W[8], W[2], W[5]] - SB[W[5], W[8], W[2], W[6]] - 
    SB[W[5], W[8], W[3], W[3]] - SB[W[5], W[8], W[3], W[4]] - 
    2*SB[W[5], W[8], W[3], W[6]] + SB[W[5], W[8], W[3], W[50]] + 
    SB[W[5], W[8], W[3], W[51]] + SB[W[5], W[8], W[5], W[2]] - 
    SB[W[5], W[8], W[5], W[4]] + SB[W[5], W[8], W[5], W[5]] - 
    SB[W[5], W[8], W[5], W[6]] + SB[W[5], W[8], W[5], W[27]] - 
    SB[W[5], W[8], W[5], W[32]] - SB[W[5], W[8], W[6], W[2]] - 
    2*SB[W[5], W[8], W[6], W[3]] - SB[W[5], W[8], W[6], W[4]] - 
    SB[W[5], W[8], W[6], W[5]] - 2*SB[W[5], W[8], W[6], W[6]] + 
    SB[W[5], W[8], W[6], W[17]] + 2*SB[W[5], W[8], W[6], W[50]] + 
    2*SB[W[5], W[8], W[6], W[51]] - SB[W[5], W[8], W[6], W[86]] + 
    2*SB[W[5], W[8], W[8], W[2]] + 2*SB[W[5], W[8], W[8], W[3]] + 
    2*SB[W[5], W[8], W[8], W[5]] + 2*SB[W[5], W[8], W[8], W[6]] - 
    2*SB[W[5], W[8], W[8], W[50]] - 2*SB[W[5], W[8], W[8], W[51]] + 
    SB[W[5], W[8], W[17], W[6]] + SB[W[5], W[8], W[17], W[17]] - 
    SB[W[5], W[8], W[17], W[86]] - SB[W[5], W[8], W[27], W[27]] + 
    SB[W[5], W[8], W[27], W[32]] - SB[W[5], W[8], W[50], W[2]] + 
    SB[W[5], W[8], W[50], W[4]] - SB[W[5], W[8], W[50], W[5]] + 
    SB[W[5], W[8], W[50], W[6]] - SB[W[5], W[8], W[51], W[2]] + 
    SB[W[5], W[8], W[51], W[4]] - SB[W[5], W[8], W[51], W[5]] + 
    SB[W[5], W[8], W[51], W[6]] - SB[W[5], W[8], W[65], W[6]] - 
    SB[W[5], W[8], W[65], W[17]] + SB[W[5], W[8], W[65], W[86]] - 
    SB[W[5], W[8], W[183], W[182]] + SB[W[5], W[8], W[183], W[183]] + 
    SB[W[5], W[8], W[183], W[187]] + SB[W[5], W[8], W[183], W[188]] - 
    SB[W[5], W[8], W[183], W[189]] + SB[W[5], W[8], W[183], W[190]] - 
    SB[W[5], W[8], W[187], W[182]] + SB[W[5], W[8], W[187], W[183]] + 
    SB[W[5], W[8], W[187], W[187]] + SB[W[5], W[8], W[187], W[188]] - 
    SB[W[5], W[8], W[187], W[189]] + SB[W[5], W[8], W[187], W[190]] - 
    SB[W[5], W[8], W[188], W[182]] + SB[W[5], W[8], W[188], W[183]] + 
    SB[W[5], W[8], W[188], W[187]] + SB[W[5], W[8], W[188], W[188]] - 
    SB[W[5], W[8], W[188], W[189]] + SB[W[5], W[8], W[188], W[190]] - 
    SB[W[5], W[8], W[190], W[182]] + SB[W[5], W[8], W[190], W[183]] + 
    SB[W[5], W[8], W[190], W[187]] + SB[W[5], W[8], W[190], W[188]] - 
    SB[W[5], W[8], W[190], W[189]] + SB[W[5], W[8], W[190], W[190]] + 
    SB[W[5], W[9], W[1], W[1]] + SB[W[5], W[9], W[1], W[2]] + 
    SB[W[5], W[9], W[1], W[3]] + SB[W[5], W[9], W[1], W[5]] - 
    SB[W[5], W[9], W[1], W[49]] - SB[W[5], W[9], W[1], W[51]] + 
    SB[W[5], W[9], W[3], W[1]] + SB[W[5], W[9], W[3], W[2]] + 
    SB[W[5], W[9], W[3], W[3]] + SB[W[5], W[9], W[3], W[5]] - 
    SB[W[5], W[9], W[3], W[49]] - SB[W[5], W[9], W[3], W[51]] + 
    SB[W[5], W[9], W[4], W[2]] - SB[W[5], W[9], W[4], W[4]] + 
    SB[W[5], W[9], W[4], W[5]] - SB[W[5], W[9], W[4], W[6]] + 
    SB[W[5], W[9], W[6], W[2]] - SB[W[5], W[9], W[6], W[4]] + 
    SB[W[5], W[9], W[6], W[5]] - SB[W[5], W[9], W[6], W[6]] - 
    2*SB[W[5], W[9], W[9], W[1]] - 2*SB[W[5], W[9], W[9], W[3]] - 
    2*SB[W[5], W[9], W[9], W[4]] - 2*SB[W[5], W[9], W[9], W[6]] + 
    2*SB[W[5], W[9], W[9], W[49]] + 2*SB[W[5], W[9], W[9], W[51]] - 
    SB[W[5], W[9], W[49], W[2]] + SB[W[5], W[9], W[49], W[4]] - 
    SB[W[5], W[9], W[49], W[5]] + SB[W[5], W[9], W[49], W[6]] - 
    SB[W[5], W[9], W[51], W[2]] + SB[W[5], W[9], W[51], W[4]] - 
    SB[W[5], W[9], W[51], W[5]] + SB[W[5], W[9], W[51], W[6]] - 
    SB[W[5], W[9], W[182], W[182]] + SB[W[5], W[9], W[182], W[183]] + 
    SB[W[5], W[9], W[182], W[187]] + SB[W[5], W[9], W[182], W[188]] - 
    SB[W[5], W[9], W[182], W[189]] + SB[W[5], W[9], W[182], W[190]] + 
    SB[W[5], W[9], W[187], W[182]] - SB[W[5], W[9], W[187], W[183]] - 
    SB[W[5], W[9], W[187], W[187]] - SB[W[5], W[9], W[187], W[188]] + 
    SB[W[5], W[9], W[187], W[189]] - SB[W[5], W[9], W[187], W[190]] + 
    SB[W[5], W[9], W[188], W[182]] - SB[W[5], W[9], W[188], W[183]] - 
    SB[W[5], W[9], W[188], W[187]] - SB[W[5], W[9], W[188], W[188]] + 
    SB[W[5], W[9], W[188], W[189]] - SB[W[5], W[9], W[188], W[190]] - 
    SB[W[5], W[9], W[189], W[182]] + SB[W[5], W[9], W[189], W[183]] + 
    SB[W[5], W[9], W[189], W[187]] + SB[W[5], W[9], W[189], W[188]] - 
    SB[W[5], W[9], W[189], W[189]] + SB[W[5], W[9], W[189], W[190]] + 
    SB[W[5], W[20], W[5], W[6]]/2 - SB[W[5], W[20], W[5], W[27]] + 
    SB[W[5], W[20], W[5], W[32]] + SB[W[5], W[20], W[5], W[47]]/2 - 
    SB[W[5], W[20], W[5], W[86]]/2 - SB[W[5], W[20], W[6], W[6]]/2 - 
    SB[W[5], W[20], W[6], W[27]] + SB[W[5], W[20], W[6], W[32]] - 
    SB[W[5], W[20], W[6], W[47]]/2 + SB[W[5], W[20], W[6], W[86]]/2 - 
    SB[W[5], W[20], W[8], W[6]] - SB[W[5], W[20], W[8], W[17]] + 
    SB[W[5], W[20], W[8], W[27]] - SB[W[5], W[20], W[8], W[32]] + 
    SB[W[5], W[20], W[8], W[86]] + SB[W[5], W[20], W[32], W[6]]/2 + 
    SB[W[5], W[20], W[32], W[27]] - SB[W[5], W[20], W[32], W[32]] + 
    SB[W[5], W[20], W[32], W[47]]/2 - SB[W[5], W[20], W[32], W[86]]/2 - 
    SB[W[5], W[20], W[47], W[6]]/2 - SB[W[5], W[20], W[47], W[17]] + 
    SB[W[5], W[20], W[47], W[47]]/2 + SB[W[5], W[20], W[47], W[86]]/2 + 
    SB[W[5], W[20], W[50], W[6]]/2 + SB[W[5], W[20], W[50], W[17]] - 
    SB[W[5], W[20], W[50], W[47]]/2 - SB[W[5], W[20], W[50], W[86]]/2 - 
    SB[W[5], W[20], W[182], W[182]]/2 + SB[W[5], W[20], W[182], W[183]]/2 + 
    SB[W[5], W[20], W[182], W[187]]/2 + SB[W[5], W[20], W[182], W[188]]/2 - 
    SB[W[5], W[20], W[182], W[189]]/2 + SB[W[5], W[20], W[182], W[190]]/2 + 
    SB[W[5], W[20], W[182], W[194]]/2 - SB[W[5], W[20], W[182], W[203]]/2 + 
    SB[W[5], W[20], W[182], W[218]]/2 + SB[W[5], W[20], W[183], W[182]]/2 - 
    SB[W[5], W[20], W[183], W[183]]/2 - SB[W[5], W[20], W[183], W[187]]/2 - 
    SB[W[5], W[20], W[183], W[188]]/2 + SB[W[5], W[20], W[183], W[189]]/2 - 
    SB[W[5], W[20], W[183], W[190]]/2 - SB[W[5], W[20], W[183], W[194]]/2 + 
    SB[W[5], W[20], W[183], W[203]]/2 - SB[W[5], W[20], W[183], W[218]]/2 - 
    SB[W[5], W[20], W[185], W[182]]/2 + SB[W[5], W[20], W[185], W[183]]/2 + 
    SB[W[5], W[20], W[185], W[187]]/2 + SB[W[5], W[20], W[185], W[188]]/2 - 
    SB[W[5], W[20], W[185], W[189]]/2 + SB[W[5], W[20], W[185], W[190]]/2 + 
    SB[W[5], W[20], W[185], W[194]]/2 - SB[W[5], W[20], W[185], W[203]]/2 + 
    SB[W[5], W[20], W[185], W[218]]/2 + SB[W[5], W[20], W[187], W[182]]/2 - 
    SB[W[5], W[20], W[187], W[183]]/2 - SB[W[5], W[20], W[187], W[187]]/2 - 
    SB[W[5], W[20], W[187], W[188]]/2 + SB[W[5], W[20], W[187], W[189]]/2 - 
    SB[W[5], W[20], W[187], W[190]]/2 - SB[W[5], W[20], W[187], W[194]]/2 + 
    SB[W[5], W[20], W[187], W[203]]/2 - SB[W[5], W[20], W[187], W[218]]/2 + 
    SB[W[5], W[20], W[188], W[182]]/2 - SB[W[5], W[20], W[188], W[183]]/2 - 
    SB[W[5], W[20], W[188], W[187]]/2 - SB[W[5], W[20], W[188], W[188]]/2 + 
    SB[W[5], W[20], W[188], W[189]]/2 - SB[W[5], W[20], W[188], W[190]]/2 - 
    SB[W[5], W[20], W[188], W[194]]/2 + SB[W[5], W[20], W[188], W[203]]/2 - 
    SB[W[5], W[20], W[188], W[218]]/2 - SB[W[5], W[20], W[189], W[182]]/2 + 
    SB[W[5], W[20], W[189], W[183]]/2 + SB[W[5], W[20], W[189], W[187]]/2 + 
    SB[W[5], W[20], W[189], W[188]]/2 - SB[W[5], W[20], W[189], W[189]]/2 + 
    SB[W[5], W[20], W[189], W[190]]/2 + SB[W[5], W[20], W[189], W[194]]/2 - 
    SB[W[5], W[20], W[189], W[203]]/2 + SB[W[5], W[20], W[189], W[218]]/2 + 
    SB[W[5], W[20], W[190], W[182]]/2 - SB[W[5], W[20], W[190], W[183]]/2 - 
    SB[W[5], W[20], W[190], W[187]]/2 - SB[W[5], W[20], W[190], W[188]]/2 + 
    SB[W[5], W[20], W[190], W[189]]/2 - SB[W[5], W[20], W[190], W[190]]/2 - 
    SB[W[5], W[20], W[190], W[194]]/2 + SB[W[5], W[20], W[190], W[203]]/2 - 
    SB[W[5], W[20], W[190], W[218]]/2 + SB[W[5], W[20], W[194], W[182]]/2 - 
    SB[W[5], W[20], W[194], W[183]]/2 - SB[W[5], W[20], W[194], W[187]]/2 - 
    SB[W[5], W[20], W[194], W[188]]/2 + SB[W[5], W[20], W[194], W[189]]/2 - 
    SB[W[5], W[20], W[194], W[190]]/2 - SB[W[5], W[20], W[194], W[194]]/2 + 
    SB[W[5], W[20], W[194], W[203]]/2 - SB[W[5], W[20], W[194], W[218]]/2 + 
    SB[W[5], W[20], W[218], W[182]]/2 - SB[W[5], W[20], W[218], W[183]]/2 - 
    SB[W[5], W[20], W[218], W[187]]/2 - SB[W[5], W[20], W[218], W[188]]/2 + 
    SB[W[5], W[20], W[218], W[189]]/2 - SB[W[5], W[20], W[218], W[190]]/2 - 
    SB[W[5], W[20], W[218], W[194]]/2 + SB[W[5], W[20], W[218], W[203]]/2 - 
    SB[W[5], W[20], W[218], W[218]]/2 + SB[W[5], W[26], W[4], W[6]]/2 + 
    SB[W[5], W[26], W[4], W[47]]/2 - SB[W[5], W[26], W[4], W[86]]/2 + 
    SB[W[5], W[26], W[5], W[6]]/2 + SB[W[5], W[26], W[5], W[47]]/2 - 
    SB[W[5], W[26], W[5], W[86]]/2 + SB[W[5], W[26], W[6], W[17]] - 
    SB[W[5], W[26], W[6], W[47]] + SB[W[5], W[26], W[17], W[6]] + 
    SB[W[5], W[26], W[17], W[17]] - SB[W[5], W[26], W[17], W[86]] + 
    2*SB[W[5], W[26], W[26], W[17]] - 2*SB[W[5], W[26], W[26], W[47]] - 
    SB[W[5], W[26], W[31], W[6]]/2 - SB[W[5], W[26], W[31], W[17]] + 
    SB[W[5], W[26], W[31], W[47]]/2 + SB[W[5], W[26], W[31], W[86]]/2 - 
    SB[W[5], W[26], W[47], W[6]]/2 - SB[W[5], W[26], W[47], W[17]] + 
    SB[W[5], W[26], W[47], W[47]]/2 + SB[W[5], W[26], W[47], W[86]]/2 - 
    SB[W[5], W[26], W[50], W[6]]/2 - SB[W[5], W[26], W[50], W[17]] + 
    SB[W[5], W[26], W[50], W[47]]/2 + SB[W[5], W[26], W[50], W[86]]/2 - 
    SB[W[5], W[26], W[182], W[182]]/2 + SB[W[5], W[26], W[182], W[183]]/2 + 
    SB[W[5], W[26], W[182], W[187]]/2 + SB[W[5], W[26], W[182], W[188]]/2 - 
    SB[W[5], W[26], W[182], W[189]]/2 + SB[W[5], W[26], W[182], W[190]]/2 + 
    SB[W[5], W[26], W[182], W[194]]/2 - SB[W[5], W[26], W[182], W[203]]/2 + 
    SB[W[5], W[26], W[182], W[218]]/2 + SB[W[5], W[26], W[183], W[182]]/2 - 
    SB[W[5], W[26], W[183], W[183]]/2 - SB[W[5], W[26], W[183], W[187]]/2 - 
    SB[W[5], W[26], W[183], W[188]]/2 + SB[W[5], W[26], W[183], W[189]]/2 - 
    SB[W[5], W[26], W[183], W[190]]/2 - SB[W[5], W[26], W[183], W[194]]/2 + 
    SB[W[5], W[26], W[183], W[203]]/2 - SB[W[5], W[26], W[183], W[218]]/2 - 
    SB[W[5], W[26], W[184], W[182]]/2 + SB[W[5], W[26], W[184], W[183]]/2 + 
    SB[W[5], W[26], W[184], W[187]]/2 + SB[W[5], W[26], W[184], W[188]]/2 - 
    SB[W[5], W[26], W[184], W[189]]/2 + SB[W[5], W[26], W[184], W[190]]/2 + 
    SB[W[5], W[26], W[184], W[194]]/2 - SB[W[5], W[26], W[184], W[203]]/2 + 
    SB[W[5], W[26], W[184], W[218]]/2 - SB[W[5], W[26], W[189], W[182]]/2 + 
    SB[W[5], W[26], W[189], W[183]]/2 + SB[W[5], W[26], W[189], W[187]]/2 + 
    SB[W[5], W[26], W[189], W[188]]/2 - SB[W[5], W[26], W[189], W[189]]/2 + 
    SB[W[5], W[26], W[189], W[190]]/2 + SB[W[5], W[26], W[189], W[194]]/2 - 
    SB[W[5], W[26], W[189], W[203]]/2 + SB[W[5], W[26], W[189], W[218]]/2 + 
    SB[W[5], W[26], W[190], W[182]]/2 - SB[W[5], W[26], W[190], W[183]]/2 - 
    SB[W[5], W[26], W[190], W[187]]/2 - SB[W[5], W[26], W[190], W[188]]/2 + 
    SB[W[5], W[26], W[190], W[189]]/2 - SB[W[5], W[26], W[190], W[190]]/2 - 
    SB[W[5], W[26], W[190], W[194]]/2 + SB[W[5], W[26], W[190], W[203]]/2 - 
    SB[W[5], W[26], W[190], W[218]]/2 + SB[W[5], W[26], W[194], W[182]]/2 - 
    SB[W[5], W[26], W[194], W[183]]/2 - SB[W[5], W[26], W[194], W[187]]/2 - 
    SB[W[5], W[26], W[194], W[188]]/2 + SB[W[5], W[26], W[194], W[189]]/2 - 
    SB[W[5], W[26], W[194], W[190]]/2 - SB[W[5], W[26], W[194], W[194]]/2 + 
    SB[W[5], W[26], W[194], W[203]]/2 - SB[W[5], W[26], W[194], W[218]]/2 + 
    SB[W[5], W[26], W[218], W[182]]/2 - SB[W[5], W[26], W[218], W[183]]/2 - 
    SB[W[5], W[26], W[218], W[187]]/2 - SB[W[5], W[26], W[218], W[188]]/2 + 
    SB[W[5], W[26], W[218], W[189]]/2 - SB[W[5], W[26], W[218], W[190]]/2 - 
    SB[W[5], W[26], W[218], W[194]]/2 + SB[W[5], W[26], W[218], W[203]]/2 - 
    SB[W[5], W[26], W[218], W[218]]/2 + SB[W[5], W[50], W[1], W[1]] - 
    SB[W[5], W[50], W[1], W[2]] + SB[W[5], W[50], W[1], W[4]] - 
    SB[W[5], W[50], W[1], W[6]] - SB[W[5], W[50], W[2], W[1]] - 
    SB[W[5], W[50], W[2], W[2]] - SB[W[5], W[50], W[2], W[3]] - 
    SB[W[5], W[50], W[2], W[5]] + 2*SB[W[5], W[50], W[2], W[50]] - 
    SB[W[5], W[50], W[3], W[2]] + SB[W[5], W[50], W[3], W[3]] - 
    SB[W[5], W[50], W[3], W[4]] + SB[W[5], W[50], W[3], W[6]] + 
    SB[W[5], W[50], W[4], W[1]] - SB[W[5], W[50], W[4], W[3]] + 
    SB[W[5], W[50], W[4], W[4]] - SB[W[5], W[50], W[4], W[5]] - 
    SB[W[5], W[50], W[4], W[6]]/2 - SB[W[5], W[50], W[4], W[47]]/2 + 
    SB[W[5], W[50], W[4], W[86]]/2 - SB[W[5], W[50], W[5], W[2]] - 
    SB[W[5], W[50], W[5], W[4]] - SB[W[5], W[50], W[5], W[5]] - 
    (3*SB[W[5], W[50], W[5], W[6]])/2 - SB[W[5], W[50], W[5], W[47]]/2 + 
    2*SB[W[5], W[50], W[5], W[50]] + SB[W[5], W[50], W[5], W[86]]/2 - 
    SB[W[5], W[50], W[6], W[1]] + SB[W[5], W[50], W[6], W[3]] - 
    SB[W[5], W[50], W[6], W[5]] + SB[W[5], W[50], W[6], W[6]]/2 - 
    SB[W[5], W[50], W[6], W[17]] + SB[W[5], W[50], W[6], W[47]]/2 + 
    SB[W[5], W[50], W[6], W[86]]/2 - SB[W[5], W[50], W[17], W[6]] - 
    SB[W[5], W[50], W[17], W[17]] + SB[W[5], W[50], W[17], W[86]] - 
    SB[W[5], W[50], W[26], W[17]] + SB[W[5], W[50], W[26], W[47]] + 
    SB[W[5], W[50], W[47], W[6]]/2 + SB[W[5], W[50], W[47], W[17]] - 
    SB[W[5], W[50], W[47], W[47]]/2 - SB[W[5], W[50], W[47], W[86]]/2 + 
    2*SB[W[5], W[50], W[50], W[2]] + 2*SB[W[5], W[50], W[50], W[5]] - 
    2*SB[W[5], W[50], W[50], W[50]] + SB[W[5], W[50], W[65], W[6]] + 
    SB[W[5], W[50], W[65], W[17]] - SB[W[5], W[50], W[65], W[86]] - 
    SB[W[5], W[50], W[182], W[182]]/2 + SB[W[5], W[50], W[182], W[183]]/2 + 
    SB[W[5], W[50], W[182], W[187]]/2 + SB[W[5], W[50], W[182], W[188]]/2 - 
    SB[W[5], W[50], W[182], W[189]]/2 + SB[W[5], W[50], W[182], W[190]]/2 - 
    SB[W[5], W[50], W[182], W[194]]/2 + SB[W[5], W[50], W[182], W[203]]/2 - 
    SB[W[5], W[50], W[182], W[218]]/2 + SB[W[5], W[50], W[183], W[182]]/2 - 
    SB[W[5], W[50], W[183], W[183]]/2 - SB[W[5], W[50], W[183], W[187]]/2 - 
    SB[W[5], W[50], W[183], W[188]]/2 + SB[W[5], W[50], W[183], W[189]]/2 - 
    SB[W[5], W[50], W[183], W[190]]/2 + SB[W[5], W[50], W[183], W[194]]/2 - 
    SB[W[5], W[50], W[183], W[203]]/2 + SB[W[5], W[50], W[183], W[218]]/2 + 
    SB[W[5], W[50], W[187], W[182]]/2 - SB[W[5], W[50], W[187], W[183]]/2 - 
    SB[W[5], W[50], W[187], W[187]]/2 - SB[W[5], W[50], W[187], W[188]]/2 + 
    SB[W[5], W[50], W[187], W[189]]/2 - SB[W[5], W[50], W[187], W[190]]/2 + 
    SB[W[5], W[50], W[187], W[194]]/2 - SB[W[5], W[50], W[187], W[203]]/2 + 
    SB[W[5], W[50], W[187], W[218]]/2 + SB[W[5], W[50], W[188], W[182]]/2 - 
    SB[W[5], W[50], W[188], W[183]]/2 - SB[W[5], W[50], W[188], W[187]]/2 - 
    SB[W[5], W[50], W[188], W[188]]/2 + SB[W[5], W[50], W[188], W[189]]/2 - 
    SB[W[5], W[50], W[188], W[190]]/2 + SB[W[5], W[50], W[188], W[194]]/2 - 
    SB[W[5], W[50], W[188], W[203]]/2 + SB[W[5], W[50], W[188], W[218]]/2 - 
    SB[W[5], W[50], W[189], W[182]]/2 + SB[W[5], W[50], W[189], W[183]]/2 + 
    SB[W[5], W[50], W[189], W[187]]/2 + SB[W[5], W[50], W[189], W[188]]/2 - 
    SB[W[5], W[50], W[189], W[189]]/2 + SB[W[5], W[50], W[189], W[190]]/2 - 
    SB[W[5], W[50], W[189], W[194]]/2 + SB[W[5], W[50], W[189], W[203]]/2 - 
    SB[W[5], W[50], W[189], W[218]]/2 + SB[W[5], W[50], W[190], W[182]]/2 - 
    SB[W[5], W[50], W[190], W[183]]/2 - SB[W[5], W[50], W[190], W[187]]/2 - 
    SB[W[5], W[50], W[190], W[188]]/2 + SB[W[5], W[50], W[190], W[189]]/2 - 
    SB[W[5], W[50], W[190], W[190]]/2 + SB[W[5], W[50], W[190], W[194]]/2 - 
    SB[W[5], W[50], W[190], W[203]]/2 + SB[W[5], W[50], W[190], W[218]]/2 - 
    SB[W[5], W[50], W[194], W[182]]/2 + SB[W[5], W[50], W[194], W[183]]/2 + 
    SB[W[5], W[50], W[194], W[187]]/2 + SB[W[5], W[50], W[194], W[188]]/2 - 
    SB[W[5], W[50], W[194], W[189]]/2 + SB[W[5], W[50], W[194], W[190]]/2 + 
    SB[W[5], W[50], W[194], W[194]]/2 - SB[W[5], W[50], W[194], W[203]]/2 + 
    SB[W[5], W[50], W[194], W[218]]/2 - SB[W[5], W[50], W[218], W[182]]/2 + 
    SB[W[5], W[50], W[218], W[183]]/2 + SB[W[5], W[50], W[218], W[187]]/2 + 
    SB[W[5], W[50], W[218], W[188]]/2 - SB[W[5], W[50], W[218], W[189]]/2 + 
    SB[W[5], W[50], W[218], W[190]]/2 + SB[W[5], W[50], W[218], W[194]]/2 - 
    SB[W[5], W[50], W[218], W[203]]/2 + SB[W[5], W[50], W[218], W[218]]/2 + 
    2*SB[W[6], W[1], W[1], W[2]] + 2*SB[W[6], W[1], W[1], W[6]] - 
    2*SB[W[6], W[1], W[1], W[49]] + SB[W[6], W[1], W[2], W[1]] - 
    SB[W[6], W[1], W[2], W[2]]/2 - SB[W[6], W[1], W[2], W[4]] - 
    SB[W[6], W[1], W[2], W[6]]/2 - SB[W[6], W[1], W[2], W[28]]/2 - 
    SB[W[6], W[1], W[2], W[33]]/2 + SB[W[6], W[1], W[2], W[49]] + 
    SB[W[6], W[1], W[3], W[2]] + SB[W[6], W[1], W[3], W[4]] - 
    SB[W[6], W[1], W[3], W[51]] + SB[W[6], W[1], W[4], W[3]] + 
    SB[W[6], W[1], W[4], W[5]] - SB[W[6], W[1], W[4], W[49]] - 
    SB[W[6], W[1], W[5], W[1]] - SB[W[6], W[1], W[5], W[3]] - 
    SB[W[6], W[1], W[5], W[5]] + SB[W[6], W[1], W[5], W[6]] + 
    SB[W[6], W[1], W[5], W[51]] + 2*SB[W[6], W[1], W[6], W[1]] + 
    2*SB[W[6], W[1], W[6], W[5]] - 2*SB[W[6], W[1], W[6], W[51]] - 
    2*SB[W[6], W[1], W[9], W[1]] - 2*SB[W[6], W[1], W[9], W[3]] - 
    2*SB[W[6], W[1], W[9], W[4]] - 2*SB[W[6], W[1], W[9], W[6]] + 
    2*SB[W[6], W[1], W[9], W[49]] + 2*SB[W[6], W[1], W[9], W[51]] - 
    SB[W[6], W[1], W[16], W[2]] + SB[W[6], W[1], W[16], W[28]] + 
    SB[W[6], W[1], W[22], W[6]] - SB[W[6], W[1], W[22], W[33]] - 
    SB[W[6], W[1], W[33], W[2]]/2 - SB[W[6], W[1], W[33], W[6]]/2 + 
    SB[W[6], W[1], W[33], W[28]]/2 + SB[W[6], W[1], W[33], W[33]]/2 - 
    SB[W[6], W[1], W[49], W[1]] + SB[W[6], W[1], W[49], W[2]]/2 + 
    SB[W[6], W[1], W[49], W[3]] - SB[W[6], W[1], W[49], W[5]] + 
    SB[W[6], W[1], W[49], W[6]]/2 - SB[W[6], W[1], W[49], W[28]]/2 + 
    SB[W[6], W[1], W[49], W[33]]/2 + SB[W[6], W[1], W[51], W[1]] - 
    SB[W[6], W[1], W[51], W[2]] + SB[W[6], W[1], W[51], W[4]] - 
    SB[W[6], W[1], W[51], W[6]] - SB[W[6], W[1], W[183], W[182]] + 
    SB[W[6], W[1], W[183], W[183]]/2 - SB[W[6], W[1], W[183], W[186]]/2 + 
    SB[W[6], W[1], W[183], W[187]]/2 + SB[W[6], W[1], W[183], W[188]] - 
    SB[W[6], W[1], W[183], W[189]] + SB[W[6], W[1], W[183], W[190]]/2 - 
    SB[W[6], W[1], W[186], W[183]]/2 - SB[W[6], W[1], W[186], W[186]]/2 - 
    SB[W[6], W[1], W[186], W[187]]/2 - SB[W[6], W[1], W[186], W[190]]/2 - 
    SB[W[6], W[1], W[190], W[182]] + SB[W[6], W[1], W[190], W[183]]/2 - 
    SB[W[6], W[1], W[190], W[186]]/2 + SB[W[6], W[1], W[190], W[187]]/2 + 
    SB[W[6], W[1], W[190], W[188]] - SB[W[6], W[1], W[190], W[189]] + 
    SB[W[6], W[1], W[190], W[190]]/2 + SB[W[6], W[2], W[1], W[1]] - 
    SB[W[6], W[2], W[1], W[2]]/2 - SB[W[6], W[2], W[1], W[4]] - 
    SB[W[6], W[2], W[1], W[6]]/2 - SB[W[6], W[2], W[1], W[28]]/2 - 
    SB[W[6], W[2], W[1], W[33]]/2 + SB[W[6], W[2], W[1], W[49]] + 
    SB[W[6], W[2], W[2], W[6]]/4 + SB[W[6], W[2], W[2], W[28]]/4 + 
    SB[W[6], W[2], W[2], W[33]]/4 - SB[W[6], W[2], W[2], W[48]]/4 - 
    SB[W[6], W[2], W[2], W[81]]/4 - SB[W[6], W[2], W[2], W[86]]/2 + 
    SB[W[6], W[2], W[2], W[93]]/2 + SB[W[6], W[2], W[3], W[1]] + 
    SB[W[6], W[2], W[3], W[5]] - SB[W[6], W[2], W[3], W[51]] - 
    SB[W[6], W[2], W[4], W[1]] - (3*SB[W[6], W[2], W[4], W[2]])/4 - 
    SB[W[6], W[2], W[4], W[3]] - SB[W[6], W[2], W[4], W[4]] - 
    SB[W[6], W[2], W[4], W[5]] - (3*SB[W[6], W[2], W[4], W[6]])/4 + 
    SB[W[6], W[2], W[4], W[17]] + SB[W[6], W[2], W[4], W[27]] + 
    SB[W[6], W[2], W[4], W[47]]/4 + SB[W[6], W[2], W[4], W[48]]/4 + 
    SB[W[6], W[2], W[4], W[49]] + SB[W[6], W[2], W[4], W[50]] + 
    SB[W[6], W[2], W[4], W[51]] - SB[W[6], W[2], W[4], W[81]]/4 - 
    SB[W[6], W[2], W[4], W[86]]/4 - SB[W[6], W[2], W[4], W[93]] + 
    SB[W[6], W[2], W[5], W[1]] + SB[W[6], W[2], W[5], W[3]] - 
    SB[W[6], W[2], W[5], W[50]] + SB[W[6], W[2], W[6], W[2]]/4 + 
    SB[W[6], W[2], W[6], W[28]]/4 + SB[W[6], W[2], W[6], W[33]]/4 - 
    SB[W[6], W[2], W[6], W[47]]/4 - SB[W[6], W[2], W[6], W[81]]/2 - 
    SB[W[6], W[2], W[6], W[86]]/4 + SB[W[6], W[2], W[6], W[93]]/2 + 
    SB[W[6], W[2], W[7], W[1]] + SB[W[6], W[2], W[7], W[2]] + 
    SB[W[6], W[2], W[7], W[4]] + SB[W[6], W[2], W[7], W[5]] - 
    SB[W[6], W[2], W[7], W[49]] - SB[W[6], W[2], W[7], W[50]] - 
    SB[W[6], W[2], W[8], W[2]] - SB[W[6], W[2], W[8], W[3]] - 
    SB[W[6], W[2], W[8], W[5]] - SB[W[6], W[2], W[8], W[6]] + 
    2*SB[W[6], W[2], W[8], W[17]] + 2*SB[W[6], W[2], W[8], W[27]] + 
    SB[W[6], W[2], W[8], W[50]] + SB[W[6], W[2], W[8], W[51]] - 
    2*SB[W[6], W[2], W[8], W[93]] + SB[W[6], W[2], W[9], W[1]] + 
    SB[W[6], W[2], W[9], W[3]] + SB[W[6], W[2], W[9], W[4]] + 
    SB[W[6], W[2], W[9], W[6]] - SB[W[6], W[2], W[9], W[49]] - 
    SB[W[6], W[2], W[9], W[51]] - SB[W[6], W[2], W[17], W[27]] - 
    SB[W[6], W[2], W[17], W[47]] + SB[W[6], W[2], W[17], W[93]] - 
    SB[W[6], W[2], W[27], W[17]] - SB[W[6], W[2], W[27], W[48]] + 
    SB[W[6], W[2], W[27], W[93]] - SB[W[6], W[2], W[50], W[1]] + 
    SB[W[6], W[2], W[50], W[3]] - SB[W[6], W[2], W[50], W[5]] + 
    SB[W[6], W[2], W[50], W[6]]/2 - SB[W[6], W[2], W[50], W[17]] + 
    SB[W[6], W[2], W[50], W[47]]/2 + SB[W[6], W[2], W[50], W[86]]/2 - 
    SB[W[6], W[2], W[51], W[1]] + SB[W[6], W[2], W[51], W[2]]/2 - 
    SB[W[6], W[2], W[51], W[3]] + SB[W[6], W[2], W[51], W[5]] - 
    SB[W[6], W[2], W[51], W[27]] + SB[W[6], W[2], W[51], W[48]]/2 + 
    SB[W[6], W[2], W[51], W[81]]/2 - SB[W[6], W[2], W[89], W[2]]/4 + 
    SB[W[6], W[2], W[89], W[28]]/4 - SB[W[6], W[2], W[89], W[33]]/4 - 
    SB[W[6], W[2], W[89], W[47]]/4 + SB[W[6], W[2], W[89], W[86]]/4 - 
    SB[W[6], W[2], W[91], W[6]]/4 - SB[W[6], W[2], W[91], W[28]]/4 + 
    SB[W[6], W[2], W[91], W[33]]/4 - SB[W[6], W[2], W[91], W[48]]/4 + 
    SB[W[6], W[2], W[91], W[81]]/4 + SB[W[6], W[2], W[93], W[2]]/4 + 
    SB[W[6], W[2], W[93], W[6]]/4 + SB[W[6], W[2], W[93], W[47]]/4 + 
    SB[W[6], W[2], W[93], W[48]]/4 - SB[W[6], W[2], W[93], W[81]]/4 - 
    SB[W[6], W[2], W[93], W[86]]/4 + (3*SB[W[6], W[2], W[182], W[182]])/4 - 
    SB[W[6], W[2], W[182], W[183]]/2 + SB[W[6], W[2], W[182], W[186]]/4 - 
    SB[W[6], W[2], W[182], W[187]]/2 - (3*SB[W[6], W[2], W[182], W[188]])/4 + 
    (3*SB[W[6], W[2], W[182], W[189]])/4 - SB[W[6], W[2], W[182], W[190]]/2 + 
    SB[W[6], W[2], W[182], W[194]]/4 - SB[W[6], W[2], W[182], W[203]]/4 + 
    SB[W[6], W[2], W[182], W[218]]/4 - SB[W[6], W[2], W[183], W[183]]/4 - 
    SB[W[6], W[2], W[183], W[186]]/4 - SB[W[6], W[2], W[183], W[187]]/4 - 
    SB[W[6], W[2], W[183], W[190]]/4 + SB[W[6], W[2], W[183], W[219]]/4 - 
    SB[W[6], W[2], W[184], W[182]]/4 + SB[W[6], W[2], W[184], W[183]]/4 + 
    SB[W[6], W[2], W[184], W[187]]/4 + SB[W[6], W[2], W[184], W[188]]/4 - 
    SB[W[6], W[2], W[184], W[189]]/4 + SB[W[6], W[2], W[184], W[190]]/4 + 
    SB[W[6], W[2], W[184], W[194]]/4 - SB[W[6], W[2], W[184], W[203]]/4 + 
    SB[W[6], W[2], W[184], W[218]]/4 - SB[W[6], W[2], W[184], W[219]]/4 - 
    SB[W[6], W[2], W[186], W[182]]/4 - SB[W[6], W[2], W[186], W[186]]/4 + 
    SB[W[6], W[2], W[186], W[188]]/4 - SB[W[6], W[2], W[186], W[189]]/4 + 
    SB[W[6], W[2], W[186], W[194]]/4 - SB[W[6], W[2], W[186], W[203]]/4 + 
    SB[W[6], W[2], W[186], W[218]]/4 - SB[W[6], W[2], W[187], W[182]]/4 - 
    SB[W[6], W[2], W[187], W[186]]/4 + SB[W[6], W[2], W[187], W[188]]/4 - 
    SB[W[6], W[2], W[187], W[189]]/4 + SB[W[6], W[2], W[187], W[194]]/4 - 
    SB[W[6], W[2], W[187], W[203]]/4 + SB[W[6], W[2], W[187], W[218]]/4 - 
    SB[W[6], W[2], W[188], W[182]]/4 - SB[W[6], W[2], W[188], W[186]]/4 + 
    SB[W[6], W[2], W[188], W[188]]/4 - SB[W[6], W[2], W[188], W[189]]/4 + 
    SB[W[6], W[2], W[188], W[194]]/4 - SB[W[6], W[2], W[188], W[203]]/4 + 
    SB[W[6], W[2], W[188], W[218]]/4 + (3*SB[W[6], W[2], W[189], W[182]])/4 - 
    (3*SB[W[6], W[2], W[189], W[183]])/4 - (3*SB[W[6], W[2], W[189], W[187]])/
     4 - (3*SB[W[6], W[2], W[189], W[188]])/4 + 
    (3*SB[W[6], W[2], W[189], W[189]])/4 - (3*SB[W[6], W[2], W[189], W[190]])/
     4 + SB[W[6], W[2], W[189], W[194]]/4 - SB[W[6], W[2], W[189], W[203]]/
     4 + SB[W[6], W[2], W[189], W[218]]/4 + SB[W[6], W[2], W[189], W[219]]/
     4 - SB[W[6], W[2], W[190], W[183]]/4 - SB[W[6], W[2], W[190], W[186]]/
     4 - SB[W[6], W[2], W[190], W[187]]/4 - SB[W[6], W[2], W[190], W[190]]/
     4 + SB[W[6], W[2], W[190], W[219]]/4 + SB[W[6], W[2], W[207], W[183]]/
     4 + SB[W[6], W[2], W[207], W[186]]/4 + SB[W[6], W[2], W[207], W[187]]/
     4 + SB[W[6], W[2], W[207], W[190]]/4 - SB[W[6], W[2], W[207], W[219]]/
     4 - SB[W[6], W[2], W[209], W[182]]/4 + SB[W[6], W[2], W[209], W[183]]/
     4 + SB[W[6], W[2], W[209], W[187]]/4 + SB[W[6], W[2], W[209], W[188]]/
     4 - SB[W[6], W[2], W[209], W[189]]/4 + SB[W[6], W[2], W[209], W[190]]/
     4 + SB[W[6], W[2], W[209], W[194]]/4 - SB[W[6], W[2], W[209], W[203]]/
     4 + SB[W[6], W[2], W[209], W[218]]/4 - SB[W[6], W[2], W[209], W[219]]/
     4 - SB[W[6], W[2], W[211], W[182]]/4 - SB[W[6], W[2], W[211], W[186]]/
     4 + SB[W[6], W[2], W[211], W[188]]/4 - SB[W[6], W[2], W[211], W[189]]/
     4 + SB[W[6], W[2], W[211], W[194]]/4 - SB[W[6], W[2], W[211], W[203]]/
     4 + SB[W[6], W[2], W[211], W[218]]/4 + SB[W[6], W[3], W[1], W[2]] + 
    SB[W[6], W[3], W[1], W[4]] - SB[W[6], W[3], W[1], W[51]] + 
    SB[W[6], W[3], W[2], W[1]] + SB[W[6], W[3], W[2], W[5]] - 
    SB[W[6], W[3], W[2], W[51]] + SB[W[6], W[3], W[4], W[1]] + 
    SB[W[6], W[3], W[4], W[5]] - SB[W[6], W[3], W[4], W[51]] + 
    SB[W[6], W[3], W[5], W[2]] + SB[W[6], W[3], W[5], W[4]] - 
    SB[W[6], W[3], W[5], W[51]] - SB[W[6], W[3], W[51], W[1]] - 
    SB[W[6], W[3], W[51], W[2]] - SB[W[6], W[3], W[51], W[4]] - 
    SB[W[6], W[3], W[51], W[5]] + 2*SB[W[6], W[3], W[51], W[51]] + 
    SB[W[6], W[4], W[1], W[3]] + SB[W[6], W[4], W[1], W[5]] - 
    SB[W[6], W[4], W[1], W[49]] - SB[W[6], W[4], W[2], W[1]] - 
    SB[W[6], W[4], W[2], W[2]]/2 - SB[W[6], W[4], W[2], W[3]] - 
    SB[W[6], W[4], W[2], W[4]] - SB[W[6], W[4], W[2], W[5]] - 
    (3*SB[W[6], W[4], W[2], W[6]])/4 + SB[W[6], W[4], W[2], W[17]] + 
    SB[W[6], W[4], W[2], W[27]] + SB[W[6], W[4], W[2], W[28]]/4 + 
    SB[W[6], W[4], W[2], W[33]]/4 + SB[W[6], W[4], W[2], W[48]]/4 + 
    SB[W[6], W[4], W[2], W[49]] + SB[W[6], W[4], W[2], W[50]] + 
    SB[W[6], W[4], W[2], W[51]] - (3*SB[W[6], W[4], W[2], W[81]])/4 - 
    SB[W[6], W[4], W[2], W[86]]/2 - SB[W[6], W[4], W[2], W[93]]/2 + 
    SB[W[6], W[4], W[3], W[1]] + SB[W[6], W[4], W[3], W[5]] - 
    SB[W[6], W[4], W[3], W[51]] - SB[W[6], W[4], W[4], W[2]]/4 + 
    SB[W[6], W[4], W[4], W[6]]/4 + SB[W[6], W[4], W[4], W[47]]/4 - 
    SB[W[6], W[4], W[4], W[48]]/4 + SB[W[6], W[4], W[4], W[81]]/4 - 
    SB[W[6], W[4], W[4], W[86]]/4 - SB[W[6], W[4], W[5], W[2]] - 
    SB[W[6], W[4], W[5], W[4]] + SB[W[6], W[4], W[5], W[5]] - 
    SB[W[6], W[4], W[5], W[6]]/2 + SB[W[6], W[4], W[5], W[47]]/2 + 
    SB[W[6], W[4], W[5], W[50]] - SB[W[6], W[4], W[5], W[86]]/2 - 
    SB[W[6], W[4], W[6], W[2]]/4 - SB[W[6], W[4], W[6], W[28]]/4 - 
    SB[W[6], W[4], W[6], W[33]]/4 + SB[W[6], W[4], W[6], W[47]]/4 + 
    SB[W[6], W[4], W[6], W[81]]/2 + SB[W[6], W[4], W[6], W[86]]/4 - 
    SB[W[6], W[4], W[6], W[93]]/2 + SB[W[6], W[4], W[7], W[1]] + 
    SB[W[6], W[4], W[7], W[2]] + SB[W[6], W[4], W[7], W[4]] + 
    SB[W[6], W[4], W[7], W[5]] - SB[W[6], W[4], W[7], W[49]] - 
    SB[W[6], W[4], W[7], W[50]] + SB[W[6], W[4], W[8], W[2]] + 
    SB[W[6], W[4], W[8], W[3]] + SB[W[6], W[4], W[8], W[5]] + 
    SB[W[6], W[4], W[8], W[6]] - SB[W[6], W[4], W[8], W[17]] - 
    SB[W[6], W[4], W[8], W[27]] - SB[W[6], W[4], W[8], W[50]] - 
    SB[W[6], W[4], W[8], W[51]] + SB[W[6], W[4], W[8], W[93]] - 
    SB[W[6], W[4], W[9], W[1]] - SB[W[6], W[4], W[9], W[3]] - 
    SB[W[6], W[4], W[9], W[4]] - SB[W[6], W[4], W[9], W[6]] + 
    SB[W[6], W[4], W[9], W[49]] + SB[W[6], W[4], W[9], W[51]] + 
    SB[W[6], W[4], W[27], W[2]] + SB[W[6], W[4], W[27], W[48]] - 
    SB[W[6], W[4], W[27], W[81]] - SB[W[6], W[4], W[49], W[1]] + 
    SB[W[6], W[4], W[49], W[2]]/2 + SB[W[6], W[4], W[49], W[3]] - 
    SB[W[6], W[4], W[49], W[5]] + SB[W[6], W[4], W[49], W[6]]/2 - 
    SB[W[6], W[4], W[49], W[28]]/2 + SB[W[6], W[4], W[49], W[33]]/2 + 
    SB[W[6], W[4], W[51], W[1]] + SB[W[6], W[4], W[51], W[2]]/2 - 
    SB[W[6], W[4], W[51], W[3]] + SB[W[6], W[4], W[51], W[4]] - 
    SB[W[6], W[4], W[51], W[5]] + SB[W[6], W[4], W[51], W[27]] - 
    SB[W[6], W[4], W[51], W[48]]/2 - SB[W[6], W[4], W[51], W[81]]/2 - 
    SB[W[6], W[4], W[60], W[2]] - SB[W[6], W[4], W[60], W[27]] + 
    SB[W[6], W[4], W[60], W[81]] - SB[W[6], W[4], W[89], W[2]]/4 + 
    SB[W[6], W[4], W[89], W[28]]/4 - SB[W[6], W[4], W[89], W[33]]/4 - 
    SB[W[6], W[4], W[89], W[47]]/4 + SB[W[6], W[4], W[89], W[86]]/4 + 
    SB[W[6], W[4], W[91], W[6]]/4 + SB[W[6], W[4], W[91], W[28]]/4 - 
    SB[W[6], W[4], W[91], W[33]]/4 + SB[W[6], W[4], W[91], W[48]]/4 - 
    SB[W[6], W[4], W[91], W[81]]/4 - SB[W[6], W[4], W[93], W[2]]/4 - 
    SB[W[6], W[4], W[93], W[6]]/4 - SB[W[6], W[4], W[93], W[47]]/4 - 
    SB[W[6], W[4], W[93], W[48]]/4 + SB[W[6], W[4], W[93], W[81]]/4 + 
    SB[W[6], W[4], W[93], W[86]]/4 - SB[W[6], W[4], W[182], W[182]]/4 - 
    SB[W[6], W[4], W[182], W[186]]/4 + SB[W[6], W[4], W[182], W[188]]/4 - 
    SB[W[6], W[4], W[182], W[189]]/4 + SB[W[6], W[4], W[182], W[194]]/4 - 
    SB[W[6], W[4], W[182], W[203]]/4 + SB[W[6], W[4], W[182], W[218]]/4 - 
    SB[W[6], W[4], W[183], W[182]] + (3*SB[W[6], W[4], W[183], W[183]])/4 - 
    SB[W[6], W[4], W[183], W[186]]/4 + (3*SB[W[6], W[4], W[183], W[187]])/4 + 
    SB[W[6], W[4], W[183], W[188]] - SB[W[6], W[4], W[183], W[189]] + 
    (3*SB[W[6], W[4], W[183], W[190]])/4 - SB[W[6], W[4], W[183], W[219]]/4 + 
    SB[W[6], W[4], W[184], W[182]]/4 - SB[W[6], W[4], W[184], W[183]]/4 - 
    SB[W[6], W[4], W[184], W[187]]/4 - SB[W[6], W[4], W[184], W[188]]/4 + 
    SB[W[6], W[4], W[184], W[189]]/4 - SB[W[6], W[4], W[184], W[190]]/4 - 
    SB[W[6], W[4], W[184], W[194]]/4 + SB[W[6], W[4], W[184], W[203]]/4 - 
    SB[W[6], W[4], W[184], W[218]]/4 + SB[W[6], W[4], W[184], W[219]]/4 - 
    SB[W[6], W[4], W[186], W[182]]/4 - SB[W[6], W[4], W[186], W[186]]/4 + 
    SB[W[6], W[4], W[186], W[188]]/4 - SB[W[6], W[4], W[186], W[189]]/4 + 
    SB[W[6], W[4], W[186], W[194]]/4 - SB[W[6], W[4], W[186], W[203]]/4 + 
    SB[W[6], W[4], W[186], W[218]]/4 + SB[W[6], W[4], W[187], W[182]]/4 + 
    SB[W[6], W[4], W[187], W[186]]/4 - SB[W[6], W[4], W[187], W[188]]/4 + 
    SB[W[6], W[4], W[187], W[189]]/4 - SB[W[6], W[4], W[187], W[194]]/4 + 
    SB[W[6], W[4], W[187], W[203]]/4 - SB[W[6], W[4], W[187], W[218]]/4 + 
    SB[W[6], W[4], W[188], W[182]]/4 + SB[W[6], W[4], W[188], W[186]]/4 - 
    SB[W[6], W[4], W[188], W[188]]/4 + SB[W[6], W[4], W[188], W[189]]/4 - 
    SB[W[6], W[4], W[188], W[194]]/4 + SB[W[6], W[4], W[188], W[203]]/4 - 
    SB[W[6], W[4], W[188], W[218]]/4 - SB[W[6], W[4], W[189], W[182]]/4 + 
    SB[W[6], W[4], W[189], W[183]]/4 + SB[W[6], W[4], W[189], W[187]]/4 + 
    SB[W[6], W[4], W[189], W[188]]/4 - SB[W[6], W[4], W[189], W[189]]/4 + 
    SB[W[6], W[4], W[189], W[190]]/4 + SB[W[6], W[4], W[189], W[194]]/4 - 
    SB[W[6], W[4], W[189], W[203]]/4 + SB[W[6], W[4], W[189], W[218]]/4 - 
    SB[W[6], W[4], W[189], W[219]]/4 - SB[W[6], W[4], W[190], W[182]] + 
    (3*SB[W[6], W[4], W[190], W[183]])/4 - SB[W[6], W[4], W[190], W[186]]/4 + 
    (3*SB[W[6], W[4], W[190], W[187]])/4 + SB[W[6], W[4], W[190], W[188]] - 
    SB[W[6], W[4], W[190], W[189]] + (3*SB[W[6], W[4], W[190], W[190]])/4 - 
    SB[W[6], W[4], W[190], W[219]]/4 - SB[W[6], W[4], W[207], W[183]]/4 - 
    SB[W[6], W[4], W[207], W[186]]/4 - SB[W[6], W[4], W[207], W[187]]/4 - 
    SB[W[6], W[4], W[207], W[190]]/4 + SB[W[6], W[4], W[207], W[219]]/4 + 
    SB[W[6], W[4], W[209], W[182]]/4 - SB[W[6], W[4], W[209], W[183]]/4 - 
    SB[W[6], W[4], W[209], W[187]]/4 - SB[W[6], W[4], W[209], W[188]]/4 + 
    SB[W[6], W[4], W[209], W[189]]/4 - SB[W[6], W[4], W[209], W[190]]/4 - 
    SB[W[6], W[4], W[209], W[194]]/4 + SB[W[6], W[4], W[209], W[203]]/4 - 
    SB[W[6], W[4], W[209], W[218]]/4 + SB[W[6], W[4], W[209], W[219]]/4 - 
    SB[W[6], W[4], W[211], W[182]]/4 - SB[W[6], W[4], W[211], W[186]]/4 + 
    SB[W[6], W[4], W[211], W[188]]/4 - SB[W[6], W[4], W[211], W[189]]/4 + 
    SB[W[6], W[4], W[211], W[194]]/4 - SB[W[6], W[4], W[211], W[203]]/4 + 
    SB[W[6], W[4], W[211], W[218]]/4 - SB[W[6], W[5], W[1], W[1]] - 
    SB[W[6], W[5], W[1], W[3]] - SB[W[6], W[5], W[1], W[5]] + 
    SB[W[6], W[5], W[1], W[6]] + SB[W[6], W[5], W[1], W[51]] + 
    SB[W[6], W[5], W[2], W[1]] + SB[W[6], W[5], W[2], W[3]] - 
    SB[W[6], W[5], W[2], W[50]] + SB[W[6], W[5], W[3], W[2]] + 
    SB[W[6], W[5], W[3], W[4]] - SB[W[6], W[5], W[3], W[51]] - 
    SB[W[6], W[5], W[4], W[2]] - SB[W[6], W[5], W[4], W[4]] + 
    SB[W[6], W[5], W[4], W[5]] - SB[W[6], W[5], W[4], W[6]]/2 + 
    SB[W[6], W[5], W[4], W[47]]/2 + SB[W[6], W[5], W[4], W[50]] - 
    SB[W[6], W[5], W[4], W[86]]/2 + 2*SB[W[6], W[5], W[5], W[4]] + 
    2*SB[W[6], W[5], W[5], W[6]] - 2*SB[W[6], W[5], W[5], W[50]] + 
    2*SB[W[6], W[5], W[6], W[1]] + 2*SB[W[6], W[5], W[6], W[5]] + 
    SB[W[6], W[5], W[6], W[27]] - SB[W[6], W[5], W[6], W[32]] - 
    2*SB[W[6], W[5], W[6], W[51]] - 2*SB[W[6], W[5], W[8], W[2]] - 
    2*SB[W[6], W[5], W[8], W[3]] - 2*SB[W[6], W[5], W[8], W[5]] - 
    SB[W[6], W[5], W[8], W[6]] + SB[W[6], W[5], W[8], W[17]] - 
    SB[W[6], W[5], W[8], W[27]] + SB[W[6], W[5], W[8], W[32]] + 
    2*SB[W[6], W[5], W[8], W[50]] + 2*SB[W[6], W[5], W[8], W[51]] - 
    SB[W[6], W[5], W[8], W[86]] + SB[W[6], W[5], W[26], W[17]] - 
    SB[W[6], W[5], W[26], W[47]] + SB[W[6], W[5], W[27], W[27]] - 
    SB[W[6], W[5], W[27], W[32]] - SB[W[6], W[5], W[32], W[6]]/2 - 
    SB[W[6], W[5], W[32], W[27]] + SB[W[6], W[5], W[32], W[32]] - 
    SB[W[6], W[5], W[32], W[47]]/2 + SB[W[6], W[5], W[32], W[86]]/2 - 
    SB[W[6], W[5], W[50], W[1]] + SB[W[6], W[5], W[50], W[3]] - 
    SB[W[6], W[5], W[50], W[5]] + SB[W[6], W[5], W[50], W[6]]/2 - 
    SB[W[6], W[5], W[50], W[17]] + SB[W[6], W[5], W[50], W[47]]/2 + 
    SB[W[6], W[5], W[50], W[86]]/2 + SB[W[6], W[5], W[51], W[2]] - 
    SB[W[6], W[5], W[51], W[4]] + SB[W[6], W[5], W[51], W[5]] - 
    SB[W[6], W[5], W[51], W[6]] + SB[W[6], W[5], W[182], W[182]] - 
    SB[W[6], W[5], W[182], W[183]] - SB[W[6], W[5], W[182], W[187]] - 
    SB[W[6], W[5], W[182], W[188]] + SB[W[6], W[5], W[182], W[189]] - 
    SB[W[6], W[5], W[182], W[190]] + SB[W[6], W[5], W[185], W[182]]/2 - 
    SB[W[6], W[5], W[185], W[183]]/2 - SB[W[6], W[5], W[185], W[187]]/2 - 
    SB[W[6], W[5], W[185], W[188]]/2 + SB[W[6], W[5], W[185], W[189]]/2 - 
    SB[W[6], W[5], W[185], W[190]]/2 - SB[W[6], W[5], W[185], W[194]]/2 + 
    SB[W[6], W[5], W[185], W[203]]/2 - SB[W[6], W[5], W[185], W[218]]/2 + 
    SB[W[6], W[5], W[189], W[182]] - SB[W[6], W[5], W[189], W[183]] - 
    SB[W[6], W[5], W[189], W[187]] - SB[W[6], W[5], W[189], W[188]] + 
    SB[W[6], W[5], W[189], W[189]] - SB[W[6], W[5], W[189], W[190]] + 
    2*SB[W[6], W[6], W[1], W[1]] + 2*SB[W[6], W[6], W[1], W[5]] - 
    2*SB[W[6], W[6], W[1], W[51]] + 2*SB[W[6], W[6], W[5], W[1]] + 
    2*SB[W[6], W[6], W[5], W[5]] + SB[W[6], W[6], W[5], W[27]] - 
    SB[W[6], W[6], W[5], W[32]] - 2*SB[W[6], W[6], W[5], W[51]] - 
    SB[W[6], W[6], W[27], W[27]] + SB[W[6], W[6], W[27], W[32]] - 
    2*SB[W[6], W[6], W[51], W[1]] - 2*SB[W[6], W[6], W[51], W[5]] + 
    2*SB[W[6], W[6], W[51], W[51]] - SB[W[6], W[7], W[1], W[1]] - 
    SB[W[6], W[7], W[1], W[2]]/2 + SB[W[6], W[7], W[1], W[3]] - 
    SB[W[6], W[7], W[1], W[5]] + SB[W[6], W[7], W[1], W[6]]/2 + 
    SB[W[6], W[7], W[1], W[28]]/2 + SB[W[6], W[7], W[1], W[33]]/2 + 
    SB[W[6], W[7], W[2], W[2]]/2 + SB[W[6], W[7], W[2], W[3]] + 
    SB[W[6], W[7], W[2], W[4]] + SB[W[6], W[7], W[2], W[6]]/2 - 
    SB[W[6], W[7], W[2], W[17]] + SB[W[6], W[7], W[2], W[28]]/2 - 
    SB[W[6], W[7], W[2], W[33]]/2 - SB[W[6], W[7], W[2], W[49]] - 
    SB[W[6], W[7], W[2], W[50]] + SB[W[6], W[7], W[2], W[86]] + 
    SB[W[6], W[7], W[4], W[2]] + SB[W[6], W[7], W[4], W[3]] + 
    SB[W[6], W[7], W[4], W[4]] + SB[W[6], W[7], W[4], W[6]]/2 - 
    SB[W[6], W[7], W[4], W[47]]/2 - SB[W[6], W[7], W[4], W[49]] - 
    SB[W[6], W[7], W[4], W[50]] + SB[W[6], W[7], W[4], W[86]]/2 - 
    SB[W[6], W[7], W[5], W[1]] + SB[W[6], W[7], W[5], W[3]] - 
    SB[W[6], W[7], W[5], W[5]] + SB[W[6], W[7], W[5], W[6]]/2 - 
    SB[W[6], W[7], W[5], W[47]]/2 + SB[W[6], W[7], W[5], W[86]]/2 - 
    2*SB[W[6], W[7], W[7], W[1]] - 2*SB[W[6], W[7], W[7], W[2]] - 
    2*SB[W[6], W[7], W[7], W[4]] - 2*SB[W[6], W[7], W[7], W[5]] + 
    2*SB[W[6], W[7], W[7], W[49]] + 2*SB[W[6], W[7], W[7], W[50]] + 
    SB[W[6], W[7], W[16], W[2]] - SB[W[6], W[7], W[16], W[28]] - 
    SB[W[6], W[7], W[26], W[17]] + SB[W[6], W[7], W[26], W[47]] + 
    SB[W[6], W[7], W[49], W[1]] - SB[W[6], W[7], W[49], W[2]]/2 - 
    SB[W[6], W[7], W[49], W[3]] + SB[W[6], W[7], W[49], W[5]] - 
    SB[W[6], W[7], W[49], W[6]]/2 + SB[W[6], W[7], W[49], W[28]]/2 - 
    SB[W[6], W[7], W[49], W[33]]/2 + SB[W[6], W[7], W[50], W[1]] - 
    SB[W[6], W[7], W[50], W[3]] + SB[W[6], W[7], W[50], W[5]] - 
    SB[W[6], W[7], W[50], W[6]]/2 + SB[W[6], W[7], W[50], W[17]] - 
    SB[W[6], W[7], W[50], W[47]]/2 - SB[W[6], W[7], W[50], W[86]]/2 + 
    SB[W[6], W[7], W[89], W[2]]/2 - SB[W[6], W[7], W[89], W[28]]/2 + 
    SB[W[6], W[7], W[89], W[33]]/2 + SB[W[6], W[7], W[89], W[47]]/2 - 
    SB[W[6], W[7], W[89], W[86]]/2 - SB[W[6], W[7], W[182], W[182]]/2 + 
    SB[W[6], W[7], W[182], W[183]]/2 + SB[W[6], W[7], W[182], W[187]]/2 + 
    SB[W[6], W[7], W[182], W[188]]/2 - SB[W[6], W[7], W[182], W[189]]/2 + 
    SB[W[6], W[7], W[182], W[190]]/2 - SB[W[6], W[7], W[182], W[194]]/2 + 
    SB[W[6], W[7], W[182], W[203]]/2 - SB[W[6], W[7], W[182], W[218]]/2 + 
    SB[W[6], W[7], W[183], W[182]] - SB[W[6], W[7], W[183], W[183]]/2 + 
    SB[W[6], W[7], W[183], W[186]]/2 - SB[W[6], W[7], W[183], W[187]]/2 - 
    SB[W[6], W[7], W[183], W[188]] + SB[W[6], W[7], W[183], W[189]] - 
    SB[W[6], W[7], W[183], W[190]]/2 + SB[W[6], W[7], W[186], W[182]]/2 + 
    SB[W[6], W[7], W[186], W[186]]/2 - SB[W[6], W[7], W[186], W[188]]/2 + 
    SB[W[6], W[7], W[186], W[189]]/2 - SB[W[6], W[7], W[186], W[194]]/2 + 
    SB[W[6], W[7], W[186], W[203]]/2 - SB[W[6], W[7], W[186], W[218]]/2 - 
    SB[W[6], W[7], W[189], W[182]]/2 + SB[W[6], W[7], W[189], W[183]]/2 + 
    SB[W[6], W[7], W[189], W[187]]/2 + SB[W[6], W[7], W[189], W[188]]/2 - 
    SB[W[6], W[7], W[189], W[189]]/2 + SB[W[6], W[7], W[189], W[190]]/2 - 
    SB[W[6], W[7], W[189], W[194]]/2 + SB[W[6], W[7], W[189], W[203]]/2 - 
    SB[W[6], W[7], W[189], W[218]]/2 + SB[W[6], W[7], W[190], W[182]] - 
    SB[W[6], W[7], W[190], W[183]]/2 + SB[W[6], W[7], W[190], W[186]]/2 - 
    SB[W[6], W[7], W[190], W[187]]/2 - SB[W[6], W[7], W[190], W[188]] + 
    SB[W[6], W[7], W[190], W[189]] - SB[W[6], W[7], W[190], W[190]]/2 + 
    SB[W[6], W[7], W[211], W[182]]/2 + SB[W[6], W[7], W[211], W[186]]/2 - 
    SB[W[6], W[7], W[211], W[188]]/2 + SB[W[6], W[7], W[211], W[189]]/2 - 
    SB[W[6], W[7], W[211], W[194]]/2 + SB[W[6], W[7], W[211], W[203]]/2 - 
    SB[W[6], W[7], W[211], W[218]]/2 - SB[W[6], W[8], W[2], W[1]] - 
    SB[W[6], W[8], W[2], W[2]]/2 - 2*SB[W[6], W[8], W[2], W[5]] + 
    SB[W[6], W[8], W[2], W[17]] + SB[W[6], W[8], W[2], W[27]] + 
    SB[W[6], W[8], W[2], W[48]]/2 + SB[W[6], W[8], W[2], W[50]] + 
    SB[W[6], W[8], W[2], W[51]] - SB[W[6], W[8], W[2], W[81]]/2 - 
    SB[W[6], W[8], W[2], W[93]] - SB[W[6], W[8], W[3], W[1]] + 
    SB[W[6], W[8], W[3], W[2]]/2 + SB[W[6], W[8], W[3], W[3]] - 
    SB[W[6], W[8], W[3], W[5]] + SB[W[6], W[8], W[3], W[6]] + 
    SB[W[6], W[8], W[3], W[48]]/2 - SB[W[6], W[8], W[3], W[81]]/2 + 
    SB[W[6], W[8], W[4], W[2]] + SB[W[6], W[8], W[4], W[3]] + 
    SB[W[6], W[8], W[4], W[5]] + SB[W[6], W[8], W[4], W[6]] - 
    SB[W[6], W[8], W[4], W[17]] - SB[W[6], W[8], W[4], W[27]] - 
    SB[W[6], W[8], W[4], W[50]] - SB[W[6], W[8], W[4], W[51]] + 
    SB[W[6], W[8], W[4], W[93]] - SB[W[6], W[8], W[5], W[1]] - 
    2*SB[W[6], W[8], W[5], W[2]] - SB[W[6], W[8], W[5], W[3]] - 
    3*SB[W[6], W[8], W[5], W[5]] - SB[W[6], W[8], W[5], W[6]]/2 - 
    SB[W[6], W[8], W[5], W[27]] + SB[W[6], W[8], W[5], W[32]] + 
    SB[W[6], W[8], W[5], W[47]]/2 + 2*SB[W[6], W[8], W[5], W[50]] + 
    2*SB[W[6], W[8], W[5], W[51]] - SB[W[6], W[8], W[5], W[86]]/2 - 
    SB[W[6], W[8], W[6], W[1]] + SB[W[6], W[8], W[6], W[3]] - 
    SB[W[6], W[8], W[6], W[5]] + SB[W[6], W[8], W[6], W[6]]/2 + 
    SB[W[6], W[8], W[6], W[27]] + SB[W[6], W[8], W[6], W[47]]/2 + 
    SB[W[6], W[8], W[6], W[86]]/2 - SB[W[6], W[8], W[6], W[93]] + 
    2*SB[W[6], W[8], W[8], W[2]] + 2*SB[W[6], W[8], W[8], W[3]] + 
    2*SB[W[6], W[8], W[8], W[5]] + 2*SB[W[6], W[8], W[8], W[6]] - 
    3*SB[W[6], W[8], W[8], W[17]] - 3*SB[W[6], W[8], W[8], W[27]] - 
    2*SB[W[6], W[8], W[8], W[50]] - 2*SB[W[6], W[8], W[8], W[51]] + 
    3*SB[W[6], W[8], W[8], W[93]] + SB[W[6], W[8], W[17], W[27]] + 
    SB[W[6], W[8], W[17], W[47]] - SB[W[6], W[8], W[17], W[93]] + 
    SB[W[6], W[8], W[27], W[2]] + SB[W[6], W[8], W[27], W[17]] + 
    2*SB[W[6], W[8], W[27], W[27]] - SB[W[6], W[8], W[27], W[32]] + 
    SB[W[6], W[8], W[27], W[48]] - SB[W[6], W[8], W[27], W[81]] - 
    SB[W[6], W[8], W[27], W[93]] + SB[W[6], W[8], W[50], W[1]] - 
    SB[W[6], W[8], W[50], W[3]] + SB[W[6], W[8], W[50], W[5]] - 
    SB[W[6], W[8], W[50], W[6]]/2 + SB[W[6], W[8], W[50], W[17]] - 
    SB[W[6], W[8], W[50], W[47]]/2 - SB[W[6], W[8], W[50], W[86]]/2 + 
    SB[W[6], W[8], W[51], W[1]] + SB[W[6], W[8], W[51], W[2]]/2 - 
    SB[W[6], W[8], W[51], W[3]] + SB[W[6], W[8], W[51], W[5]] - 
    SB[W[6], W[8], W[51], W[6]] + SB[W[6], W[8], W[51], W[27]] - 
    SB[W[6], W[8], W[51], W[48]]/2 - SB[W[6], W[8], W[51], W[81]]/2 - 
    SB[W[6], W[8], W[60], W[2]] - SB[W[6], W[8], W[60], W[27]] + 
    SB[W[6], W[8], W[60], W[81]] - SB[W[6], W[8], W[93], W[2]]/2 - 
    SB[W[6], W[8], W[93], W[6]]/2 - SB[W[6], W[8], W[93], W[47]]/2 - 
    SB[W[6], W[8], W[93], W[48]]/2 + SB[W[6], W[8], W[93], W[81]]/2 + 
    SB[W[6], W[8], W[93], W[86]]/2 - SB[W[6], W[8], W[183], W[182]] + 
    SB[W[6], W[8], W[183], W[183]] + SB[W[6], W[8], W[183], W[187]] + 
    SB[W[6], W[8], W[183], W[188]] - SB[W[6], W[8], W[183], W[189]] + 
    SB[W[6], W[8], W[183], W[190]] - SB[W[6], W[8], W[183], W[219]]/2 + 
    SB[W[6], W[8], W[184], W[182]]/2 - SB[W[6], W[8], W[184], W[183]]/2 - 
    SB[W[6], W[8], W[184], W[187]]/2 - SB[W[6], W[8], W[184], W[188]]/2 + 
    SB[W[6], W[8], W[184], W[189]]/2 - SB[W[6], W[8], W[184], W[190]]/2 - 
    SB[W[6], W[8], W[184], W[194]]/2 + SB[W[6], W[8], W[184], W[203]]/2 - 
    SB[W[6], W[8], W[184], W[218]]/2 + SB[W[6], W[8], W[184], W[219]]/2 - 
    SB[W[6], W[8], W[187], W[182]]/2 + SB[W[6], W[8], W[187], W[183]]/2 + 
    SB[W[6], W[8], W[187], W[187]]/2 + SB[W[6], W[8], W[187], W[188]]/2 - 
    SB[W[6], W[8], W[187], W[189]]/2 + SB[W[6], W[8], W[187], W[190]]/2 - 
    SB[W[6], W[8], W[187], W[194]]/2 + SB[W[6], W[8], W[187], W[203]]/2 - 
    SB[W[6], W[8], W[187], W[218]]/2 - SB[W[6], W[8], W[188], W[182]]/2 + 
    SB[W[6], W[8], W[188], W[183]]/2 + SB[W[6], W[8], W[188], W[187]]/2 + 
    SB[W[6], W[8], W[188], W[188]]/2 - SB[W[6], W[8], W[188], W[189]]/2 + 
    SB[W[6], W[8], W[188], W[190]]/2 - SB[W[6], W[8], W[188], W[194]]/2 + 
    SB[W[6], W[8], W[188], W[203]]/2 - SB[W[6], W[8], W[188], W[218]]/2 - 
    SB[W[6], W[8], W[190], W[182]] + SB[W[6], W[8], W[190], W[183]] + 
    SB[W[6], W[8], W[190], W[187]] + SB[W[6], W[8], W[190], W[188]] - 
    SB[W[6], W[8], W[190], W[189]] + SB[W[6], W[8], W[190], W[190]] - 
    SB[W[6], W[8], W[190], W[219]]/2 + SB[W[6], W[8], W[209], W[182]]/2 - 
    SB[W[6], W[8], W[209], W[183]]/2 - SB[W[6], W[8], W[209], W[187]]/2 - 
    SB[W[6], W[8], W[209], W[188]]/2 + SB[W[6], W[8], W[209], W[189]]/2 - 
    SB[W[6], W[8], W[209], W[190]]/2 - SB[W[6], W[8], W[209], W[194]]/2 + 
    SB[W[6], W[8], W[209], W[203]]/2 - SB[W[6], W[8], W[209], W[218]]/2 + 
    SB[W[6], W[8], W[209], W[219]]/2 - 3*SB[W[6], W[9], W[1], W[1]] + 
    SB[W[6], W[9], W[1], W[2]]/2 - SB[W[6], W[9], W[1], W[3]] - 
    2*SB[W[6], W[9], W[1], W[4]] - SB[W[6], W[9], W[1], W[5]] - 
    SB[W[6], W[9], W[1], W[6]]/2 - SB[W[6], W[9], W[1], W[28]]/2 - 
    SB[W[6], W[9], W[1], W[33]]/2 + 2*SB[W[6], W[9], W[1], W[49]] + 
    2*SB[W[6], W[9], W[1], W[51]] + SB[W[6], W[9], W[2], W[1]] + 
    SB[W[6], W[9], W[2], W[3]] + SB[W[6], W[9], W[2], W[4]] + 
    SB[W[6], W[9], W[2], W[6]] - SB[W[6], W[9], W[2], W[49]] - 
    SB[W[6], W[9], W[2], W[51]] - SB[W[6], W[9], W[3], W[1]] + 
    SB[W[6], W[9], W[3], W[2]]/2 + SB[W[6], W[9], W[3], W[3]] - 
    SB[W[6], W[9], W[3], W[5]] + SB[W[6], W[9], W[3], W[6]] + 
    SB[W[6], W[9], W[3], W[48]]/2 - SB[W[6], W[9], W[3], W[81]]/2 - 
    2*SB[W[6], W[9], W[4], W[1]] + SB[W[6], W[9], W[4], W[2]]/2 - 
    SB[W[6], W[9], W[4], W[4]] - SB[W[6], W[9], W[4], W[5]] + 
    SB[W[6], W[9], W[4], W[48]]/2 + SB[W[6], W[9], W[4], W[49]] + 
    SB[W[6], W[9], W[4], W[51]] - SB[W[6], W[9], W[4], W[81]]/2 - 
    SB[W[6], W[9], W[6], W[1]] + SB[W[6], W[9], W[6], W[2]]/2 + 
    SB[W[6], W[9], W[6], W[3]] - SB[W[6], W[9], W[6], W[5]] + 
    (3*SB[W[6], W[9], W[6], W[6]])/2 + SB[W[6], W[9], W[6], W[27]] + 
    SB[W[6], W[9], W[6], W[28]]/2 - SB[W[6], W[9], W[6], W[33]]/2 - 
    SB[W[6], W[9], W[6], W[81]] + 2*SB[W[6], W[9], W[9], W[1]] + 
    2*SB[W[6], W[9], W[9], W[3]] + 2*SB[W[6], W[9], W[9], W[4]] + 
    2*SB[W[6], W[9], W[9], W[6]] - 2*SB[W[6], W[9], W[9], W[49]] - 
    2*SB[W[6], W[9], W[9], W[51]] + SB[W[6], W[9], W[18], W[27]] - 
    SB[W[6], W[9], W[18], W[48]] - SB[W[6], W[9], W[22], W[6]] + 
    SB[W[6], W[9], W[22], W[33]] + SB[W[6], W[9], W[49], W[1]] - 
    SB[W[6], W[9], W[49], W[2]]/2 - SB[W[6], W[9], W[49], W[3]] + 
    SB[W[6], W[9], W[49], W[5]] - SB[W[6], W[9], W[49], W[6]]/2 + 
    SB[W[6], W[9], W[49], W[28]]/2 - SB[W[6], W[9], W[49], W[33]]/2 + 
    SB[W[6], W[9], W[51], W[1]] - SB[W[6], W[9], W[51], W[2]]/2 - 
    SB[W[6], W[9], W[51], W[3]] + SB[W[6], W[9], W[51], W[5]] - 
    SB[W[6], W[9], W[51], W[6]] - SB[W[6], W[9], W[51], W[27]] + 
    SB[W[6], W[9], W[51], W[48]]/2 + SB[W[6], W[9], W[51], W[81]]/2 - 
    SB[W[6], W[9], W[91], W[6]]/2 - SB[W[6], W[9], W[91], W[28]]/2 + 
    SB[W[6], W[9], W[91], W[33]]/2 - SB[W[6], W[9], W[91], W[48]]/2 + 
    SB[W[6], W[9], W[91], W[81]]/2 + SB[W[6], W[9], W[182], W[182]] - 
    SB[W[6], W[9], W[182], W[183]]/2 + SB[W[6], W[9], W[182], W[186]]/2 - 
    SB[W[6], W[9], W[182], W[187]]/2 - SB[W[6], W[9], W[182], W[188]] + 
    SB[W[6], W[9], W[182], W[189]] - SB[W[6], W[9], W[182], W[190]]/2 - 
    SB[W[6], W[9], W[187], W[182]] + SB[W[6], W[9], W[187], W[183]]/2 - 
    SB[W[6], W[9], W[187], W[186]]/2 + SB[W[6], W[9], W[187], W[187]]/2 + 
    SB[W[6], W[9], W[187], W[188]] - SB[W[6], W[9], W[187], W[189]] + 
    SB[W[6], W[9], W[187], W[190]]/2 - SB[W[6], W[9], W[188], W[182]] + 
    SB[W[6], W[9], W[188], W[183]]/2 - SB[W[6], W[9], W[188], W[186]]/2 + 
    SB[W[6], W[9], W[188], W[187]]/2 + SB[W[6], W[9], W[188], W[188]] - 
    SB[W[6], W[9], W[188], W[189]] + SB[W[6], W[9], W[188], W[190]]/2 + 
    SB[W[6], W[9], W[189], W[182]] - SB[W[6], W[9], W[189], W[183]] - 
    SB[W[6], W[9], W[189], W[187]] - SB[W[6], W[9], W[189], W[188]] + 
    SB[W[6], W[9], W[189], W[189]] - SB[W[6], W[9], W[189], W[190]] + 
    SB[W[6], W[9], W[189], W[219]]/2 + SB[W[6], W[9], W[207], W[183]]/2 + 
    SB[W[6], W[9], W[207], W[186]]/2 + SB[W[6], W[9], W[207], W[187]]/2 + 
    SB[W[6], W[9], W[207], W[190]]/2 - SB[W[6], W[9], W[207], W[219]]/2 - 
    SB[W[6], W[21], W[1], W[2]]/2 - SB[W[6], W[21], W[1], W[6]]/2 + 
    SB[W[6], W[21], W[1], W[28]]/2 + SB[W[6], W[21], W[1], W[33]]/2 - 
    SB[W[6], W[21], W[2], W[6]]/2 - SB[W[6], W[21], W[2], W[28]]/2 + 
    SB[W[6], W[21], W[2], W[33]]/2 - SB[W[6], W[21], W[2], W[48]]/2 + 
    SB[W[6], W[21], W[2], W[81]]/2 - SB[W[6], W[21], W[6], W[2]]/2 - 
    SB[W[6], W[21], W[6], W[6]]/2 - SB[W[6], W[21], W[6], W[27]] - 
    SB[W[6], W[21], W[6], W[28]]/2 + SB[W[6], W[21], W[6], W[33]]/2 + 
    SB[W[6], W[21], W[6], W[81]] + SB[W[6], W[21], W[33], W[2]]/2 + 
    SB[W[6], W[21], W[33], W[6]]/2 - SB[W[6], W[21], W[33], W[28]]/2 - 
    SB[W[6], W[21], W[33], W[33]]/2 - SB[W[6], W[21], W[48], W[2]]/2 - 
    SB[W[6], W[21], W[48], W[27]] + SB[W[6], W[21], W[48], W[48]]/2 + 
    SB[W[6], W[21], W[48], W[81]]/2 + SB[W[6], W[21], W[51], W[2]]/2 + 
    SB[W[6], W[21], W[51], W[27]] - SB[W[6], W[21], W[51], W[48]]/2 - 
    SB[W[6], W[21], W[51], W[81]]/2 + SB[W[6], W[21], W[91], W[6]]/2 + 
    SB[W[6], W[21], W[91], W[28]]/2 - SB[W[6], W[21], W[91], W[33]]/2 + 
    SB[W[6], W[21], W[91], W[48]]/2 - SB[W[6], W[21], W[91], W[81]]/2 - 
    SB[W[6], W[21], W[182], W[183]]/2 - SB[W[6], W[21], W[182], W[186]]/2 - 
    SB[W[6], W[21], W[182], W[187]]/2 - SB[W[6], W[21], W[182], W[190]]/2 + 
    SB[W[6], W[21], W[183], W[183]]/2 + SB[W[6], W[21], W[183], W[186]]/2 + 
    SB[W[6], W[21], W[183], W[187]]/2 + SB[W[6], W[21], W[183], W[190]]/2 + 
    SB[W[6], W[21], W[186], W[183]]/2 + SB[W[6], W[21], W[186], W[186]]/2 + 
    SB[W[6], W[21], W[186], W[187]]/2 + SB[W[6], W[21], W[186], W[190]]/2 + 
    SB[W[6], W[21], W[187], W[183]]/2 + SB[W[6], W[21], W[187], W[186]]/2 + 
    SB[W[6], W[21], W[187], W[187]]/2 + SB[W[6], W[21], W[187], W[190]]/2 + 
    SB[W[6], W[21], W[188], W[183]]/2 + SB[W[6], W[21], W[188], W[186]]/2 + 
    SB[W[6], W[21], W[188], W[187]]/2 + SB[W[6], W[21], W[188], W[190]]/2 - 
    SB[W[6], W[21], W[189], W[219]]/2 + SB[W[6], W[21], W[190], W[183]]/2 + 
    SB[W[6], W[21], W[190], W[186]]/2 + SB[W[6], W[21], W[190], W[187]]/2 + 
    SB[W[6], W[21], W[190], W[190]]/2 - SB[W[6], W[21], W[195], W[219]]/2 - 
    SB[W[6], W[21], W[207], W[183]]/2 - SB[W[6], W[21], W[207], W[186]]/2 - 
    SB[W[6], W[21], W[207], W[187]]/2 - SB[W[6], W[21], W[207], W[190]]/2 + 
    SB[W[6], W[21], W[207], W[219]]/2 - SB[W[6], W[21], W[219], W[219]]/2 - 
    SB[W[6], W[27], W[2], W[17]] - SB[W[6], W[27], W[2], W[48]] + 
    SB[W[6], W[27], W[2], W[93]] + SB[W[6], W[27], W[4], W[2]]/2 - 
    SB[W[6], W[27], W[4], W[6]]/2 - SB[W[6], W[27], W[4], W[47]]/2 + 
    SB[W[6], W[27], W[4], W[48]]/2 - SB[W[6], W[27], W[4], W[81]]/2 + 
    SB[W[6], W[27], W[4], W[86]]/2 - SB[W[6], W[27], W[5], W[6]]/2 - 
    SB[W[6], W[27], W[5], W[47]]/2 + SB[W[6], W[27], W[5], W[86]]/2 + 
    SB[W[6], W[27], W[6], W[6]]/2 - 2*SB[W[6], W[27], W[6], W[27]] + 
    SB[W[6], W[27], W[6], W[32]] - SB[W[6], W[27], W[6], W[47]]/2 - 
    SB[W[6], W[27], W[6], W[86]]/2 + SB[W[6], W[27], W[6], W[93]] - 
    SB[W[6], W[27], W[8], W[6]] + SB[W[6], W[27], W[8], W[17]] + 
    3*SB[W[6], W[27], W[8], W[27]] - SB[W[6], W[27], W[8], W[32]] + 
    SB[W[6], W[27], W[8], W[86]] - 2*SB[W[6], W[27], W[8], W[93]] + 
    SB[W[6], W[27], W[18], W[27]] - SB[W[6], W[27], W[18], W[48]] + 
    SB[W[6], W[27], W[27], W[32]] - SB[W[6], W[27], W[27], W[48]] + 
    SB[W[6], W[27], W[32], W[6]]/2 + SB[W[6], W[27], W[32], W[27]] - 
    SB[W[6], W[27], W[32], W[32]] + SB[W[6], W[27], W[32], W[47]]/2 - 
    SB[W[6], W[27], W[32], W[86]]/2 - SB[W[6], W[27], W[48], W[2]]/2 - 
    SB[W[6], W[27], W[48], W[27]] + SB[W[6], W[27], W[48], W[48]]/2 + 
    SB[W[6], W[27], W[48], W[81]]/2 - SB[W[6], W[27], W[51], W[2]]/2 - 
    SB[W[6], W[27], W[51], W[27]] + SB[W[6], W[27], W[51], W[48]]/2 + 
    SB[W[6], W[27], W[51], W[81]]/2 + SB[W[6], W[27], W[93], W[2]]/2 + 
    SB[W[6], W[27], W[93], W[6]]/2 + SB[W[6], W[27], W[93], W[47]]/2 + 
    SB[W[6], W[27], W[93], W[48]]/2 - SB[W[6], W[27], W[93], W[81]]/2 - 
    SB[W[6], W[27], W[93], W[86]]/2 + SB[W[6], W[27], W[183], W[219]]/2 - 
    SB[W[6], W[27], W[184], W[182]]/2 + SB[W[6], W[27], W[184], W[183]]/2 + 
    SB[W[6], W[27], W[184], W[187]]/2 + SB[W[6], W[27], W[184], W[188]]/2 - 
    SB[W[6], W[27], W[184], W[189]]/2 + SB[W[6], W[27], W[184], W[190]]/2 + 
    SB[W[6], W[27], W[184], W[194]]/2 - SB[W[6], W[27], W[184], W[203]]/2 + 
    SB[W[6], W[27], W[184], W[218]]/2 - SB[W[6], W[27], W[184], W[219]]/2 - 
    SB[W[6], W[27], W[185], W[182]]/2 + SB[W[6], W[27], W[185], W[183]]/2 + 
    SB[W[6], W[27], W[185], W[187]]/2 + SB[W[6], W[27], W[185], W[188]]/2 - 
    SB[W[6], W[27], W[185], W[189]]/2 + SB[W[6], W[27], W[185], W[190]]/2 + 
    SB[W[6], W[27], W[185], W[194]]/2 - SB[W[6], W[27], W[185], W[203]]/2 + 
    SB[W[6], W[27], W[185], W[218]]/2 - SB[W[6], W[27], W[187], W[182]]/2 + 
    SB[W[6], W[27], W[187], W[183]]/2 + SB[W[6], W[27], W[187], W[187]]/2 + 
    SB[W[6], W[27], W[187], W[188]]/2 - SB[W[6], W[27], W[187], W[189]]/2 + 
    SB[W[6], W[27], W[187], W[190]]/2 + SB[W[6], W[27], W[187], W[194]]/2 - 
    SB[W[6], W[27], W[187], W[203]]/2 + SB[W[6], W[27], W[187], W[218]]/2 - 
    SB[W[6], W[27], W[188], W[182]]/2 + SB[W[6], W[27], W[188], W[183]]/2 + 
    SB[W[6], W[27], W[188], W[187]]/2 + SB[W[6], W[27], W[188], W[188]]/2 - 
    SB[W[6], W[27], W[188], W[189]]/2 + SB[W[6], W[27], W[188], W[190]]/2 + 
    SB[W[6], W[27], W[188], W[194]]/2 - SB[W[6], W[27], W[188], W[203]]/2 + 
    SB[W[6], W[27], W[188], W[218]]/2 + SB[W[6], W[27], W[190], W[219]]/2 - 
    SB[W[6], W[27], W[195], W[219]]/2 - SB[W[6], W[27], W[209], W[182]]/2 + 
    SB[W[6], W[27], W[209], W[183]]/2 + SB[W[6], W[27], W[209], W[187]]/2 + 
    SB[W[6], W[27], W[209], W[188]]/2 - SB[W[6], W[27], W[209], W[189]]/2 + 
    SB[W[6], W[27], W[209], W[190]]/2 + SB[W[6], W[27], W[209], W[194]]/2 - 
    SB[W[6], W[27], W[209], W[203]]/2 + SB[W[6], W[27], W[209], W[218]]/2 - 
    SB[W[6], W[27], W[209], W[219]]/2 - SB[W[6], W[27], W[219], W[219]]/2 + 
    SB[W[6], W[51], W[1], W[1]] - SB[W[6], W[51], W[1], W[2]] + 
    SB[W[6], W[51], W[1], W[4]] - SB[W[6], W[51], W[1], W[6]] - 
    SB[W[6], W[51], W[2], W[1]] + SB[W[6], W[51], W[2], W[2]]/2 - 
    SB[W[6], W[51], W[2], W[3]] + SB[W[6], W[51], W[2], W[5]] - 
    SB[W[6], W[51], W[2], W[27]] + SB[W[6], W[51], W[2], W[48]]/2 + 
    SB[W[6], W[51], W[2], W[81]]/2 - (3*SB[W[6], W[51], W[3], W[2]])/2 - 
    SB[W[6], W[51], W[3], W[3]] - SB[W[6], W[51], W[3], W[4]] - 
    SB[W[6], W[51], W[3], W[6]] - SB[W[6], W[51], W[3], W[48]]/2 + 
    2*SB[W[6], W[51], W[3], W[51]] + SB[W[6], W[51], W[3], W[81]]/2 + 
    SB[W[6], W[51], W[4], W[1]] - SB[W[6], W[51], W[4], W[2]]/2 - 
    SB[W[6], W[51], W[4], W[3]] + SB[W[6], W[51], W[4], W[4]] - 
    SB[W[6], W[51], W[4], W[5]] - SB[W[6], W[51], W[4], W[48]]/2 + 
    SB[W[6], W[51], W[4], W[81]]/2 + SB[W[6], W[51], W[5], W[2]] - 
    SB[W[6], W[51], W[5], W[4]] + SB[W[6], W[51], W[5], W[5]] - 
    SB[W[6], W[51], W[5], W[6]] - SB[W[6], W[51], W[6], W[1]] - 
    SB[W[6], W[51], W[6], W[3]] - SB[W[6], W[51], W[6], W[5]] - 
    SB[W[6], W[51], W[6], W[6]] + 2*SB[W[6], W[51], W[6], W[51]] - 
    SB[W[6], W[51], W[18], W[27]] + SB[W[6], W[51], W[18], W[48]] - 
    SB[W[6], W[51], W[27], W[2]] - SB[W[6], W[51], W[27], W[27]] + 
    SB[W[6], W[51], W[27], W[81]] + SB[W[6], W[51], W[48], W[2]]/2 + 
    SB[W[6], W[51], W[48], W[27]] - SB[W[6], W[51], W[48], W[48]]/2 - 
    SB[W[6], W[51], W[48], W[81]]/2 + 2*SB[W[6], W[51], W[51], W[3]] + 
    2*SB[W[6], W[51], W[51], W[6]] - 2*SB[W[6], W[51], W[51], W[51]] + 
    SB[W[6], W[51], W[60], W[2]] + SB[W[6], W[51], W[60], W[27]] - 
    SB[W[6], W[51], W[60], W[81]] - SB[W[6], W[51], W[182], W[182]] + 
    SB[W[6], W[51], W[182], W[183]] + SB[W[6], W[51], W[182], W[187]] + 
    SB[W[6], W[51], W[182], W[188]] - SB[W[6], W[51], W[182], W[189]] + 
    SB[W[6], W[51], W[182], W[190]] + SB[W[6], W[51], W[183], W[182]] - 
    SB[W[6], W[51], W[183], W[183]] - SB[W[6], W[51], W[183], W[187]] - 
    SB[W[6], W[51], W[183], W[188]] + SB[W[6], W[51], W[183], W[189]] - 
    SB[W[6], W[51], W[183], W[190]] + SB[W[6], W[51], W[187], W[182]] - 
    SB[W[6], W[51], W[187], W[183]] - SB[W[6], W[51], W[187], W[187]] - 
    SB[W[6], W[51], W[187], W[188]] + SB[W[6], W[51], W[187], W[189]] - 
    SB[W[6], W[51], W[187], W[190]] + SB[W[6], W[51], W[188], W[182]] - 
    SB[W[6], W[51], W[188], W[183]] - SB[W[6], W[51], W[188], W[187]] - 
    SB[W[6], W[51], W[188], W[188]] + SB[W[6], W[51], W[188], W[189]] - 
    SB[W[6], W[51], W[188], W[190]] - SB[W[6], W[51], W[189], W[182]] + 
    SB[W[6], W[51], W[189], W[183]] + SB[W[6], W[51], W[189], W[187]] + 
    SB[W[6], W[51], W[189], W[188]] - SB[W[6], W[51], W[189], W[189]] + 
    SB[W[6], W[51], W[189], W[190]] + SB[W[6], W[51], W[190], W[182]] - 
    SB[W[6], W[51], W[190], W[183]] - SB[W[6], W[51], W[190], W[187]] - 
    SB[W[6], W[51], W[190], W[188]] + SB[W[6], W[51], W[190], W[189]] - 
    SB[W[6], W[51], W[190], W[190]] + SB[W[6], W[51], W[195], W[219]]/2 + 
    SB[W[6], W[51], W[219], W[219]]/2 - SB[W[6], W[158], W[158], W[6]]/4 - 
    SB[W[6], W[158], W[158], W[28]]/4 - SB[W[6], W[158], W[158], W[33]]/4 + 
    SB[W[6], W[158], W[158], W[48]]/4 + SB[W[6], W[158], W[158], W[81]]/4 + 
    SB[W[6], W[158], W[158], W[86]]/2 - SB[W[6], W[158], W[158], W[93]]/2 - 
    SB[W[6], W[158], W[160], W[2]]/4 - SB[W[6], W[158], W[160], W[28]]/4 - 
    SB[W[6], W[158], W[160], W[33]]/4 + SB[W[6], W[158], W[160], W[47]]/4 + 
    SB[W[6], W[158], W[160], W[81]]/2 + SB[W[6], W[158], W[160], W[86]]/4 - 
    SB[W[6], W[158], W[160], W[93]]/2 - SB[W[6], W[158], W[162], W[2]]/4 - 
    SB[W[6], W[158], W[162], W[6]]/4 - SB[W[6], W[158], W[162], W[47]]/4 - 
    SB[W[6], W[158], W[162], W[48]]/4 + SB[W[6], W[158], W[162], W[81]]/4 + 
    SB[W[6], W[158], W[162], W[86]]/4 - SB[W[6], W[158], W[164], W[2]]/4 + 
    SB[W[6], W[158], W[164], W[28]]/4 - SB[W[6], W[158], W[164], W[33]]/4 - 
    SB[W[6], W[158], W[164], W[47]]/4 + SB[W[6], W[158], W[164], W[86]]/4 - 
    SB[W[6], W[158], W[166], W[6]]/4 - SB[W[6], W[158], W[166], W[28]]/4 + 
    SB[W[6], W[158], W[166], W[33]]/4 - SB[W[6], W[158], W[166], W[48]]/4 + 
    SB[W[6], W[158], W[166], W[81]]/4 - SB[W[6], W[158], W[276], W[183]]/4 - 
    SB[W[6], W[158], W[276], W[186]]/4 - SB[W[6], W[158], W[276], W[187]]/4 - 
    SB[W[6], W[158], W[276], W[190]]/4 + SB[W[6], W[158], W[276], W[219]]/4 - 
    SB[W[6], W[158], W[278], W[182]]/4 - SB[W[6], W[158], W[278], W[186]]/4 + 
    SB[W[6], W[158], W[278], W[188]]/4 - SB[W[6], W[158], W[278], W[189]]/4 + 
    SB[W[6], W[158], W[278], W[194]]/4 - SB[W[6], W[158], W[278], W[203]]/4 + 
    SB[W[6], W[158], W[278], W[218]]/4 - 2*SB[W[7], W[1], W[1], W[2]] - 
    2*SB[W[7], W[1], W[1], W[6]] + 2*SB[W[7], W[1], W[1], W[49]] - 
    2*SB[W[7], W[1], W[2], W[1]] - 2*SB[W[7], W[1], W[2], W[2]] - 
    SB[W[7], W[1], W[2], W[3]] - SB[W[7], W[1], W[2], W[4]] - 
    SB[W[7], W[1], W[2], W[5]] - SB[W[7], W[1], W[2], W[6]] + 
    2*SB[W[7], W[1], W[2], W[49]] + 2*SB[W[7], W[1], W[2], W[50]] + 
    SB[W[7], W[1], W[3], W[1]] + SB[W[7], W[1], W[3], W[3]] + 
    SB[W[7], W[1], W[3], W[5]] + SB[W[7], W[1], W[3], W[6]] - 
    SB[W[7], W[1], W[3], W[49]] - SB[W[7], W[1], W[3], W[50]] - 
    SB[W[7], W[1], W[4], W[2]] - SB[W[7], W[1], W[4], W[3]] - 
    SB[W[7], W[1], W[4], W[5]] - SB[W[7], W[1], W[4], W[6]] + 
    2*SB[W[7], W[1], W[4], W[49]] - SB[W[7], W[1], W[5], W[2]] - 
    SB[W[7], W[1], W[5], W[4]] - 2*SB[W[7], W[1], W[5], W[6]] + 
    SB[W[7], W[1], W[5], W[49]] + SB[W[7], W[1], W[5], W[50]] - 
    SB[W[7], W[1], W[6], W[1]] - SB[W[7], W[1], W[6], W[2]]/2 + 
    SB[W[7], W[1], W[6], W[3]] - SB[W[7], W[1], W[6], W[5]] + 
    SB[W[7], W[1], W[6], W[6]]/2 + SB[W[7], W[1], W[6], W[28]]/2 + 
    SB[W[7], W[1], W[6], W[33]]/2 + 2*SB[W[7], W[1], W[7], W[1]] + 
    2*SB[W[7], W[1], W[7], W[2]] + 2*SB[W[7], W[1], W[7], W[4]] + 
    2*SB[W[7], W[1], W[7], W[5]] - 2*SB[W[7], W[1], W[7], W[49]] - 
    2*SB[W[7], W[1], W[7], W[50]] - SB[W[7], W[1], W[16], W[2]] + 
    SB[W[7], W[1], W[16], W[28]] + SB[W[7], W[1], W[22], W[6]] - 
    SB[W[7], W[1], W[22], W[33]] + SB[W[7], W[1], W[28], W[2]]/2 + 
    SB[W[7], W[1], W[28], W[6]]/2 - SB[W[7], W[1], W[28], W[28]]/2 - 
    SB[W[7], W[1], W[28], W[33]]/2 + SB[W[7], W[1], W[49], W[1]] + 
    (3*SB[W[7], W[1], W[49], W[2]])/2 + SB[W[7], W[1], W[49], W[4]] + 
    SB[W[7], W[1], W[49], W[6]]/2 - SB[W[7], W[1], W[49], W[28]]/2 + 
    SB[W[7], W[1], W[49], W[33]]/2 - 2*SB[W[7], W[1], W[49], W[49]] - 
    SB[W[7], W[1], W[50], W[1]] + SB[W[7], W[1], W[50], W[2]] - 
    SB[W[7], W[1], W[50], W[4]] + SB[W[7], W[1], W[50], W[6]] + 
    SB[W[7], W[1], W[187], W[182]] - SB[W[7], W[1], W[187], W[183]]/2 + 
    SB[W[7], W[1], W[187], W[186]]/2 - SB[W[7], W[1], W[187], W[187]]/2 - 
    SB[W[7], W[1], W[187], W[188]] + SB[W[7], W[1], W[187], W[189]] - 
    SB[W[7], W[1], W[187], W[190]]/2 + SB[W[7], W[1], W[188], W[182]] - 
    SB[W[7], W[1], W[188], W[183]] - SB[W[7], W[1], W[188], W[187]] - 
    SB[W[7], W[1], W[188], W[188]] + SB[W[7], W[1], W[188], W[189]] - 
    SB[W[7], W[1], W[188], W[190]] - 2*SB[W[7], W[2], W[1], W[1]] - 
    2*SB[W[7], W[2], W[1], W[2]] - SB[W[7], W[2], W[1], W[3]] - 
    SB[W[7], W[2], W[1], W[4]] - SB[W[7], W[2], W[1], W[5]] - 
    SB[W[7], W[2], W[1], W[6]] + 2*SB[W[7], W[2], W[1], W[49]] + 
    2*SB[W[7], W[2], W[1], W[50]] - 2*SB[W[7], W[2], W[2], W[1]] - 
    2*SB[W[7], W[2], W[2], W[3]] + 2*SB[W[7], W[2], W[2], W[50]] - 
    SB[W[7], W[2], W[3], W[2]] + SB[W[7], W[2], W[3], W[3]] - 
    SB[W[7], W[2], W[3], W[4]] + SB[W[7], W[2], W[3], W[6]] - 
    SB[W[7], W[2], W[4], W[1]] - 2*SB[W[7], W[2], W[4], W[3]] - 
    SB[W[7], W[2], W[4], W[5]] + SB[W[7], W[2], W[4], W[49]] + 
    SB[W[7], W[2], W[4], W[50]] - SB[W[7], W[2], W[5], W[1]] - 
    SB[W[7], W[2], W[5], W[3]] - SB[W[7], W[2], W[5], W[4]] - 
    SB[W[7], W[2], W[5], W[6]] + 2*SB[W[7], W[2], W[5], W[50]] + 
    SB[W[7], W[2], W[6], W[2]]/2 + SB[W[7], W[2], W[6], W[3]] + 
    SB[W[7], W[2], W[6], W[4]] + SB[W[7], W[2], W[6], W[6]]/2 - 
    SB[W[7], W[2], W[6], W[17]] + SB[W[7], W[2], W[6], W[28]]/2 - 
    SB[W[7], W[2], W[6], W[33]]/2 - SB[W[7], W[2], W[6], W[49]] - 
    SB[W[7], W[2], W[6], W[50]] + SB[W[7], W[2], W[6], W[86]] + 
    2*SB[W[7], W[2], W[7], W[1]] + 2*SB[W[7], W[2], W[7], W[2]] + 
    2*SB[W[7], W[2], W[7], W[4]] + 2*SB[W[7], W[2], W[7], W[5]] - 
    2*SB[W[7], W[2], W[7], W[49]] - 2*SB[W[7], W[2], W[7], W[50]] - 
    SB[W[7], W[2], W[16], W[2]] + SB[W[7], W[2], W[16], W[28]] - 
    SB[W[7], W[2], W[17], W[6]] - SB[W[7], W[2], W[17], W[17]] + 
    SB[W[7], W[2], W[17], W[86]] + SB[W[7], W[2], W[28], W[2]]/2 + 
    SB[W[7], W[2], W[28], W[6]]/2 - SB[W[7], W[2], W[28], W[28]]/2 - 
    SB[W[7], W[2], W[28], W[33]]/2 + SB[W[7], W[2], W[49], W[1]] - 
    SB[W[7], W[2], W[49], W[2]]/2 + SB[W[7], W[2], W[49], W[3]] - 
    SB[W[7], W[2], W[49], W[5]] - SB[W[7], W[2], W[49], W[6]]/2 - 
    SB[W[7], W[2], W[49], W[28]]/2 + SB[W[7], W[2], W[49], W[33]]/2 + 
    SB[W[7], W[2], W[50], W[1]] + SB[W[7], W[2], W[50], W[2]] + 
    SB[W[7], W[2], W[50], W[3]] + SB[W[7], W[2], W[50], W[5]] - 
    2*SB[W[7], W[2], W[50], W[50]] + SB[W[7], W[2], W[65], W[6]] + 
    SB[W[7], W[2], W[65], W[17]] - SB[W[7], W[2], W[65], W[86]] + 
    SB[W[7], W[2], W[187], W[182]] - SB[W[7], W[2], W[187], W[183]]/2 + 
    SB[W[7], W[2], W[187], W[186]]/2 - SB[W[7], W[2], W[187], W[187]]/2 - 
    SB[W[7], W[2], W[187], W[188]] + SB[W[7], W[2], W[187], W[189]] - 
    SB[W[7], W[2], W[187], W[190]]/2 + SB[W[7], W[2], W[188], W[182]] - 
    SB[W[7], W[2], W[188], W[183]] - SB[W[7], W[2], W[188], W[187]] - 
    SB[W[7], W[2], W[188], W[188]] + SB[W[7], W[2], W[188], W[189]] - 
    SB[W[7], W[2], W[188], W[190]] + SB[W[7], W[3], W[1], W[1]] + 
    SB[W[7], W[3], W[1], W[3]] + SB[W[7], W[3], W[1], W[5]] + 
    SB[W[7], W[3], W[1], W[6]] - SB[W[7], W[3], W[1], W[49]] - 
    SB[W[7], W[3], W[1], W[50]] - SB[W[7], W[3], W[2], W[2]] + 
    SB[W[7], W[3], W[2], W[3]] - SB[W[7], W[3], W[2], W[4]] + 
    SB[W[7], W[3], W[2], W[6]] - SB[W[7], W[3], W[4], W[2]] + 
    SB[W[7], W[3], W[4], W[3]] - SB[W[7], W[3], W[4], W[4]] + 
    SB[W[7], W[3], W[4], W[6]] + SB[W[7], W[3], W[5], W[1]] + 
    SB[W[7], W[3], W[5], W[3]] + SB[W[7], W[3], W[5], W[5]] + 
    SB[W[7], W[3], W[5], W[6]] - SB[W[7], W[3], W[5], W[49]] - 
    SB[W[7], W[3], W[5], W[50]] - 2*SB[W[7], W[3], W[7], W[1]] - 
    2*SB[W[7], W[3], W[7], W[2]] - 2*SB[W[7], W[3], W[7], W[4]] - 
    2*SB[W[7], W[3], W[7], W[5]] + 2*SB[W[7], W[3], W[7], W[49]] + 
    2*SB[W[7], W[3], W[7], W[50]] + SB[W[7], W[3], W[49], W[2]] - 
    SB[W[7], W[3], W[49], W[3]] + SB[W[7], W[3], W[49], W[4]] - 
    SB[W[7], W[3], W[49], W[6]] + SB[W[7], W[3], W[50], W[2]] - 
    SB[W[7], W[3], W[50], W[3]] + SB[W[7], W[3], W[50], W[4]] - 
    SB[W[7], W[3], W[50], W[6]] - SB[W[7], W[3], W[182], W[182]] + 
    SB[W[7], W[3], W[182], W[183]] + SB[W[7], W[3], W[182], W[187]] + 
    SB[W[7], W[3], W[182], W[188]] - SB[W[7], W[3], W[182], W[189]] + 
    SB[W[7], W[3], W[182], W[190]] + SB[W[7], W[3], W[183], W[182]] - 
    SB[W[7], W[3], W[183], W[183]] - SB[W[7], W[3], W[183], W[187]] - 
    SB[W[7], W[3], W[183], W[188]] + SB[W[7], W[3], W[183], W[189]] - 
    SB[W[7], W[3], W[183], W[190]] - SB[W[7], W[3], W[189], W[182]] + 
    SB[W[7], W[3], W[189], W[183]] + SB[W[7], W[3], W[189], W[187]] + 
    SB[W[7], W[3], W[189], W[188]] - SB[W[7], W[3], W[189], W[189]] + 
    SB[W[7], W[3], W[189], W[190]] + SB[W[7], W[3], W[190], W[182]] - 
    SB[W[7], W[3], W[190], W[183]] - SB[W[7], W[3], W[190], W[187]] - 
    SB[W[7], W[3], W[190], W[188]] + SB[W[7], W[3], W[190], W[189]] - 
    SB[W[7], W[3], W[190], W[190]] - SB[W[7], W[4], W[1], W[2]] - 
    SB[W[7], W[4], W[1], W[3]] - SB[W[7], W[4], W[1], W[5]] - 
    SB[W[7], W[4], W[1], W[6]] + 2*SB[W[7], W[4], W[1], W[49]] - 
    SB[W[7], W[4], W[2], W[1]] - 2*SB[W[7], W[4], W[2], W[3]] - 
    SB[W[7], W[4], W[2], W[5]] + SB[W[7], W[4], W[2], W[49]] + 
    SB[W[7], W[4], W[2], W[50]] - SB[W[7], W[4], W[3], W[2]] + 
    SB[W[7], W[4], W[3], W[3]] - SB[W[7], W[4], W[3], W[4]] + 
    SB[W[7], W[4], W[3], W[6]] - 2*SB[W[7], W[4], W[4], W[3]] - 
    2*SB[W[7], W[4], W[4], W[5]] + 2*SB[W[7], W[4], W[4], W[49]] - 
    SB[W[7], W[4], W[5], W[1]] - SB[W[7], W[4], W[5], W[2]] - 
    SB[W[7], W[4], W[5], W[3]] - 2*SB[W[7], W[4], W[5], W[4]] - 
    2*SB[W[7], W[4], W[5], W[5]] - SB[W[7], W[4], W[5], W[6]] + 
    2*SB[W[7], W[4], W[5], W[49]] + 2*SB[W[7], W[4], W[5], W[50]] + 
    SB[W[7], W[4], W[6], W[2]] + SB[W[7], W[4], W[6], W[3]] + 
    SB[W[7], W[4], W[6], W[4]] + SB[W[7], W[4], W[6], W[6]]/2 - 
    SB[W[7], W[4], W[6], W[47]]/2 - SB[W[7], W[4], W[6], W[49]] - 
    SB[W[7], W[4], W[6], W[50]] + SB[W[7], W[4], W[6], W[86]]/2 + 
    2*SB[W[7], W[4], W[7], W[1]] + 2*SB[W[7], W[4], W[7], W[2]] + 
    2*SB[W[7], W[4], W[7], W[4]] + 2*SB[W[7], W[4], W[7], W[5]] - 
    2*SB[W[7], W[4], W[7], W[49]] - 2*SB[W[7], W[4], W[7], W[50]] + 
    SB[W[7], W[4], W[26], W[17]] - SB[W[7], W[4], W[26], W[47]] - 
    SB[W[7], W[4], W[31], W[6]]/2 - SB[W[7], W[4], W[31], W[17]] + 
    SB[W[7], W[4], W[31], W[47]]/2 + SB[W[7], W[4], W[31], W[86]]/2 + 
    SB[W[7], W[4], W[49], W[1]] + SB[W[7], W[4], W[49], W[3]] + 
    SB[W[7], W[4], W[49], W[4]] + SB[W[7], W[4], W[49], W[5]] - 
    2*SB[W[7], W[4], W[49], W[49]] - SB[W[7], W[4], W[50], W[1]] + 
    SB[W[7], W[4], W[50], W[3]] - SB[W[7], W[4], W[50], W[4]] + 
    SB[W[7], W[4], W[50], W[5]] - SB[W[7], W[4], W[50], W[6]]/2 - 
    SB[W[7], W[4], W[50], W[17]] + SB[W[7], W[4], W[50], W[47]]/2 + 
    SB[W[7], W[4], W[50], W[86]]/2 + SB[W[7], W[4], W[65], W[6]] + 
    SB[W[7], W[4], W[65], W[17]] - SB[W[7], W[4], W[65], W[86]] - 
    SB[W[7], W[4], W[184], W[182]]/2 + SB[W[7], W[4], W[184], W[183]]/2 + 
    SB[W[7], W[4], W[184], W[187]]/2 + SB[W[7], W[4], W[184], W[188]]/2 - 
    SB[W[7], W[4], W[184], W[189]]/2 + SB[W[7], W[4], W[184], W[190]]/2 + 
    SB[W[7], W[4], W[184], W[194]]/2 - SB[W[7], W[4], W[184], W[203]]/2 + 
    SB[W[7], W[4], W[184], W[218]]/2 + SB[W[7], W[4], W[187], W[182]]/2 - 
    SB[W[7], W[4], W[187], W[183]]/2 - SB[W[7], W[4], W[187], W[187]]/2 - 
    SB[W[7], W[4], W[187], W[188]]/2 + SB[W[7], W[4], W[187], W[189]]/2 - 
    SB[W[7], W[4], W[187], W[190]]/2 + SB[W[7], W[4], W[187], W[194]]/2 - 
    SB[W[7], W[4], W[187], W[203]]/2 + SB[W[7], W[4], W[187], W[218]]/2 + 
    SB[W[7], W[4], W[188], W[182]]/2 - SB[W[7], W[4], W[188], W[183]]/2 - 
    SB[W[7], W[4], W[188], W[187]]/2 - SB[W[7], W[4], W[188], W[188]]/2 + 
    SB[W[7], W[4], W[188], W[189]]/2 - SB[W[7], W[4], W[188], W[190]]/2 + 
    SB[W[7], W[4], W[188], W[194]]/2 - SB[W[7], W[4], W[188], W[203]]/2 + 
    SB[W[7], W[4], W[188], W[218]]/2 - SB[W[7], W[5], W[1], W[2]] - 
    SB[W[7], W[5], W[1], W[4]] - 2*SB[W[7], W[5], W[1], W[6]] + 
    SB[W[7], W[5], W[1], W[49]] + SB[W[7], W[5], W[1], W[50]] - 
    SB[W[7], W[5], W[2], W[1]] - SB[W[7], W[5], W[2], W[3]] - 
    SB[W[7], W[5], W[2], W[4]] - SB[W[7], W[5], W[2], W[6]] + 
    2*SB[W[7], W[5], W[2], W[50]] + SB[W[7], W[5], W[3], W[1]] + 
    SB[W[7], W[5], W[3], W[3]] + SB[W[7], W[5], W[3], W[5]] + 
    SB[W[7], W[5], W[3], W[6]] - SB[W[7], W[5], W[3], W[49]] - 
    SB[W[7], W[5], W[3], W[50]] - SB[W[7], W[5], W[4], W[1]] - 
    SB[W[7], W[5], W[4], W[2]] - SB[W[7], W[5], W[4], W[3]] - 
    2*SB[W[7], W[5], W[4], W[4]] - 2*SB[W[7], W[5], W[4], W[5]] - 
    SB[W[7], W[5], W[4], W[6]] + 2*SB[W[7], W[5], W[4], W[49]] + 
    2*SB[W[7], W[5], W[4], W[50]] - 2*SB[W[7], W[5], W[5], W[4]] - 
    2*SB[W[7], W[5], W[5], W[6]] + 2*SB[W[7], W[5], W[5], W[50]] - 
    SB[W[7], W[5], W[6], W[1]] + SB[W[7], W[5], W[6], W[3]] - 
    SB[W[7], W[5], W[6], W[5]] + SB[W[7], W[5], W[6], W[6]]/2 - 
    SB[W[7], W[5], W[6], W[47]]/2 + SB[W[7], W[5], W[6], W[86]]/2 + 
    2*SB[W[7], W[5], W[7], W[1]] + 2*SB[W[7], W[5], W[7], W[2]] + 
    2*SB[W[7], W[5], W[7], W[4]] + 2*SB[W[7], W[5], W[7], W[5]] - 
    2*SB[W[7], W[5], W[7], W[49]] - 2*SB[W[7], W[5], W[7], W[50]] + 
    SB[W[7], W[5], W[26], W[17]] - SB[W[7], W[5], W[26], W[47]] - 
    SB[W[7], W[5], W[31], W[6]]/2 - SB[W[7], W[5], W[31], W[17]] + 
    SB[W[7], W[5], W[31], W[47]]/2 + SB[W[7], W[5], W[31], W[86]]/2 - 
    SB[W[7], W[5], W[49], W[2]] + SB[W[7], W[5], W[49], W[4]] - 
    SB[W[7], W[5], W[49], W[5]] + SB[W[7], W[5], W[49], W[6]] + 
    SB[W[7], W[5], W[50], W[2]] + SB[W[7], W[5], W[50], W[4]] + 
    SB[W[7], W[5], W[50], W[5]] + SB[W[7], W[5], W[50], W[6]]/2 - 
    SB[W[7], W[5], W[50], W[17]] + SB[W[7], W[5], W[50], W[47]]/2 - 
    2*SB[W[7], W[5], W[50], W[50]] + SB[W[7], W[5], W[50], W[86]]/2 + 
    SB[W[7], W[5], W[65], W[6]] + SB[W[7], W[5], W[65], W[17]] - 
    SB[W[7], W[5], W[65], W[86]] - SB[W[7], W[5], W[184], W[182]]/2 + 
    SB[W[7], W[5], W[184], W[183]]/2 + SB[W[7], W[5], W[184], W[187]]/2 + 
    SB[W[7], W[5], W[184], W[188]]/2 - SB[W[7], W[5], W[184], W[189]]/2 + 
    SB[W[7], W[5], W[184], W[190]]/2 + SB[W[7], W[5], W[184], W[194]]/2 - 
    SB[W[7], W[5], W[184], W[203]]/2 + SB[W[7], W[5], W[184], W[218]]/2 + 
    SB[W[7], W[5], W[187], W[182]]/2 - SB[W[7], W[5], W[187], W[183]]/2 - 
    SB[W[7], W[5], W[187], W[187]]/2 - SB[W[7], W[5], W[187], W[188]]/2 + 
    SB[W[7], W[5], W[187], W[189]]/2 - SB[W[7], W[5], W[187], W[190]]/2 + 
    SB[W[7], W[5], W[187], W[194]]/2 - SB[W[7], W[5], W[187], W[203]]/2 + 
    SB[W[7], W[5], W[187], W[218]]/2 + SB[W[7], W[5], W[188], W[182]]/2 - 
    SB[W[7], W[5], W[188], W[183]]/2 - SB[W[7], W[5], W[188], W[187]]/2 - 
    SB[W[7], W[5], W[188], W[188]]/2 + SB[W[7], W[5], W[188], W[189]]/2 - 
    SB[W[7], W[5], W[188], W[190]]/2 + SB[W[7], W[5], W[188], W[194]]/2 - 
    SB[W[7], W[5], W[188], W[203]]/2 + SB[W[7], W[5], W[188], W[218]]/2 - 
    SB[W[7], W[6], W[1], W[1]] - SB[W[7], W[6], W[1], W[2]]/2 + 
    SB[W[7], W[6], W[1], W[3]] - SB[W[7], W[6], W[1], W[5]] + 
    SB[W[7], W[6], W[1], W[6]]/2 + SB[W[7], W[6], W[1], W[28]]/2 + 
    SB[W[7], W[6], W[1], W[33]]/2 + SB[W[7], W[6], W[2], W[2]]/2 + 
    SB[W[7], W[6], W[2], W[3]] + SB[W[7], W[6], W[2], W[4]] + 
    SB[W[7], W[6], W[2], W[6]]/2 - SB[W[7], W[6], W[2], W[17]] + 
    SB[W[7], W[6], W[2], W[28]]/2 - SB[W[7], W[6], W[2], W[33]]/2 - 
    SB[W[7], W[6], W[2], W[49]] - SB[W[7], W[6], W[2], W[50]] + 
    SB[W[7], W[6], W[2], W[86]] + SB[W[7], W[6], W[4], W[2]] + 
    SB[W[7], W[6], W[4], W[3]] + SB[W[7], W[6], W[4], W[4]] + 
    SB[W[7], W[6], W[4], W[6]]/2 - SB[W[7], W[6], W[4], W[47]]/2 - 
    SB[W[7], W[6], W[4], W[49]] - SB[W[7], W[6], W[4], W[50]] + 
    SB[W[7], W[6], W[4], W[86]]/2 - SB[W[7], W[6], W[5], W[1]] + 
    SB[W[7], W[6], W[5], W[3]] - SB[W[7], W[6], W[5], W[5]] + 
    SB[W[7], W[6], W[5], W[6]]/2 - SB[W[7], W[6], W[5], W[47]]/2 + 
    SB[W[7], W[6], W[5], W[86]]/2 - 2*SB[W[7], W[6], W[7], W[1]] - 
    2*SB[W[7], W[6], W[7], W[2]] - 2*SB[W[7], W[6], W[7], W[4]] - 
    2*SB[W[7], W[6], W[7], W[5]] + 2*SB[W[7], W[6], W[7], W[49]] + 
    2*SB[W[7], W[6], W[7], W[50]] + SB[W[7], W[6], W[16], W[2]] - 
    SB[W[7], W[6], W[16], W[28]] - SB[W[7], W[6], W[26], W[17]] + 
    SB[W[7], W[6], W[26], W[47]] + SB[W[7], W[6], W[49], W[1]] - 
    SB[W[7], W[6], W[49], W[2]]/2 - SB[W[7], W[6], W[49], W[3]] + 
    SB[W[7], W[6], W[49], W[5]] - SB[W[7], W[6], W[49], W[6]]/2 + 
    SB[W[7], W[6], W[49], W[28]]/2 - SB[W[7], W[6], W[49], W[33]]/2 + 
    SB[W[7], W[6], W[50], W[1]] - SB[W[7], W[6], W[50], W[3]] + 
    SB[W[7], W[6], W[50], W[5]] - SB[W[7], W[6], W[50], W[6]]/2 + 
    SB[W[7], W[6], W[50], W[17]] - SB[W[7], W[6], W[50], W[47]]/2 - 
    SB[W[7], W[6], W[50], W[86]]/2 + SB[W[7], W[6], W[89], W[2]]/2 - 
    SB[W[7], W[6], W[89], W[28]]/2 + SB[W[7], W[6], W[89], W[33]]/2 + 
    SB[W[7], W[6], W[89], W[47]]/2 - SB[W[7], W[6], W[89], W[86]]/2 - 
    SB[W[7], W[6], W[182], W[182]]/2 + SB[W[7], W[6], W[182], W[183]]/2 + 
    SB[W[7], W[6], W[182], W[187]]/2 + SB[W[7], W[6], W[182], W[188]]/2 - 
    SB[W[7], W[6], W[182], W[189]]/2 + SB[W[7], W[6], W[182], W[190]]/2 - 
    SB[W[7], W[6], W[182], W[194]]/2 + SB[W[7], W[6], W[182], W[203]]/2 - 
    SB[W[7], W[6], W[182], W[218]]/2 + SB[W[7], W[6], W[183], W[182]] - 
    SB[W[7], W[6], W[183], W[183]]/2 + SB[W[7], W[6], W[183], W[186]]/2 - 
    SB[W[7], W[6], W[183], W[187]]/2 - SB[W[7], W[6], W[183], W[188]] + 
    SB[W[7], W[6], W[183], W[189]] - SB[W[7], W[6], W[183], W[190]]/2 + 
    SB[W[7], W[6], W[186], W[182]]/2 + SB[W[7], W[6], W[186], W[186]]/2 - 
    SB[W[7], W[6], W[186], W[188]]/2 + SB[W[7], W[6], W[186], W[189]]/2 - 
    SB[W[7], W[6], W[186], W[194]]/2 + SB[W[7], W[6], W[186], W[203]]/2 - 
    SB[W[7], W[6], W[186], W[218]]/2 - SB[W[7], W[6], W[189], W[182]]/2 + 
    SB[W[7], W[6], W[189], W[183]]/2 + SB[W[7], W[6], W[189], W[187]]/2 + 
    SB[W[7], W[6], W[189], W[188]]/2 - SB[W[7], W[6], W[189], W[189]]/2 + 
    SB[W[7], W[6], W[189], W[190]]/2 - SB[W[7], W[6], W[189], W[194]]/2 + 
    SB[W[7], W[6], W[189], W[203]]/2 - SB[W[7], W[6], W[189], W[218]]/2 + 
    SB[W[7], W[6], W[190], W[182]] - SB[W[7], W[6], W[190], W[183]]/2 + 
    SB[W[7], W[6], W[190], W[186]]/2 - SB[W[7], W[6], W[190], W[187]]/2 - 
    SB[W[7], W[6], W[190], W[188]] + SB[W[7], W[6], W[190], W[189]] - 
    SB[W[7], W[6], W[190], W[190]]/2 + SB[W[7], W[6], W[211], W[182]]/2 + 
    SB[W[7], W[6], W[211], W[186]]/2 - SB[W[7], W[6], W[211], W[188]]/2 + 
    SB[W[7], W[6], W[211], W[189]]/2 - SB[W[7], W[6], W[211], W[194]]/2 + 
    SB[W[7], W[6], W[211], W[203]]/2 - SB[W[7], W[6], W[211], W[218]]/2 + 
    2*SB[W[7], W[7], W[1], W[1]] + (3*SB[W[7], W[7], W[1], W[2]])/2 + 
    2*SB[W[7], W[7], W[1], W[4]] + 2*SB[W[7], W[7], W[1], W[5]] - 
    SB[W[7], W[7], W[1], W[6]]/2 + SB[W[7], W[7], W[1], W[28]]/2 + 
    SB[W[7], W[7], W[1], W[33]]/2 - 2*SB[W[7], W[7], W[1], W[49]] - 
    2*SB[W[7], W[7], W[1], W[50]] + 2*SB[W[7], W[7], W[2], W[1]] + 
    (3*SB[W[7], W[7], W[2], W[2]])/2 + 2*SB[W[7], W[7], W[2], W[4]] + 
    2*SB[W[7], W[7], W[2], W[5]] - SB[W[7], W[7], W[2], W[6]]/2 - 
    SB[W[7], W[7], W[2], W[17]] + SB[W[7], W[7], W[2], W[28]]/2 - 
    SB[W[7], W[7], W[2], W[33]]/2 - 2*SB[W[7], W[7], W[2], W[49]] - 
    2*SB[W[7], W[7], W[2], W[50]] + SB[W[7], W[7], W[2], W[86]] - 
    2*SB[W[7], W[7], W[3], W[1]] - 2*SB[W[7], W[7], W[3], W[2]] - 
    2*SB[W[7], W[7], W[3], W[4]] - 2*SB[W[7], W[7], W[3], W[5]] + 
    2*SB[W[7], W[7], W[3], W[49]] + 2*SB[W[7], W[7], W[3], W[50]] + 
    2*SB[W[7], W[7], W[4], W[1]] + 2*SB[W[7], W[7], W[4], W[2]] + 
    2*SB[W[7], W[7], W[4], W[4]] + 2*SB[W[7], W[7], W[4], W[5]] - 
    SB[W[7], W[7], W[4], W[6]]/2 - SB[W[7], W[7], W[4], W[47]]/2 - 
    2*SB[W[7], W[7], W[4], W[49]] - 2*SB[W[7], W[7], W[4], W[50]] + 
    SB[W[7], W[7], W[4], W[86]]/2 + 2*SB[W[7], W[7], W[5], W[1]] + 
    2*SB[W[7], W[7], W[5], W[2]] + 2*SB[W[7], W[7], W[5], W[4]] + 
    2*SB[W[7], W[7], W[5], W[5]] - SB[W[7], W[7], W[5], W[6]]/2 - 
    SB[W[7], W[7], W[5], W[47]]/2 - 2*SB[W[7], W[7], W[5], W[49]] - 
    2*SB[W[7], W[7], W[5], W[50]] + SB[W[7], W[7], W[5], W[86]]/2 - 
    2*SB[W[7], W[7], W[6], W[1]] - 2*SB[W[7], W[7], W[6], W[2]] - 
    2*SB[W[7], W[7], W[6], W[4]] - 2*SB[W[7], W[7], W[6], W[5]] + 
    2*SB[W[7], W[7], W[6], W[49]] + 2*SB[W[7], W[7], W[6], W[50]] - 
    4*SB[W[7], W[7], W[7], W[1]] - 4*SB[W[7], W[7], W[7], W[2]] - 
    4*SB[W[7], W[7], W[7], W[4]] - 4*SB[W[7], W[7], W[7], W[5]] + 
    4*SB[W[7], W[7], W[7], W[49]] + 4*SB[W[7], W[7], W[7], W[50]] + 
    SB[W[7], W[7], W[16], W[2]] - SB[W[7], W[7], W[16], W[28]] - 
    SB[W[7], W[7], W[26], W[17]] + SB[W[7], W[7], W[26], W[47]] - 
    SB[W[7], W[7], W[49], W[2]]/2 + SB[W[7], W[7], W[49], W[6]]/2 + 
    SB[W[7], W[7], W[49], W[28]]/2 - SB[W[7], W[7], W[49], W[33]]/2 + 
    SB[W[7], W[7], W[50], W[6]]/2 + SB[W[7], W[7], W[50], W[17]] - 
    SB[W[7], W[7], W[50], W[47]]/2 - SB[W[7], W[7], W[50], W[86]]/2 + 
    SB[W[7], W[7], W[89], W[2]]/2 - SB[W[7], W[7], W[89], W[28]]/2 + 
    SB[W[7], W[7], W[89], W[33]]/2 + SB[W[7], W[7], W[89], W[47]]/2 - 
    SB[W[7], W[7], W[89], W[86]]/2 - (3*SB[W[7], W[7], W[182], W[182]])/2 + 
    (3*SB[W[7], W[7], W[182], W[183]])/2 + (3*SB[W[7], W[7], W[182], W[187]])/
     2 + (3*SB[W[7], W[7], W[182], W[188]])/2 - 
    (3*SB[W[7], W[7], W[182], W[189]])/2 + (3*SB[W[7], W[7], W[182], W[190]])/
     2 - SB[W[7], W[7], W[182], W[194]]/2 + SB[W[7], W[7], W[182], W[203]]/
     2 - SB[W[7], W[7], W[182], W[218]]/2 + 
    2*SB[W[7], W[7], W[183], W[182]] - (3*SB[W[7], W[7], W[183], W[183]])/2 + 
    SB[W[7], W[7], W[183], W[186]]/2 - (3*SB[W[7], W[7], W[183], W[187]])/2 - 
    2*SB[W[7], W[7], W[183], W[188]] + 2*SB[W[7], W[7], W[183], W[189]] - 
    (3*SB[W[7], W[7], W[183], W[190]])/2 + SB[W[7], W[7], W[186], W[182]]/2 + 
    SB[W[7], W[7], W[186], W[186]]/2 - SB[W[7], W[7], W[186], W[188]]/2 + 
    SB[W[7], W[7], W[186], W[189]]/2 - SB[W[7], W[7], W[186], W[194]]/2 + 
    SB[W[7], W[7], W[186], W[203]]/2 - SB[W[7], W[7], W[186], W[218]]/2 - 
    (3*SB[W[7], W[7], W[189], W[182]])/2 + (3*SB[W[7], W[7], W[189], W[183]])/
     2 + (3*SB[W[7], W[7], W[189], W[187]])/2 + 
    (3*SB[W[7], W[7], W[189], W[188]])/2 - (3*SB[W[7], W[7], W[189], W[189]])/
     2 + (3*SB[W[7], W[7], W[189], W[190]])/2 - 
    SB[W[7], W[7], W[189], W[194]]/2 + SB[W[7], W[7], W[189], W[203]]/2 - 
    SB[W[7], W[7], W[189], W[218]]/2 + 2*SB[W[7], W[7], W[190], W[182]] - 
    (3*SB[W[7], W[7], W[190], W[183]])/2 + SB[W[7], W[7], W[190], W[186]]/2 - 
    (3*SB[W[7], W[7], W[190], W[187]])/2 - 2*SB[W[7], W[7], W[190], W[188]] + 
    2*SB[W[7], W[7], W[190], W[189]] - (3*SB[W[7], W[7], W[190], W[190]])/2 + 
    SB[W[7], W[7], W[211], W[182]]/2 + SB[W[7], W[7], W[211], W[186]]/2 - 
    SB[W[7], W[7], W[211], W[188]]/2 + SB[W[7], W[7], W[211], W[189]]/2 - 
    SB[W[7], W[7], W[211], W[194]]/2 + SB[W[7], W[7], W[211], W[203]]/2 - 
    SB[W[7], W[7], W[211], W[218]]/2 - SB[W[7], W[16], W[1], W[2]]/2 - 
    SB[W[7], W[16], W[1], W[6]]/2 + SB[W[7], W[16], W[1], W[28]]/2 + 
    SB[W[7], W[16], W[1], W[33]]/2 - SB[W[7], W[16], W[2], W[2]]/2 + 
    SB[W[7], W[16], W[2], W[6]]/2 + SB[W[7], W[16], W[2], W[28]]/2 - 
    SB[W[7], W[16], W[2], W[33]]/2 + SB[W[7], W[16], W[6], W[2]] - 
    SB[W[7], W[16], W[6], W[28]] + 2*SB[W[7], W[16], W[16], W[2]] - 
    2*SB[W[7], W[16], W[16], W[28]] - SB[W[7], W[16], W[28], W[2]]/2 - 
    SB[W[7], W[16], W[28], W[6]]/2 + SB[W[7], W[16], W[28], W[28]]/2 + 
    SB[W[7], W[16], W[28], W[33]]/2 - SB[W[7], W[16], W[46], W[2]]/2 - 
    SB[W[7], W[16], W[46], W[6]]/2 + SB[W[7], W[16], W[46], W[28]]/2 + 
    SB[W[7], W[16], W[46], W[33]]/2 - SB[W[7], W[16], W[49], W[2]]/2 + 
    SB[W[7], W[16], W[49], W[6]]/2 + SB[W[7], W[16], W[49], W[28]]/2 - 
    SB[W[7], W[16], W[49], W[33]]/2 - SB[W[7], W[16], W[182], W[183]]/2 - 
    SB[W[7], W[16], W[182], W[186]]/2 - SB[W[7], W[16], W[182], W[187]]/2 - 
    SB[W[7], W[16], W[182], W[190]]/2 + SB[W[7], W[16], W[183], W[183]]/2 + 
    SB[W[7], W[16], W[183], W[186]]/2 + SB[W[7], W[16], W[183], W[187]]/2 + 
    SB[W[7], W[16], W[183], W[190]]/2 + SB[W[7], W[16], W[188], W[183]]/2 + 
    SB[W[7], W[16], W[188], W[186]]/2 + SB[W[7], W[16], W[188], W[187]]/2 + 
    SB[W[7], W[16], W[188], W[190]]/2 - SB[W[7], W[16], W[189], W[183]]/2 - 
    SB[W[7], W[16], W[189], W[186]]/2 - SB[W[7], W[16], W[189], W[187]]/2 - 
    SB[W[7], W[16], W[189], W[190]]/2 + SB[W[7], W[16], W[190], W[183]]/2 + 
    SB[W[7], W[16], W[190], W[186]]/2 + SB[W[7], W[16], W[190], W[187]]/2 + 
    SB[W[7], W[16], W[190], W[190]]/2 + SB[W[7], W[16], W[196], W[183]]/2 + 
    SB[W[7], W[16], W[196], W[186]]/2 + SB[W[7], W[16], W[196], W[187]]/2 + 
    SB[W[7], W[16], W[196], W[190]]/2 + SB[W[7], W[16], W[220], W[183]]/2 + 
    SB[W[7], W[16], W[220], W[186]]/2 + SB[W[7], W[16], W[220], W[187]]/2 + 
    SB[W[7], W[16], W[220], W[190]]/2 + SB[W[7], W[19], W[2], W[6]] + 
    SB[W[7], W[19], W[2], W[17]] - SB[W[7], W[19], W[2], W[86]] + 
    SB[W[7], W[19], W[4], W[6]]/2 + SB[W[7], W[19], W[4], W[47]]/2 - 
    SB[W[7], W[19], W[4], W[86]]/2 + SB[W[7], W[19], W[5], W[6]]/2 + 
    SB[W[7], W[19], W[5], W[47]]/2 - SB[W[7], W[19], W[5], W[86]]/2 + 
    SB[W[7], W[19], W[6], W[2]]/2 - SB[W[7], W[19], W[6], W[28]]/2 + 
    SB[W[7], W[19], W[6], W[33]]/2 + SB[W[7], W[19], W[6], W[47]]/2 - 
    SB[W[7], W[19], W[6], W[86]]/2 + SB[W[7], W[19], W[22], W[6]] - 
    SB[W[7], W[19], W[22], W[33]] + SB[W[7], W[19], W[31], W[6]]/2 + 
    SB[W[7], W[19], W[31], W[17]] - SB[W[7], W[19], W[31], W[47]]/2 - 
    SB[W[7], W[19], W[31], W[86]]/2 - SB[W[7], W[19], W[46], W[2]]/2 - 
    SB[W[7], W[19], W[46], W[6]]/2 + SB[W[7], W[19], W[46], W[28]]/2 + 
    SB[W[7], W[19], W[46], W[33]]/2 + SB[W[7], W[19], W[49], W[2]]/2 - 
    SB[W[7], W[19], W[49], W[6]]/2 - SB[W[7], W[19], W[49], W[28]]/2 + 
    SB[W[7], W[19], W[49], W[33]]/2 - SB[W[7], W[19], W[65], W[6]] - 
    SB[W[7], W[19], W[65], W[17]] + SB[W[7], W[19], W[65], W[86]] - 
    SB[W[7], W[19], W[89], W[2]]/2 + SB[W[7], W[19], W[89], W[28]]/2 - 
    SB[W[7], W[19], W[89], W[33]]/2 - SB[W[7], W[19], W[89], W[47]]/2 + 
    SB[W[7], W[19], W[89], W[86]]/2 - SB[W[7], W[19], W[182], W[182]]/2 - 
    SB[W[7], W[19], W[182], W[186]]/2 + SB[W[7], W[19], W[182], W[188]]/2 - 
    SB[W[7], W[19], W[182], W[189]]/2 + SB[W[7], W[19], W[182], W[194]]/2 - 
    SB[W[7], W[19], W[182], W[203]]/2 + SB[W[7], W[19], W[182], W[218]]/2 + 
    SB[W[7], W[19], W[184], W[182]]/2 - SB[W[7], W[19], W[184], W[183]]/2 - 
    SB[W[7], W[19], W[184], W[187]]/2 - SB[W[7], W[19], W[184], W[188]]/2 + 
    SB[W[7], W[19], W[184], W[189]]/2 - SB[W[7], W[19], W[184], W[190]]/2 - 
    SB[W[7], W[19], W[184], W[194]]/2 + SB[W[7], W[19], W[184], W[203]]/2 - 
    SB[W[7], W[19], W[184], W[218]]/2 - SB[W[7], W[19], W[186], W[182]]/2 - 
    SB[W[7], W[19], W[186], W[186]]/2 + SB[W[7], W[19], W[186], W[188]]/2 - 
    SB[W[7], W[19], W[186], W[189]]/2 + SB[W[7], W[19], W[186], W[194]]/2 - 
    SB[W[7], W[19], W[186], W[203]]/2 + SB[W[7], W[19], W[186], W[218]]/2 + 
    SB[W[7], W[19], W[187], W[182]]/2 + SB[W[7], W[19], W[187], W[186]]/2 - 
    SB[W[7], W[19], W[187], W[188]]/2 + SB[W[7], W[19], W[187], W[189]]/2 - 
    SB[W[7], W[19], W[187], W[194]]/2 + SB[W[7], W[19], W[187], W[203]]/2 - 
    SB[W[7], W[19], W[187], W[218]]/2 + SB[W[7], W[19], W[188], W[182]]/2 + 
    SB[W[7], W[19], W[188], W[186]]/2 - SB[W[7], W[19], W[188], W[188]]/2 + 
    SB[W[7], W[19], W[188], W[189]]/2 - SB[W[7], W[19], W[188], W[194]]/2 + 
    SB[W[7], W[19], W[188], W[203]]/2 - SB[W[7], W[19], W[188], W[218]]/2 - 
    SB[W[7], W[19], W[189], W[182]]/2 - SB[W[7], W[19], W[189], W[186]]/2 + 
    SB[W[7], W[19], W[189], W[188]]/2 - SB[W[7], W[19], W[189], W[189]]/2 + 
    SB[W[7], W[19], W[189], W[194]]/2 - SB[W[7], W[19], W[189], W[203]]/2 + 
    SB[W[7], W[19], W[189], W[218]]/2 + SB[W[7], W[19], W[196], W[183]]/2 + 
    SB[W[7], W[19], W[196], W[186]]/2 + SB[W[7], W[19], W[196], W[187]]/2 + 
    SB[W[7], W[19], W[196], W[190]]/2 - SB[W[7], W[19], W[211], W[182]]/2 - 
    SB[W[7], W[19], W[211], W[186]]/2 + SB[W[7], W[19], W[211], W[188]]/2 - 
    SB[W[7], W[19], W[211], W[189]]/2 + SB[W[7], W[19], W[211], W[194]]/2 - 
    SB[W[7], W[19], W[211], W[203]]/2 + SB[W[7], W[19], W[211], W[218]]/2 + 
    SB[W[7], W[19], W[220], W[183]]/2 + SB[W[7], W[19], W[220], W[186]]/2 + 
    SB[W[7], W[19], W[220], W[187]]/2 + SB[W[7], W[19], W[220], W[190]]/2 + 
    SB[W[7], W[23], W[1], W[2]]/2 + SB[W[7], W[23], W[1], W[6]]/2 - 
    SB[W[7], W[23], W[1], W[28]]/2 - SB[W[7], W[23], W[1], W[33]]/2 + 
    SB[W[7], W[23], W[2], W[2]]/2 + SB[W[7], W[23], W[2], W[6]]/2 + 
    SB[W[7], W[23], W[2], W[17]] - SB[W[7], W[23], W[2], W[28]]/2 + 
    SB[W[7], W[23], W[2], W[33]]/2 - SB[W[7], W[23], W[2], W[86]] + 
    SB[W[7], W[23], W[6], W[2]]/2 - SB[W[7], W[23], W[6], W[28]]/2 + 
    SB[W[7], W[23], W[6], W[33]]/2 + SB[W[7], W[23], W[6], W[47]]/2 - 
    SB[W[7], W[23], W[6], W[86]]/2 - SB[W[7], W[23], W[28], W[2]]/2 - 
    SB[W[7], W[23], W[28], W[6]]/2 + SB[W[7], W[23], W[28], W[28]]/2 + 
    SB[W[7], W[23], W[28], W[33]]/2 + SB[W[7], W[23], W[47], W[6]]/2 + 
    SB[W[7], W[23], W[47], W[17]] - SB[W[7], W[23], W[47], W[47]]/2 - 
    SB[W[7], W[23], W[47], W[86]]/2 - SB[W[7], W[23], W[50], W[6]]/2 - 
    SB[W[7], W[23], W[50], W[17]] + SB[W[7], W[23], W[50], W[47]]/2 + 
    SB[W[7], W[23], W[50], W[86]]/2 - SB[W[7], W[23], W[89], W[2]]/2 + 
    SB[W[7], W[23], W[89], W[28]]/2 - SB[W[7], W[23], W[89], W[33]]/2 - 
    SB[W[7], W[23], W[89], W[47]]/2 + SB[W[7], W[23], W[89], W[86]]/2 - 
    SB[W[7], W[23], W[183], W[182]]/2 - SB[W[7], W[23], W[183], W[186]]/2 + 
    SB[W[7], W[23], W[183], W[188]]/2 - SB[W[7], W[23], W[183], W[189]]/2 + 
    SB[W[7], W[23], W[183], W[194]]/2 - SB[W[7], W[23], W[183], W[203]]/2 + 
    SB[W[7], W[23], W[183], W[218]]/2 - SB[W[7], W[23], W[186], W[182]]/2 - 
    SB[W[7], W[23], W[186], W[186]]/2 + SB[W[7], W[23], W[186], W[188]]/2 - 
    SB[W[7], W[23], W[186], W[189]]/2 + SB[W[7], W[23], W[186], W[194]]/2 - 
    SB[W[7], W[23], W[186], W[203]]/2 + SB[W[7], W[23], W[186], W[218]]/2 - 
    SB[W[7], W[23], W[187], W[182]]/2 - SB[W[7], W[23], W[187], W[186]]/2 + 
    SB[W[7], W[23], W[187], W[188]]/2 - SB[W[7], W[23], W[187], W[189]]/2 + 
    SB[W[7], W[23], W[187], W[194]]/2 - SB[W[7], W[23], W[187], W[203]]/2 + 
    SB[W[7], W[23], W[187], W[218]]/2 - SB[W[7], W[23], W[188], W[182]]/2 + 
    SB[W[7], W[23], W[188], W[183]]/2 + SB[W[7], W[23], W[188], W[187]]/2 + 
    SB[W[7], W[23], W[188], W[188]]/2 - SB[W[7], W[23], W[188], W[189]]/2 + 
    SB[W[7], W[23], W[188], W[190]]/2 + SB[W[7], W[23], W[188], W[194]]/2 - 
    SB[W[7], W[23], W[188], W[203]]/2 + SB[W[7], W[23], W[188], W[218]]/2 - 
    SB[W[7], W[23], W[190], W[182]]/2 - SB[W[7], W[23], W[190], W[186]]/2 + 
    SB[W[7], W[23], W[190], W[188]]/2 - SB[W[7], W[23], W[190], W[189]]/2 + 
    SB[W[7], W[23], W[190], W[194]]/2 - SB[W[7], W[23], W[190], W[203]]/2 + 
    SB[W[7], W[23], W[190], W[218]]/2 - SB[W[7], W[23], W[194], W[182]]/2 + 
    SB[W[7], W[23], W[194], W[183]]/2 + SB[W[7], W[23], W[194], W[187]]/2 + 
    SB[W[7], W[23], W[194], W[188]]/2 - SB[W[7], W[23], W[194], W[189]]/2 + 
    SB[W[7], W[23], W[194], W[190]]/2 + SB[W[7], W[23], W[194], W[194]]/2 - 
    SB[W[7], W[23], W[194], W[203]]/2 + SB[W[7], W[23], W[194], W[218]]/2 - 
    SB[W[7], W[23], W[211], W[182]]/2 - SB[W[7], W[23], W[211], W[186]]/2 + 
    SB[W[7], W[23], W[211], W[188]]/2 - SB[W[7], W[23], W[211], W[189]]/2 + 
    SB[W[7], W[23], W[211], W[194]]/2 - SB[W[7], W[23], W[211], W[203]]/2 + 
    SB[W[7], W[23], W[211], W[218]]/2 - SB[W[7], W[23], W[218], W[182]]/2 + 
    SB[W[7], W[23], W[218], W[183]]/2 + SB[W[7], W[23], W[218], W[187]]/2 + 
    SB[W[7], W[23], W[218], W[188]]/2 - SB[W[7], W[23], W[218], W[189]]/2 + 
    SB[W[7], W[23], W[218], W[190]]/2 + SB[W[7], W[23], W[218], W[194]]/2 - 
    SB[W[7], W[23], W[218], W[203]]/2 + SB[W[7], W[23], W[218], W[218]]/2 - 
    SB[W[7], W[26], W[4], W[6]]/2 - SB[W[7], W[26], W[4], W[47]]/2 + 
    SB[W[7], W[26], W[4], W[86]]/2 - SB[W[7], W[26], W[5], W[6]]/2 - 
    SB[W[7], W[26], W[5], W[47]]/2 + SB[W[7], W[26], W[5], W[86]]/2 - 
    SB[W[7], W[26], W[6], W[17]] + SB[W[7], W[26], W[6], W[47]] - 
    SB[W[7], W[26], W[17], W[6]] - SB[W[7], W[26], W[17], W[17]] + 
    SB[W[7], W[26], W[17], W[86]] - 2*SB[W[7], W[26], W[26], W[17]] + 
    2*SB[W[7], W[26], W[26], W[47]] + SB[W[7], W[26], W[31], W[6]]/2 + 
    SB[W[7], W[26], W[31], W[17]] - SB[W[7], W[26], W[31], W[47]]/2 - 
    SB[W[7], W[26], W[31], W[86]]/2 + SB[W[7], W[26], W[47], W[6]]/2 + 
    SB[W[7], W[26], W[47], W[17]] - SB[W[7], W[26], W[47], W[47]]/2 - 
    SB[W[7], W[26], W[47], W[86]]/2 + SB[W[7], W[26], W[50], W[6]]/2 + 
    SB[W[7], W[26], W[50], W[17]] - SB[W[7], W[26], W[50], W[47]]/2 - 
    SB[W[7], W[26], W[50], W[86]]/2 + SB[W[7], W[26], W[182], W[182]]/2 - 
    SB[W[7], W[26], W[182], W[183]]/2 - SB[W[7], W[26], W[182], W[187]]/2 - 
    SB[W[7], W[26], W[182], W[188]]/2 + SB[W[7], W[26], W[182], W[189]]/2 - 
    SB[W[7], W[26], W[182], W[190]]/2 - SB[W[7], W[26], W[182], W[194]]/2 + 
    SB[W[7], W[26], W[182], W[203]]/2 - SB[W[7], W[26], W[182], W[218]]/2 - 
    SB[W[7], W[26], W[183], W[182]]/2 + SB[W[7], W[26], W[183], W[183]]/2 + 
    SB[W[7], W[26], W[183], W[187]]/2 + SB[W[7], W[26], W[183], W[188]]/2 - 
    SB[W[7], W[26], W[183], W[189]]/2 + SB[W[7], W[26], W[183], W[190]]/2 + 
    SB[W[7], W[26], W[183], W[194]]/2 - SB[W[7], W[26], W[183], W[203]]/2 + 
    SB[W[7], W[26], W[183], W[218]]/2 + SB[W[7], W[26], W[184], W[182]]/2 - 
    SB[W[7], W[26], W[184], W[183]]/2 - SB[W[7], W[26], W[184], W[187]]/2 - 
    SB[W[7], W[26], W[184], W[188]]/2 + SB[W[7], W[26], W[184], W[189]]/2 - 
    SB[W[7], W[26], W[184], W[190]]/2 - SB[W[7], W[26], W[184], W[194]]/2 + 
    SB[W[7], W[26], W[184], W[203]]/2 - SB[W[7], W[26], W[184], W[218]]/2 + 
    SB[W[7], W[26], W[189], W[182]]/2 - SB[W[7], W[26], W[189], W[183]]/2 - 
    SB[W[7], W[26], W[189], W[187]]/2 - SB[W[7], W[26], W[189], W[188]]/2 + 
    SB[W[7], W[26], W[189], W[189]]/2 - SB[W[7], W[26], W[189], W[190]]/2 - 
    SB[W[7], W[26], W[189], W[194]]/2 + SB[W[7], W[26], W[189], W[203]]/2 - 
    SB[W[7], W[26], W[189], W[218]]/2 - SB[W[7], W[26], W[190], W[182]]/2 + 
    SB[W[7], W[26], W[190], W[183]]/2 + SB[W[7], W[26], W[190], W[187]]/2 + 
    SB[W[7], W[26], W[190], W[188]]/2 - SB[W[7], W[26], W[190], W[189]]/2 + 
    SB[W[7], W[26], W[190], W[190]]/2 + SB[W[7], W[26], W[190], W[194]]/2 - 
    SB[W[7], W[26], W[190], W[203]]/2 + SB[W[7], W[26], W[190], W[218]]/2 - 
    SB[W[7], W[26], W[194], W[182]]/2 + SB[W[7], W[26], W[194], W[183]]/2 + 
    SB[W[7], W[26], W[194], W[187]]/2 + SB[W[7], W[26], W[194], W[188]]/2 - 
    SB[W[7], W[26], W[194], W[189]]/2 + SB[W[7], W[26], W[194], W[190]]/2 + 
    SB[W[7], W[26], W[194], W[194]]/2 - SB[W[7], W[26], W[194], W[203]]/2 + 
    SB[W[7], W[26], W[194], W[218]]/2 - SB[W[7], W[26], W[218], W[182]]/2 + 
    SB[W[7], W[26], W[218], W[183]]/2 + SB[W[7], W[26], W[218], W[187]]/2 + 
    SB[W[7], W[26], W[218], W[188]]/2 - SB[W[7], W[26], W[218], W[189]]/2 + 
    SB[W[7], W[26], W[218], W[190]]/2 + SB[W[7], W[26], W[218], W[194]]/2 - 
    SB[W[7], W[26], W[218], W[203]]/2 + SB[W[7], W[26], W[218], W[218]]/2 + 
    SB[W[7], W[49], W[1], W[1]] + (3*SB[W[7], W[49], W[1], W[2]])/2 + 
    SB[W[7], W[49], W[1], W[4]] + (3*SB[W[7], W[49], W[1], W[6]])/2 - 
    SB[W[7], W[49], W[1], W[28]]/2 - SB[W[7], W[49], W[1], W[33]]/2 - 
    2*SB[W[7], W[49], W[1], W[49]] + SB[W[7], W[49], W[2], W[1]] - 
    SB[W[7], W[49], W[2], W[2]]/2 + SB[W[7], W[49], W[2], W[3]] - 
    SB[W[7], W[49], W[2], W[5]] - SB[W[7], W[49], W[2], W[6]]/2 - 
    SB[W[7], W[49], W[2], W[28]]/2 + SB[W[7], W[49], W[2], W[33]]/2 + 
    SB[W[7], W[49], W[3], W[2]] - SB[W[7], W[49], W[3], W[3]] + 
    SB[W[7], W[49], W[3], W[4]] - SB[W[7], W[49], W[3], W[6]] + 
    SB[W[7], W[49], W[4], W[1]] + SB[W[7], W[49], W[4], W[3]] + 
    SB[W[7], W[49], W[4], W[4]] + SB[W[7], W[49], W[4], W[5]] - 
    2*SB[W[7], W[49], W[4], W[49]] - SB[W[7], W[49], W[5], W[2]] + 
    SB[W[7], W[49], W[5], W[4]] - SB[W[7], W[49], W[5], W[5]] + 
    SB[W[7], W[49], W[5], W[6]] + SB[W[7], W[49], W[6], W[1]] - 
    SB[W[7], W[49], W[6], W[2]]/2 - SB[W[7], W[49], W[6], W[3]] + 
    SB[W[7], W[49], W[6], W[5]] - SB[W[7], W[49], W[6], W[6]]/2 + 
    SB[W[7], W[49], W[6], W[28]]/2 - SB[W[7], W[49], W[6], W[33]]/2 - 
    SB[W[7], W[49], W[16], W[2]] + SB[W[7], W[49], W[16], W[28]] - 
    SB[W[7], W[49], W[22], W[6]] + SB[W[7], W[49], W[22], W[33]] + 
    SB[W[7], W[49], W[46], W[2]]/2 + SB[W[7], W[49], W[46], W[6]]/2 - 
    SB[W[7], W[49], W[46], W[28]]/2 - SB[W[7], W[49], W[46], W[33]]/2 - 
    2*SB[W[7], W[49], W[49], W[1]] - 2*SB[W[7], W[49], W[49], W[4]] + 
    2*SB[W[7], W[49], W[49], W[49]] + SB[W[7], W[49], W[182], W[182]] - 
    SB[W[7], W[49], W[182], W[183]]/2 + SB[W[7], W[49], W[182], W[186]]/2 - 
    SB[W[7], W[49], W[182], W[187]]/2 - SB[W[7], W[49], W[182], W[188]] + 
    SB[W[7], W[49], W[182], W[189]] - SB[W[7], W[49], W[182], W[190]]/2 - 
    SB[W[7], W[49], W[183], W[182]] + SB[W[7], W[49], W[183], W[183]]/2 - 
    SB[W[7], W[49], W[183], W[186]]/2 + SB[W[7], W[49], W[183], W[187]]/2 + 
    SB[W[7], W[49], W[183], W[188]] - SB[W[7], W[49], W[183], W[189]] + 
    SB[W[7], W[49], W[183], W[190]]/2 - SB[W[7], W[49], W[187], W[182]] + 
    SB[W[7], W[49], W[187], W[183]]/2 - SB[W[7], W[49], W[187], W[186]]/2 + 
    SB[W[7], W[49], W[187], W[187]]/2 + SB[W[7], W[49], W[187], W[188]] - 
    SB[W[7], W[49], W[187], W[189]] + SB[W[7], W[49], W[187], W[190]]/2 - 
    SB[W[7], W[49], W[188], W[182]] + SB[W[7], W[49], W[188], W[183]]/2 - 
    SB[W[7], W[49], W[188], W[186]]/2 + SB[W[7], W[49], W[188], W[187]]/2 + 
    SB[W[7], W[49], W[188], W[188]] - SB[W[7], W[49], W[188], W[189]] + 
    SB[W[7], W[49], W[188], W[190]]/2 + SB[W[7], W[49], W[189], W[182]] - 
    SB[W[7], W[49], W[189], W[183]]/2 + SB[W[7], W[49], W[189], W[186]]/2 - 
    SB[W[7], W[49], W[189], W[187]]/2 - SB[W[7], W[49], W[189], W[188]] + 
    SB[W[7], W[49], W[189], W[189]] - SB[W[7], W[49], W[189], W[190]]/2 - 
    SB[W[7], W[49], W[190], W[182]] + SB[W[7], W[49], W[190], W[183]]/2 - 
    SB[W[7], W[49], W[190], W[186]]/2 + SB[W[7], W[49], W[190], W[187]]/2 + 
    SB[W[7], W[49], W[190], W[188]] - SB[W[7], W[49], W[190], W[189]] + 
    SB[W[7], W[49], W[190], W[190]]/2 - SB[W[7], W[49], W[196], W[183]]/2 - 
    SB[W[7], W[49], W[196], W[186]]/2 - SB[W[7], W[49], W[196], W[187]]/2 - 
    SB[W[7], W[49], W[196], W[190]]/2 - SB[W[7], W[49], W[220], W[183]]/2 - 
    SB[W[7], W[49], W[220], W[186]]/2 - SB[W[7], W[49], W[220], W[187]]/2 - 
    SB[W[7], W[49], W[220], W[190]]/2 - SB[W[7], W[50], W[1], W[1]] + 
    SB[W[7], W[50], W[1], W[2]] - SB[W[7], W[50], W[1], W[4]] + 
    SB[W[7], W[50], W[1], W[6]] + SB[W[7], W[50], W[2], W[1]] + 
    SB[W[7], W[50], W[2], W[2]] + SB[W[7], W[50], W[2], W[3]] + 
    SB[W[7], W[50], W[2], W[5]] - 2*SB[W[7], W[50], W[2], W[50]] + 
    SB[W[7], W[50], W[3], W[2]] - SB[W[7], W[50], W[3], W[3]] + 
    SB[W[7], W[50], W[3], W[4]] - SB[W[7], W[50], W[3], W[6]] - 
    SB[W[7], W[50], W[4], W[1]] + SB[W[7], W[50], W[4], W[3]] - 
    SB[W[7], W[50], W[4], W[4]] + SB[W[7], W[50], W[4], W[5]] + 
    SB[W[7], W[50], W[4], W[6]]/2 + SB[W[7], W[50], W[4], W[47]]/2 - 
    SB[W[7], W[50], W[4], W[86]]/2 + SB[W[7], W[50], W[5], W[2]] + 
    SB[W[7], W[50], W[5], W[4]] + SB[W[7], W[50], W[5], W[5]] + 
    (3*SB[W[7], W[50], W[5], W[6]])/2 + SB[W[7], W[50], W[5], W[47]]/2 - 
    2*SB[W[7], W[50], W[5], W[50]] - SB[W[7], W[50], W[5], W[86]]/2 + 
    SB[W[7], W[50], W[6], W[1]] - SB[W[7], W[50], W[6], W[3]] + 
    SB[W[7], W[50], W[6], W[5]] - SB[W[7], W[50], W[6], W[6]]/2 + 
    SB[W[7], W[50], W[6], W[17]] - SB[W[7], W[50], W[6], W[47]]/2 - 
    SB[W[7], W[50], W[6], W[86]]/2 + SB[W[7], W[50], W[17], W[6]] + 
    SB[W[7], W[50], W[17], W[17]] - SB[W[7], W[50], W[17], W[86]] + 
    SB[W[7], W[50], W[26], W[17]] - SB[W[7], W[50], W[26], W[47]] - 
    SB[W[7], W[50], W[47], W[6]]/2 - SB[W[7], W[50], W[47], W[17]] + 
    SB[W[7], W[50], W[47], W[47]]/2 + SB[W[7], W[50], W[47], W[86]]/2 - 
    2*SB[W[7], W[50], W[50], W[2]] - 2*SB[W[7], W[50], W[50], W[5]] + 
    2*SB[W[7], W[50], W[50], W[50]] - SB[W[7], W[50], W[65], W[6]] - 
    SB[W[7], W[50], W[65], W[17]] + SB[W[7], W[50], W[65], W[86]] + 
    SB[W[7], W[50], W[182], W[182]]/2 - SB[W[7], W[50], W[182], W[183]]/2 - 
    SB[W[7], W[50], W[182], W[187]]/2 - SB[W[7], W[50], W[182], W[188]]/2 + 
    SB[W[7], W[50], W[182], W[189]]/2 - SB[W[7], W[50], W[182], W[190]]/2 + 
    SB[W[7], W[50], W[182], W[194]]/2 - SB[W[7], W[50], W[182], W[203]]/2 + 
    SB[W[7], W[50], W[182], W[218]]/2 - SB[W[7], W[50], W[183], W[182]]/2 + 
    SB[W[7], W[50], W[183], W[183]]/2 + SB[W[7], W[50], W[183], W[187]]/2 + 
    SB[W[7], W[50], W[183], W[188]]/2 - SB[W[7], W[50], W[183], W[189]]/2 + 
    SB[W[7], W[50], W[183], W[190]]/2 - SB[W[7], W[50], W[183], W[194]]/2 + 
    SB[W[7], W[50], W[183], W[203]]/2 - SB[W[7], W[50], W[183], W[218]]/2 - 
    SB[W[7], W[50], W[187], W[182]]/2 + SB[W[7], W[50], W[187], W[183]]/2 + 
    SB[W[7], W[50], W[187], W[187]]/2 + SB[W[7], W[50], W[187], W[188]]/2 - 
    SB[W[7], W[50], W[187], W[189]]/2 + SB[W[7], W[50], W[187], W[190]]/2 - 
    SB[W[7], W[50], W[187], W[194]]/2 + SB[W[7], W[50], W[187], W[203]]/2 - 
    SB[W[7], W[50], W[187], W[218]]/2 - SB[W[7], W[50], W[188], W[182]]/2 + 
    SB[W[7], W[50], W[188], W[183]]/2 + SB[W[7], W[50], W[188], W[187]]/2 + 
    SB[W[7], W[50], W[188], W[188]]/2 - SB[W[7], W[50], W[188], W[189]]/2 + 
    SB[W[7], W[50], W[188], W[190]]/2 - SB[W[7], W[50], W[188], W[194]]/2 + 
    SB[W[7], W[50], W[188], W[203]]/2 - SB[W[7], W[50], W[188], W[218]]/2 + 
    SB[W[7], W[50], W[189], W[182]]/2 - SB[W[7], W[50], W[189], W[183]]/2 - 
    SB[W[7], W[50], W[189], W[187]]/2 - SB[W[7], W[50], W[189], W[188]]/2 + 
    SB[W[7], W[50], W[189], W[189]]/2 - SB[W[7], W[50], W[189], W[190]]/2 + 
    SB[W[7], W[50], W[189], W[194]]/2 - SB[W[7], W[50], W[189], W[203]]/2 + 
    SB[W[7], W[50], W[189], W[218]]/2 - SB[W[7], W[50], W[190], W[182]]/2 + 
    SB[W[7], W[50], W[190], W[183]]/2 + SB[W[7], W[50], W[190], W[187]]/2 + 
    SB[W[7], W[50], W[190], W[188]]/2 - SB[W[7], W[50], W[190], W[189]]/2 + 
    SB[W[7], W[50], W[190], W[190]]/2 - SB[W[7], W[50], W[190], W[194]]/2 + 
    SB[W[7], W[50], W[190], W[203]]/2 - SB[W[7], W[50], W[190], W[218]]/2 + 
    SB[W[7], W[50], W[194], W[182]]/2 - SB[W[7], W[50], W[194], W[183]]/2 - 
    SB[W[7], W[50], W[194], W[187]]/2 - SB[W[7], W[50], W[194], W[188]]/2 + 
    SB[W[7], W[50], W[194], W[189]]/2 - SB[W[7], W[50], W[194], W[190]]/2 - 
    SB[W[7], W[50], W[194], W[194]]/2 + SB[W[7], W[50], W[194], W[203]]/2 - 
    SB[W[7], W[50], W[194], W[218]]/2 + SB[W[7], W[50], W[218], W[182]]/2 - 
    SB[W[7], W[50], W[218], W[183]]/2 - SB[W[7], W[50], W[218], W[187]]/2 - 
    SB[W[7], W[50], W[218], W[188]]/2 + SB[W[7], W[50], W[218], W[189]]/2 - 
    SB[W[7], W[50], W[218], W[190]]/2 - SB[W[7], W[50], W[218], W[194]]/2 + 
    SB[W[7], W[50], W[218], W[203]]/2 - SB[W[7], W[50], W[218], W[218]]/2 + 
    SB[W[8], W[1], W[2], W[1]] - SB[W[8], W[1], W[2], W[2]] + 
    SB[W[8], W[1], W[2], W[4]] - SB[W[8], W[1], W[2], W[6]] + 
    SB[W[8], W[1], W[3], W[1]] + SB[W[8], W[1], W[3], W[3]] + 
    SB[W[8], W[1], W[3], W[4]] + SB[W[8], W[1], W[3], W[5]] - 
    SB[W[8], W[1], W[3], W[50]] - SB[W[8], W[1], W[3], W[51]] + 
    SB[W[8], W[1], W[5], W[1]] + SB[W[8], W[1], W[5], W[3]] + 
    SB[W[8], W[1], W[5], W[4]] + SB[W[8], W[1], W[5], W[5]] - 
    SB[W[8], W[1], W[5], W[50]] - SB[W[8], W[1], W[5], W[51]] + 
    SB[W[8], W[1], W[6], W[1]] - SB[W[8], W[1], W[6], W[2]] + 
    SB[W[8], W[1], W[6], W[4]] - SB[W[8], W[1], W[6], W[6]] - 
    2*SB[W[8], W[1], W[8], W[2]] - 2*SB[W[8], W[1], W[8], W[3]] - 
    2*SB[W[8], W[1], W[8], W[5]] - 2*SB[W[8], W[1], W[8], W[6]] + 
    2*SB[W[8], W[1], W[8], W[50]] + 2*SB[W[8], W[1], W[8], W[51]] - 
    SB[W[8], W[1], W[50], W[1]] + SB[W[8], W[1], W[50], W[2]] - 
    SB[W[8], W[1], W[50], W[4]] + SB[W[8], W[1], W[50], W[6]] - 
    SB[W[8], W[1], W[51], W[1]] + SB[W[8], W[1], W[51], W[2]] - 
    SB[W[8], W[1], W[51], W[4]] + SB[W[8], W[1], W[51], W[6]] + 
    SB[W[8], W[1], W[183], W[182]] - SB[W[8], W[1], W[183], W[183]] - 
    SB[W[8], W[1], W[183], W[187]] - SB[W[8], W[1], W[183], W[188]] + 
    SB[W[8], W[1], W[183], W[189]] - SB[W[8], W[1], W[183], W[190]] + 
    SB[W[8], W[1], W[187], W[182]] - SB[W[8], W[1], W[187], W[183]] - 
    SB[W[8], W[1], W[187], W[187]] - SB[W[8], W[1], W[187], W[188]] + 
    SB[W[8], W[1], W[187], W[189]] - SB[W[8], W[1], W[187], W[190]] + 
    SB[W[8], W[1], W[188], W[182]] - SB[W[8], W[1], W[188], W[183]] - 
    SB[W[8], W[1], W[188], W[187]] - SB[W[8], W[1], W[188], W[188]] + 
    SB[W[8], W[1], W[188], W[189]] - SB[W[8], W[1], W[188], W[190]] + 
    SB[W[8], W[1], W[190], W[182]] - SB[W[8], W[1], W[190], W[183]] - 
    SB[W[8], W[1], W[190], W[187]] - SB[W[8], W[1], W[190], W[188]] + 
    SB[W[8], W[1], W[190], W[189]] - SB[W[8], W[1], W[190], W[190]] + 
    SB[W[8], W[2], W[1], W[1]] - SB[W[8], W[2], W[1], W[2]] + 
    SB[W[8], W[2], W[1], W[4]] - SB[W[8], W[2], W[1], W[6]] - 
    2*SB[W[8], W[2], W[2], W[1]] - 2*SB[W[8], W[2], W[2], W[3]] - 
    SB[W[8], W[2], W[2], W[17]] + SB[W[8], W[2], W[2], W[29]] + 
    2*SB[W[8], W[2], W[2], W[50]] - SB[W[8], W[2], W[3], W[1]] - 
    2*SB[W[8], W[2], W[3], W[2]] - 2*SB[W[8], W[2], W[3], W[3]] - 
    SB[W[8], W[2], W[3], W[4]] - SB[W[8], W[2], W[3], W[5]] - 
    SB[W[8], W[2], W[3], W[6]] - SB[W[8], W[2], W[3], W[17]] + 
    SB[W[8], W[2], W[3], W[29]] + 2*SB[W[8], W[2], W[3], W[50]] + 
    2*SB[W[8], W[2], W[3], W[51]] + SB[W[8], W[2], W[4], W[1]] + 
    SB[W[8], W[2], W[4], W[2]]/2 + SB[W[8], W[2], W[4], W[4]] + 
    SB[W[8], W[2], W[4], W[6]] - SB[W[8], W[2], W[4], W[17]] - 
    SB[W[8], W[2], W[4], W[27]] - SB[W[8], W[2], W[4], W[48]]/2 - 
    SB[W[8], W[2], W[4], W[50]] - SB[W[8], W[2], W[4], W[51]] + 
    SB[W[8], W[2], W[4], W[81]]/2 + SB[W[8], W[2], W[4], W[93]] - 
    SB[W[8], W[2], W[5], W[1]] - SB[W[8], W[2], W[5], W[3]] - 
    SB[W[8], W[2], W[5], W[4]] - SB[W[8], W[2], W[5], W[6]] + 
    2*SB[W[8], W[2], W[5], W[50]] - 2*SB[W[8], W[2], W[6], W[1]] - 
    SB[W[8], W[2], W[6], W[3]] - SB[W[8], W[2], W[6], W[5]] + 
    SB[W[8], W[2], W[6], W[50]] + SB[W[8], W[2], W[6], W[51]] + 
    SB[W[8], W[2], W[8], W[2]] + 2*SB[W[8], W[2], W[8], W[3]] + 
    2*SB[W[8], W[2], W[8], W[5]] + 2*SB[W[8], W[2], W[8], W[6]] - 
    2*SB[W[8], W[2], W[8], W[27]] - SB[W[8], W[2], W[8], W[29]] - 
    2*SB[W[8], W[2], W[8], W[50]] - 2*SB[W[8], W[2], W[8], W[51]] + 
    SB[W[8], W[2], W[8], W[81]] + SB[W[8], W[2], W[8], W[93]] + 
    SB[W[8], W[2], W[17], W[17]] + SB[W[8], W[2], W[17], W[27]] - 
    SB[W[8], W[2], W[17], W[93]] + SB[W[8], W[2], W[27], W[17]] + 
    SB[W[8], W[2], W[27], W[48]] - SB[W[8], W[2], W[27], W[93]] + 
    SB[W[8], W[2], W[29], W[2]]/2 + SB[W[8], W[2], W[29], W[17]] - 
    SB[W[8], W[2], W[29], W[29]] + SB[W[8], W[2], W[29], W[48]]/2 - 
    SB[W[8], W[2], W[29], W[81]]/2 + SB[W[8], W[2], W[50], W[1]] + 
    SB[W[8], W[2], W[50], W[2]] + SB[W[8], W[2], W[50], W[3]] + 
    SB[W[8], W[2], W[50], W[5]] - 2*SB[W[8], W[2], W[50], W[50]] + 
    SB[W[8], W[2], W[51], W[1]] - SB[W[8], W[2], W[51], W[2]]/2 + 
    SB[W[8], W[2], W[51], W[3]] - SB[W[8], W[2], W[51], W[5]] + 
    SB[W[8], W[2], W[51], W[27]] - SB[W[8], W[2], W[51], W[48]]/2 - 
    SB[W[8], W[2], W[51], W[81]]/2 - SB[W[8], W[2], W[182], W[182]] + 
    SB[W[8], W[2], W[182], W[183]] + SB[W[8], W[2], W[182], W[187]] + 
    SB[W[8], W[2], W[182], W[188]] - SB[W[8], W[2], W[182], W[189]] + 
    SB[W[8], W[2], W[182], W[190]] - SB[W[8], W[2], W[189], W[182]] + 
    SB[W[8], W[2], W[189], W[183]] + SB[W[8], W[2], W[189], W[187]] + 
    SB[W[8], W[2], W[189], W[188]] - SB[W[8], W[2], W[189], W[189]] + 
    SB[W[8], W[2], W[189], W[190]] - SB[W[8], W[2], W[189], W[219]]/2 + 
    SB[W[8], W[3], W[1], W[1]] + SB[W[8], W[3], W[1], W[3]] + 
    SB[W[8], W[3], W[1], W[4]] + SB[W[8], W[3], W[1], W[5]] - 
    SB[W[8], W[3], W[1], W[50]] - SB[W[8], W[3], W[1], W[51]] - 
    SB[W[8], W[3], W[2], W[1]] - 2*SB[W[8], W[3], W[2], W[2]] - 
    2*SB[W[8], W[3], W[2], W[3]] - SB[W[8], W[3], W[2], W[4]] - 
    SB[W[8], W[3], W[2], W[5]] - SB[W[8], W[3], W[2], W[6]] - 
    SB[W[8], W[3], W[2], W[17]] + SB[W[8], W[3], W[2], W[29]] + 
    2*SB[W[8], W[3], W[2], W[50]] + 2*SB[W[8], W[3], W[2], W[51]] - 
    2*SB[W[8], W[3], W[3], W[2]] - 2*SB[W[8], W[3], W[3], W[4]] + 
    2*SB[W[8], W[3], W[3], W[51]] + SB[W[8], W[3], W[4], W[1]] - 
    SB[W[8], W[3], W[4], W[2]]/2 - SB[W[8], W[3], W[4], W[3]] + 
    SB[W[8], W[3], W[4], W[4]] - SB[W[8], W[3], W[4], W[5]] - 
    SB[W[8], W[3], W[4], W[48]]/2 + SB[W[8], W[3], W[4], W[81]]/2 - 
    SB[W[8], W[3], W[5], W[2]] - 2*SB[W[8], W[3], W[5], W[4]] - 
    SB[W[8], W[3], W[5], W[6]] + SB[W[8], W[3], W[5], W[50]] + 
    SB[W[8], W[3], W[5], W[51]] - SB[W[8], W[3], W[6], W[1]] - 
    SB[W[8], W[3], W[6], W[2]] - SB[W[8], W[3], W[6], W[4]] - 
    SB[W[8], W[3], W[6], W[5]] + 2*SB[W[8], W[3], W[6], W[51]] + 
    SB[W[8], W[3], W[8], W[2]] + 2*SB[W[8], W[3], W[8], W[3]] + 
    2*SB[W[8], W[3], W[8], W[5]] + 2*SB[W[8], W[3], W[8], W[6]] + 
    SB[W[8], W[3], W[8], W[17]] - SB[W[8], W[3], W[8], W[27]] - 
    SB[W[8], W[3], W[8], W[29]] - 2*SB[W[8], W[3], W[8], W[50]] - 
    2*SB[W[8], W[3], W[8], W[51]] + SB[W[8], W[3], W[8], W[81]] - 
    SB[W[8], W[3], W[17], W[17]] + SB[W[8], W[3], W[17], W[29]] - 
    SB[W[8], W[3], W[18], W[27]] + SB[W[8], W[3], W[18], W[48]] + 
    SB[W[8], W[3], W[29], W[2]]/2 + SB[W[8], W[3], W[29], W[17]] - 
    SB[W[8], W[3], W[29], W[29]] + SB[W[8], W[3], W[29], W[48]]/2 - 
    SB[W[8], W[3], W[29], W[81]]/2 + SB[W[8], W[3], W[50], W[2]] - 
    SB[W[8], W[3], W[50], W[3]] + SB[W[8], W[3], W[50], W[4]] - 
    SB[W[8], W[3], W[50], W[6]] + (3*SB[W[8], W[3], W[51], W[2]])/2 + 
    SB[W[8], W[3], W[51], W[3]] + SB[W[8], W[3], W[51], W[4]] + 
    SB[W[8], W[3], W[51], W[6]] + SB[W[8], W[3], W[51], W[27]] - 
    SB[W[8], W[3], W[51], W[48]]/2 - 2*SB[W[8], W[3], W[51], W[51]] - 
    SB[W[8], W[3], W[51], W[81]]/2 - SB[W[8], W[3], W[182], W[182]] + 
    SB[W[8], W[3], W[182], W[183]] + SB[W[8], W[3], W[182], W[187]] + 
    SB[W[8], W[3], W[182], W[188]] - SB[W[8], W[3], W[182], W[189]] + 
    SB[W[8], W[3], W[182], W[190]] - SB[W[8], W[3], W[189], W[182]] + 
    SB[W[8], W[3], W[189], W[183]] + SB[W[8], W[3], W[189], W[187]] + 
    SB[W[8], W[3], W[189], W[188]] - SB[W[8], W[3], W[189], W[189]] + 
    SB[W[8], W[3], W[189], W[190]] - SB[W[8], W[3], W[189], W[219]]/2 + 
    SB[W[8], W[4], W[2], W[1]] + SB[W[8], W[4], W[2], W[2]]/2 + 
    SB[W[8], W[4], W[2], W[4]] + SB[W[8], W[4], W[2], W[6]] - 
    SB[W[8], W[4], W[2], W[17]] - SB[W[8], W[4], W[2], W[27]] - 
    SB[W[8], W[4], W[2], W[48]]/2 - SB[W[8], W[4], W[2], W[50]] - 
    SB[W[8], W[4], W[2], W[51]] + SB[W[8], W[4], W[2], W[81]]/2 + 
    SB[W[8], W[4], W[2], W[93]] + SB[W[8], W[4], W[3], W[1]] - 
    SB[W[8], W[4], W[3], W[2]]/2 - SB[W[8], W[4], W[3], W[3]] + 
    SB[W[8], W[4], W[3], W[4]] - SB[W[8], W[4], W[3], W[5]] - 
    SB[W[8], W[4], W[3], W[48]]/2 + SB[W[8], W[4], W[3], W[81]]/2 + 
    SB[W[8], W[4], W[5], W[1]] - SB[W[8], W[4], W[5], W[3]] + 
    SB[W[8], W[4], W[5], W[4]] - SB[W[8], W[4], W[5], W[5]] - 
    SB[W[8], W[4], W[5], W[6]]/2 - SB[W[8], W[4], W[5], W[47]]/2 + 
    SB[W[8], W[4], W[5], W[86]]/2 + SB[W[8], W[4], W[6], W[1]] + 
    SB[W[8], W[4], W[6], W[2]] + SB[W[8], W[4], W[6], W[4]] + 
    SB[W[8], W[4], W[6], W[6]]/2 - SB[W[8], W[4], W[6], W[17]] - 
    SB[W[8], W[4], W[6], W[27]] - SB[W[8], W[4], W[6], W[47]]/2 - 
    SB[W[8], W[4], W[6], W[50]] - SB[W[8], W[4], W[6], W[51]] + 
    SB[W[8], W[4], W[6], W[86]]/2 + SB[W[8], W[4], W[6], W[93]] - 
    2*SB[W[8], W[4], W[8], W[2]] - 2*SB[W[8], W[4], W[8], W[3]] - 
    2*SB[W[8], W[4], W[8], W[5]] - 2*SB[W[8], W[4], W[8], W[6]] + 
    2*SB[W[8], W[4], W[8], W[17]] + 2*SB[W[8], W[4], W[8], W[27]] + 
    2*SB[W[8], W[4], W[8], W[50]] + 2*SB[W[8], W[4], W[8], W[51]] - 
    2*SB[W[8], W[4], W[8], W[93]] - SB[W[8], W[4], W[17], W[6]] - 
    SB[W[8], W[4], W[17], W[47]] + SB[W[8], W[4], W[17], W[86]] - 
    SB[W[8], W[4], W[27], W[2]] - SB[W[8], W[4], W[27], W[48]] + 
    SB[W[8], W[4], W[27], W[81]] - SB[W[8], W[4], W[50], W[1]] + 
    SB[W[8], W[4], W[50], W[3]] - SB[W[8], W[4], W[50], W[4]] + 
    SB[W[8], W[4], W[50], W[5]] - SB[W[8], W[4], W[50], W[6]]/2 - 
    SB[W[8], W[4], W[50], W[17]] + SB[W[8], W[4], W[50], W[47]]/2 + 
    SB[W[8], W[4], W[50], W[86]]/2 - SB[W[8], W[4], W[51], W[1]] - 
    SB[W[8], W[4], W[51], W[2]]/2 + SB[W[8], W[4], W[51], W[3]] - 
    SB[W[8], W[4], W[51], W[4]] + SB[W[8], W[4], W[51], W[5]] - 
    SB[W[8], W[4], W[51], W[27]] + SB[W[8], W[4], W[51], W[48]]/2 + 
    SB[W[8], W[4], W[51], W[81]]/2 + SB[W[8], W[4], W[60], W[2]] + 
    SB[W[8], W[4], W[60], W[27]] - SB[W[8], W[4], W[60], W[81]] + 
    SB[W[8], W[4], W[65], W[6]] + SB[W[8], W[4], W[65], W[17]] - 
    SB[W[8], W[4], W[65], W[86]] + SB[W[8], W[4], W[93], W[2]]/2 + 
    SB[W[8], W[4], W[93], W[6]]/2 + SB[W[8], W[4], W[93], W[47]]/2 + 
    SB[W[8], W[4], W[93], W[48]]/2 - SB[W[8], W[4], W[93], W[81]]/2 - 
    SB[W[8], W[4], W[93], W[86]]/2 + SB[W[8], W[4], W[183], W[182]] - 
    SB[W[8], W[4], W[183], W[183]] - SB[W[8], W[4], W[183], W[187]] - 
    SB[W[8], W[4], W[183], W[188]] + SB[W[8], W[4], W[183], W[189]] - 
    SB[W[8], W[4], W[183], W[190]] + SB[W[8], W[4], W[183], W[219]]/2 - 
    SB[W[8], W[4], W[184], W[182]]/2 + SB[W[8], W[4], W[184], W[183]]/2 + 
    SB[W[8], W[4], W[184], W[187]]/2 + SB[W[8], W[4], W[184], W[188]]/2 - 
    SB[W[8], W[4], W[184], W[189]]/2 + SB[W[8], W[4], W[184], W[190]]/2 + 
    SB[W[8], W[4], W[184], W[194]]/2 - SB[W[8], W[4], W[184], W[203]]/2 + 
    SB[W[8], W[4], W[184], W[218]]/2 - SB[W[8], W[4], W[184], W[219]]/2 + 
    SB[W[8], W[4], W[187], W[182]]/2 - SB[W[8], W[4], W[187], W[183]]/2 - 
    SB[W[8], W[4], W[187], W[187]]/2 - SB[W[8], W[4], W[187], W[188]]/2 + 
    SB[W[8], W[4], W[187], W[189]]/2 - SB[W[8], W[4], W[187], W[190]]/2 + 
    SB[W[8], W[4], W[187], W[194]]/2 - SB[W[8], W[4], W[187], W[203]]/2 + 
    SB[W[8], W[4], W[187], W[218]]/2 + SB[W[8], W[4], W[188], W[182]]/2 - 
    SB[W[8], W[4], W[188], W[183]]/2 - SB[W[8], W[4], W[188], W[187]]/2 - 
    SB[W[8], W[4], W[188], W[188]]/2 + SB[W[8], W[4], W[188], W[189]]/2 - 
    SB[W[8], W[4], W[188], W[190]]/2 + SB[W[8], W[4], W[188], W[194]]/2 - 
    SB[W[8], W[4], W[188], W[203]]/2 + SB[W[8], W[4], W[188], W[218]]/2 + 
    SB[W[8], W[4], W[190], W[182]] - SB[W[8], W[4], W[190], W[183]] - 
    SB[W[8], W[4], W[190], W[187]] - SB[W[8], W[4], W[190], W[188]] + 
    SB[W[8], W[4], W[190], W[189]] - SB[W[8], W[4], W[190], W[190]] + 
    SB[W[8], W[4], W[190], W[219]]/2 - SB[W[8], W[4], W[209], W[182]]/2 + 
    SB[W[8], W[4], W[209], W[183]]/2 + SB[W[8], W[4], W[209], W[187]]/2 + 
    SB[W[8], W[4], W[209], W[188]]/2 - SB[W[8], W[4], W[209], W[189]]/2 + 
    SB[W[8], W[4], W[209], W[190]]/2 + SB[W[8], W[4], W[209], W[194]]/2 - 
    SB[W[8], W[4], W[209], W[203]]/2 + SB[W[8], W[4], W[209], W[218]]/2 - 
    SB[W[8], W[4], W[209], W[219]]/2 + SB[W[8], W[5], W[1], W[1]] + 
    SB[W[8], W[5], W[1], W[3]] + SB[W[8], W[5], W[1], W[4]] + 
    SB[W[8], W[5], W[1], W[5]] - SB[W[8], W[5], W[1], W[50]] - 
    SB[W[8], W[5], W[1], W[51]] - SB[W[8], W[5], W[2], W[1]] - 
    SB[W[8], W[5], W[2], W[3]] - SB[W[8], W[5], W[2], W[4]] - 
    SB[W[8], W[5], W[2], W[6]] + 2*SB[W[8], W[5], W[2], W[50]] - 
    SB[W[8], W[5], W[3], W[2]] - 2*SB[W[8], W[5], W[3], W[4]] - 
    SB[W[8], W[5], W[3], W[6]] + SB[W[8], W[5], W[3], W[50]] + 
    SB[W[8], W[5], W[3], W[51]] + SB[W[8], W[5], W[4], W[1]] - 
    SB[W[8], W[5], W[4], W[3]] + SB[W[8], W[5], W[4], W[4]] - 
    SB[W[8], W[5], W[4], W[5]] - SB[W[8], W[5], W[4], W[6]]/2 - 
    SB[W[8], W[5], W[4], W[47]]/2 + SB[W[8], W[5], W[4], W[86]]/2 - 
    2*SB[W[8], W[5], W[5], W[4]] - 2*SB[W[8], W[5], W[5], W[6]] + 
    2*SB[W[8], W[5], W[5], W[50]] - SB[W[8], W[5], W[6], W[1]] - 
    SB[W[8], W[5], W[6], W[2]] - SB[W[8], W[5], W[6], W[3]] - 
    SB[W[8], W[5], W[6], W[4]] - 2*SB[W[8], W[5], W[6], W[5]] - 
    2*SB[W[8], W[5], W[6], W[6]] - SB[W[8], W[5], W[6], W[27]] + 
    SB[W[8], W[5], W[6], W[32]] + 2*SB[W[8], W[5], W[6], W[50]] + 
    2*SB[W[8], W[5], W[6], W[51]] + 2*SB[W[8], W[5], W[8], W[2]] + 
    2*SB[W[8], W[5], W[8], W[3]] + 2*SB[W[8], W[5], W[8], W[5]] + 
    SB[W[8], W[5], W[8], W[6]] - SB[W[8], W[5], W[8], W[17]] + 
    SB[W[8], W[5], W[8], W[27]] - SB[W[8], W[5], W[8], W[32]] - 
    2*SB[W[8], W[5], W[8], W[50]] - 2*SB[W[8], W[5], W[8], W[51]] + 
    SB[W[8], W[5], W[8], W[86]] - SB[W[8], W[5], W[26], W[17]] + 
    SB[W[8], W[5], W[26], W[47]] - SB[W[8], W[5], W[27], W[27]] + 
    SB[W[8], W[5], W[27], W[32]] + SB[W[8], W[5], W[32], W[6]]/2 + 
    SB[W[8], W[5], W[32], W[27]] - SB[W[8], W[5], W[32], W[32]] + 
    SB[W[8], W[5], W[32], W[47]]/2 - SB[W[8], W[5], W[32], W[86]]/2 + 
    SB[W[8], W[5], W[50], W[2]] + SB[W[8], W[5], W[50], W[4]] + 
    SB[W[8], W[5], W[50], W[5]] + (3*SB[W[8], W[5], W[50], W[6]])/2 + 
    SB[W[8], W[5], W[50], W[17]] - SB[W[8], W[5], W[50], W[47]]/2 - 
    2*SB[W[8], W[5], W[50], W[50]] - SB[W[8], W[5], W[50], W[86]]/2 - 
    SB[W[8], W[5], W[51], W[2]] + SB[W[8], W[5], W[51], W[4]] - 
    SB[W[8], W[5], W[51], W[5]] + SB[W[8], W[5], W[51], W[6]] - 
    SB[W[8], W[5], W[182], W[182]] + SB[W[8], W[5], W[182], W[183]] + 
    SB[W[8], W[5], W[182], W[187]] + SB[W[8], W[5], W[182], W[188]] - 
    SB[W[8], W[5], W[182], W[189]] + SB[W[8], W[5], W[182], W[190]] - 
    SB[W[8], W[5], W[185], W[182]]/2 + SB[W[8], W[5], W[185], W[183]]/2 + 
    SB[W[8], W[5], W[185], W[187]]/2 + SB[W[8], W[5], W[185], W[188]]/2 - 
    SB[W[8], W[5], W[185], W[189]]/2 + SB[W[8], W[5], W[185], W[190]]/2 + 
    SB[W[8], W[5], W[185], W[194]]/2 - SB[W[8], W[5], W[185], W[203]]/2 + 
    SB[W[8], W[5], W[185], W[218]]/2 - SB[W[8], W[5], W[189], W[182]] + 
    SB[W[8], W[5], W[189], W[183]] + SB[W[8], W[5], W[189], W[187]] + 
    SB[W[8], W[5], W[189], W[188]] - SB[W[8], W[5], W[189], W[189]] + 
    SB[W[8], W[5], W[189], W[190]] + SB[W[8], W[6], W[1], W[1]] - 
    SB[W[8], W[6], W[1], W[2]] + SB[W[8], W[6], W[1], W[4]] - 
    SB[W[8], W[6], W[1], W[6]] - 2*SB[W[8], W[6], W[2], W[1]] - 
    SB[W[8], W[6], W[2], W[3]] - SB[W[8], W[6], W[2], W[5]] + 
    SB[W[8], W[6], W[2], W[50]] + SB[W[8], W[6], W[2], W[51]] - 
    SB[W[8], W[6], W[3], W[1]] - SB[W[8], W[6], W[3], W[2]] - 
    SB[W[8], W[6], W[3], W[4]] - SB[W[8], W[6], W[3], W[5]] + 
    2*SB[W[8], W[6], W[3], W[51]] + SB[W[8], W[6], W[4], W[1]] + 
    SB[W[8], W[6], W[4], W[2]] + SB[W[8], W[6], W[4], W[4]] + 
    SB[W[8], W[6], W[4], W[6]]/2 - SB[W[8], W[6], W[4], W[17]] - 
    SB[W[8], W[6], W[4], W[27]] - SB[W[8], W[6], W[4], W[47]]/2 - 
    SB[W[8], W[6], W[4], W[50]] - SB[W[8], W[6], W[4], W[51]] + 
    SB[W[8], W[6], W[4], W[86]]/2 + SB[W[8], W[6], W[4], W[93]] - 
    SB[W[8], W[6], W[5], W[1]] - SB[W[8], W[6], W[5], W[2]] - 
    SB[W[8], W[6], W[5], W[3]] - SB[W[8], W[6], W[5], W[4]] - 
    2*SB[W[8], W[6], W[5], W[5]] - 2*SB[W[8], W[6], W[5], W[6]] - 
    SB[W[8], W[6], W[5], W[27]] + SB[W[8], W[6], W[5], W[32]] + 
    2*SB[W[8], W[6], W[5], W[50]] + 2*SB[W[8], W[6], W[5], W[51]] - 
    2*SB[W[8], W[6], W[6], W[1]] - 2*SB[W[8], W[6], W[6], W[5]] - 
    SB[W[8], W[6], W[6], W[27]] + SB[W[8], W[6], W[6], W[32]] + 
    2*SB[W[8], W[6], W[6], W[51]] + 2*SB[W[8], W[6], W[8], W[2]] + 
    2*SB[W[8], W[6], W[8], W[3]] + 2*SB[W[8], W[6], W[8], W[5]] + 
    SB[W[8], W[6], W[8], W[6]] - 2*SB[W[8], W[6], W[8], W[17]] - 
    SB[W[8], W[6], W[8], W[32]] - 2*SB[W[8], W[6], W[8], W[50]] - 
    2*SB[W[8], W[6], W[8], W[51]] + SB[W[8], W[6], W[8], W[86]] + 
    SB[W[8], W[6], W[8], W[93]] + SB[W[8], W[6], W[17], W[27]] + 
    SB[W[8], W[6], W[17], W[47]] - SB[W[8], W[6], W[17], W[93]] + 
    SB[W[8], W[6], W[27], W[17]] + SB[W[8], W[6], W[27], W[27]] - 
    SB[W[8], W[6], W[27], W[93]] + SB[W[8], W[6], W[32], W[6]]/2 + 
    SB[W[8], W[6], W[32], W[27]] - SB[W[8], W[6], W[32], W[32]] + 
    SB[W[8], W[6], W[32], W[47]]/2 - SB[W[8], W[6], W[32], W[86]]/2 + 
    SB[W[8], W[6], W[50], W[1]] - SB[W[8], W[6], W[50], W[3]] + 
    SB[W[8], W[6], W[50], W[5]] - SB[W[8], W[6], W[50], W[6]]/2 + 
    SB[W[8], W[6], W[50], W[17]] - SB[W[8], W[6], W[50], W[47]]/2 - 
    SB[W[8], W[6], W[50], W[86]]/2 + SB[W[8], W[6], W[51], W[1]] + 
    SB[W[8], W[6], W[51], W[3]] + SB[W[8], W[6], W[51], W[5]] + 
    SB[W[8], W[6], W[51], W[6]] - 2*SB[W[8], W[6], W[51], W[51]] - 
    SB[W[8], W[6], W[182], W[182]] + SB[W[8], W[6], W[182], W[183]] + 
    SB[W[8], W[6], W[182], W[187]] + SB[W[8], W[6], W[182], W[188]] - 
    SB[W[8], W[6], W[182], W[189]] + SB[W[8], W[6], W[182], W[190]] - 
    SB[W[8], W[6], W[185], W[182]]/2 + SB[W[8], W[6], W[185], W[183]]/2 + 
    SB[W[8], W[6], W[185], W[187]]/2 + SB[W[8], W[6], W[185], W[188]]/2 - 
    SB[W[8], W[6], W[185], W[189]]/2 + SB[W[8], W[6], W[185], W[190]]/2 + 
    SB[W[8], W[6], W[185], W[194]]/2 - SB[W[8], W[6], W[185], W[203]]/2 + 
    SB[W[8], W[6], W[185], W[218]]/2 - SB[W[8], W[6], W[189], W[182]] + 
    SB[W[8], W[6], W[189], W[183]] + SB[W[8], W[6], W[189], W[187]] + 
    SB[W[8], W[6], W[189], W[188]] - SB[W[8], W[6], W[189], W[189]] + 
    SB[W[8], W[6], W[189], W[190]] - 2*SB[W[8], W[8], W[1], W[2]] - 
    2*SB[W[8], W[8], W[1], W[3]] - 2*SB[W[8], W[8], W[1], W[5]] - 
    2*SB[W[8], W[8], W[1], W[6]] + 2*SB[W[8], W[8], W[1], W[50]] + 
    2*SB[W[8], W[8], W[1], W[51]] + (3*SB[W[8], W[8], W[2], W[2]])/2 + 
    2*SB[W[8], W[8], W[2], W[3]] + 2*SB[W[8], W[8], W[2], W[5]] + 
    2*SB[W[8], W[8], W[2], W[6]] - SB[W[8], W[8], W[2], W[17]] - 
    SB[W[8], W[8], W[2], W[27]] - SB[W[8], W[8], W[2], W[48]]/2 - 
    2*SB[W[8], W[8], W[2], W[50]] - 2*SB[W[8], W[8], W[2], W[51]] + 
    SB[W[8], W[8], W[2], W[81]]/2 + SB[W[8], W[8], W[2], W[93]] + 
    (3*SB[W[8], W[8], W[3], W[2]])/2 + 2*SB[W[8], W[8], W[3], W[3]] + 
    2*SB[W[8], W[8], W[3], W[5]] + 2*SB[W[8], W[8], W[3], W[6]] - 
    SB[W[8], W[8], W[3], W[48]]/2 - 2*SB[W[8], W[8], W[3], W[50]] - 
    2*SB[W[8], W[8], W[3], W[51]] + SB[W[8], W[8], W[3], W[81]]/2 - 
    2*SB[W[8], W[8], W[4], W[2]] - 2*SB[W[8], W[8], W[4], W[3]] - 
    2*SB[W[8], W[8], W[4], W[5]] - 2*SB[W[8], W[8], W[4], W[6]] + 
    2*SB[W[8], W[8], W[4], W[17]] + 2*SB[W[8], W[8], W[4], W[27]] + 
    2*SB[W[8], W[8], W[4], W[50]] + 2*SB[W[8], W[8], W[4], W[51]] - 
    2*SB[W[8], W[8], W[4], W[93]] + 2*SB[W[8], W[8], W[5], W[2]] + 
    2*SB[W[8], W[8], W[5], W[3]] + 2*SB[W[8], W[8], W[5], W[5]] + 
    (3*SB[W[8], W[8], W[5], W[6]])/2 - SB[W[8], W[8], W[5], W[47]]/2 - 
    2*SB[W[8], W[8], W[5], W[50]] - 2*SB[W[8], W[8], W[5], W[51]] + 
    SB[W[8], W[8], W[5], W[86]]/2 + 2*SB[W[8], W[8], W[6], W[2]] + 
    2*SB[W[8], W[8], W[6], W[3]] + 2*SB[W[8], W[8], W[6], W[5]] + 
    (3*SB[W[8], W[8], W[6], W[6]])/2 - SB[W[8], W[8], W[6], W[17]] - 
    SB[W[8], W[8], W[6], W[27]] - SB[W[8], W[8], W[6], W[47]]/2 - 
    2*SB[W[8], W[8], W[6], W[50]] - 2*SB[W[8], W[8], W[6], W[51]] + 
    SB[W[8], W[8], W[6], W[86]]/2 + SB[W[8], W[8], W[6], W[93]] - 
    4*SB[W[8], W[8], W[8], W[2]] - 4*SB[W[8], W[8], W[8], W[3]] - 
    4*SB[W[8], W[8], W[8], W[5]] - 4*SB[W[8], W[8], W[8], W[6]] + 
    4*SB[W[8], W[8], W[8], W[17]] + 4*SB[W[8], W[8], W[8], W[27]] + 
    4*SB[W[8], W[8], W[8], W[50]] + 4*SB[W[8], W[8], W[8], W[51]] - 
    4*SB[W[8], W[8], W[8], W[93]] - SB[W[8], W[8], W[17], W[6]] - 
    2*SB[W[8], W[8], W[17], W[17]] - 2*SB[W[8], W[8], W[17], W[27]] - 
    SB[W[8], W[8], W[17], W[47]] + SB[W[8], W[8], W[17], W[86]] + 
    2*SB[W[8], W[8], W[17], W[93]] - SB[W[8], W[8], W[27], W[2]] - 
    2*SB[W[8], W[8], W[27], W[17]] - 2*SB[W[8], W[8], W[27], W[27]] - 
    SB[W[8], W[8], W[27], W[48]] + SB[W[8], W[8], W[27], W[81]] + 
    2*SB[W[8], W[8], W[27], W[93]] - SB[W[8], W[8], W[50], W[6]]/2 - 
    SB[W[8], W[8], W[50], W[17]] + SB[W[8], W[8], W[50], W[47]]/2 + 
    SB[W[8], W[8], W[50], W[86]]/2 - SB[W[8], W[8], W[51], W[2]]/2 - 
    SB[W[8], W[8], W[51], W[27]] + SB[W[8], W[8], W[51], W[48]]/2 + 
    SB[W[8], W[8], W[51], W[81]]/2 + SB[W[8], W[8], W[60], W[2]] + 
    SB[W[8], W[8], W[60], W[27]] - SB[W[8], W[8], W[60], W[81]] + 
    SB[W[8], W[8], W[65], W[6]] + SB[W[8], W[8], W[65], W[17]] - 
    SB[W[8], W[8], W[65], W[86]] + SB[W[8], W[8], W[93], W[2]]/2 + 
    SB[W[8], W[8], W[93], W[6]]/2 + SB[W[8], W[8], W[93], W[47]]/2 + 
    SB[W[8], W[8], W[93], W[48]]/2 - SB[W[8], W[8], W[93], W[81]]/2 - 
    SB[W[8], W[8], W[93], W[86]]/2 + 2*SB[W[8], W[8], W[183], W[182]] - 
    2*SB[W[8], W[8], W[183], W[183]] - 2*SB[W[8], W[8], W[183], W[187]] - 
    2*SB[W[8], W[8], W[183], W[188]] + 2*SB[W[8], W[8], W[183], W[189]] - 
    2*SB[W[8], W[8], W[183], W[190]] + SB[W[8], W[8], W[183], W[219]]/2 - 
    SB[W[8], W[8], W[184], W[182]]/2 + SB[W[8], W[8], W[184], W[183]]/2 + 
    SB[W[8], W[8], W[184], W[187]]/2 + SB[W[8], W[8], W[184], W[188]]/2 - 
    SB[W[8], W[8], W[184], W[189]]/2 + SB[W[8], W[8], W[184], W[190]]/2 + 
    SB[W[8], W[8], W[184], W[194]]/2 - SB[W[8], W[8], W[184], W[203]]/2 + 
    SB[W[8], W[8], W[184], W[218]]/2 - SB[W[8], W[8], W[184], W[219]]/2 + 
    (3*SB[W[8], W[8], W[187], W[182]])/2 - (3*SB[W[8], W[8], W[187], W[183]])/
     2 - (3*SB[W[8], W[8], W[187], W[187]])/2 - 
    (3*SB[W[8], W[8], W[187], W[188]])/2 + (3*SB[W[8], W[8], W[187], W[189]])/
     2 - (3*SB[W[8], W[8], W[187], W[190]])/2 + 
    SB[W[8], W[8], W[187], W[194]]/2 - SB[W[8], W[8], W[187], W[203]]/2 + 
    SB[W[8], W[8], W[187], W[218]]/2 + (3*SB[W[8], W[8], W[188], W[182]])/2 - 
    (3*SB[W[8], W[8], W[188], W[183]])/2 - (3*SB[W[8], W[8], W[188], W[187]])/
     2 - (3*SB[W[8], W[8], W[188], W[188]])/2 + 
    (3*SB[W[8], W[8], W[188], W[189]])/2 - (3*SB[W[8], W[8], W[188], W[190]])/
     2 + SB[W[8], W[8], W[188], W[194]]/2 - SB[W[8], W[8], W[188], W[203]]/
     2 + SB[W[8], W[8], W[188], W[218]]/2 + 
    2*SB[W[8], W[8], W[190], W[182]] - 2*SB[W[8], W[8], W[190], W[183]] - 
    2*SB[W[8], W[8], W[190], W[187]] - 2*SB[W[8], W[8], W[190], W[188]] + 
    2*SB[W[8], W[8], W[190], W[189]] - 2*SB[W[8], W[8], W[190], W[190]] + 
    SB[W[8], W[8], W[190], W[219]]/2 - SB[W[8], W[8], W[209], W[182]]/2 + 
    SB[W[8], W[8], W[209], W[183]]/2 + SB[W[8], W[8], W[209], W[187]]/2 + 
    SB[W[8], W[8], W[209], W[188]]/2 - SB[W[8], W[8], W[209], W[189]]/2 + 
    SB[W[8], W[8], W[209], W[190]]/2 + SB[W[8], W[8], W[209], W[194]]/2 - 
    SB[W[8], W[8], W[209], W[203]]/2 + SB[W[8], W[8], W[209], W[218]]/2 - 
    SB[W[8], W[8], W[209], W[219]]/2 - SB[W[8], W[17], W[2], W[2]]/2 + 
    2*SB[W[8], W[17], W[2], W[17]] - SB[W[8], W[17], W[2], W[29]] + 
    SB[W[8], W[17], W[2], W[48]]/2 + SB[W[8], W[17], W[2], W[81]]/2 - 
    SB[W[8], W[17], W[2], W[93]] + SB[W[8], W[17], W[3], W[2]]/2 + 
    SB[W[8], W[17], W[3], W[48]]/2 - SB[W[8], W[17], W[3], W[81]]/2 + 
    SB[W[8], W[17], W[4], W[2]]/2 - SB[W[8], W[17], W[4], W[6]]/2 - 
    SB[W[8], W[17], W[4], W[47]]/2 + SB[W[8], W[17], W[4], W[48]]/2 - 
    SB[W[8], W[17], W[4], W[81]]/2 + SB[W[8], W[17], W[4], W[86]]/2 + 
    SB[W[8], W[17], W[6], W[27]] + SB[W[8], W[17], W[6], W[47]] - 
    SB[W[8], W[17], W[6], W[93]] + SB[W[8], W[17], W[8], W[2]] - 
    3*SB[W[8], W[17], W[8], W[17]] - SB[W[8], W[17], W[8], W[27]] + 
    SB[W[8], W[17], W[8], W[29]] - SB[W[8], W[17], W[8], W[81]] + 
    2*SB[W[8], W[17], W[8], W[93]] - SB[W[8], W[17], W[17], W[29]] + 
    SB[W[8], W[17], W[17], W[47]] - SB[W[8], W[17], W[26], W[17]] + 
    SB[W[8], W[17], W[26], W[47]] - SB[W[8], W[17], W[29], W[2]]/2 - 
    SB[W[8], W[17], W[29], W[17]] + SB[W[8], W[17], W[29], W[29]] - 
    SB[W[8], W[17], W[29], W[48]]/2 + SB[W[8], W[17], W[29], W[81]]/2 + 
    SB[W[8], W[17], W[47], W[6]]/2 + SB[W[8], W[17], W[47], W[17]] - 
    SB[W[8], W[17], W[47], W[47]]/2 - SB[W[8], W[17], W[47], W[86]]/2 + 
    SB[W[8], W[17], W[50], W[6]]/2 + SB[W[8], W[17], W[50], W[17]] - 
    SB[W[8], W[17], W[50], W[47]]/2 - SB[W[8], W[17], W[50], W[86]]/2 - 
    SB[W[8], W[17], W[93], W[2]]/2 - SB[W[8], W[17], W[93], W[6]]/2 - 
    SB[W[8], W[17], W[93], W[47]]/2 - SB[W[8], W[17], W[93], W[48]]/2 + 
    SB[W[8], W[17], W[93], W[81]]/2 + SB[W[8], W[17], W[93], W[86]]/2 + 
    SB[W[8], W[17], W[182], W[182]]/2 - SB[W[8], W[17], W[182], W[183]]/2 - 
    SB[W[8], W[17], W[182], W[187]]/2 - SB[W[8], W[17], W[182], W[188]]/2 + 
    SB[W[8], W[17], W[182], W[189]]/2 - SB[W[8], W[17], W[182], W[190]]/2 - 
    SB[W[8], W[17], W[182], W[194]]/2 + SB[W[8], W[17], W[182], W[203]]/2 - 
    SB[W[8], W[17], W[182], W[218]]/2 - SB[W[8], W[17], W[183], W[182]]/2 + 
    SB[W[8], W[17], W[183], W[183]]/2 + SB[W[8], W[17], W[183], W[187]]/2 + 
    SB[W[8], W[17], W[183], W[188]]/2 - SB[W[8], W[17], W[183], W[189]]/2 + 
    SB[W[8], W[17], W[183], W[190]]/2 + SB[W[8], W[17], W[183], W[194]]/2 - 
    SB[W[8], W[17], W[183], W[203]]/2 + SB[W[8], W[17], W[183], W[218]]/2 - 
    SB[W[8], W[17], W[183], W[219]]/2 + SB[W[8], W[17], W[184], W[182]]/2 - 
    SB[W[8], W[17], W[184], W[183]]/2 - SB[W[8], W[17], W[184], W[187]]/2 - 
    SB[W[8], W[17], W[184], W[188]]/2 + SB[W[8], W[17], W[184], W[189]]/2 - 
    SB[W[8], W[17], W[184], W[190]]/2 - SB[W[8], W[17], W[184], W[194]]/2 + 
    SB[W[8], W[17], W[184], W[203]]/2 - SB[W[8], W[17], W[184], W[218]]/2 + 
    SB[W[8], W[17], W[184], W[219]]/2 + SB[W[8], W[17], W[189], W[182]]/2 - 
    SB[W[8], W[17], W[189], W[183]]/2 - SB[W[8], W[17], W[189], W[187]]/2 - 
    SB[W[8], W[17], W[189], W[188]]/2 + SB[W[8], W[17], W[189], W[189]]/2 - 
    SB[W[8], W[17], W[189], W[190]]/2 - SB[W[8], W[17], W[189], W[194]]/2 + 
    SB[W[8], W[17], W[189], W[203]]/2 - SB[W[8], W[17], W[189], W[218]]/2 + 
    SB[W[8], W[17], W[189], W[219]]/2 - SB[W[8], W[17], W[190], W[182]]/2 + 
    SB[W[8], W[17], W[190], W[183]]/2 + SB[W[8], W[17], W[190], W[187]]/2 + 
    SB[W[8], W[17], W[190], W[188]]/2 - SB[W[8], W[17], W[190], W[189]]/2 + 
    SB[W[8], W[17], W[190], W[190]]/2 + SB[W[8], W[17], W[190], W[194]]/2 - 
    SB[W[8], W[17], W[190], W[203]]/2 + SB[W[8], W[17], W[190], W[218]]/2 - 
    SB[W[8], W[17], W[190], W[219]]/2 - SB[W[8], W[17], W[194], W[182]]/2 + 
    SB[W[8], W[17], W[194], W[183]]/2 + SB[W[8], W[17], W[194], W[187]]/2 + 
    SB[W[8], W[17], W[194], W[188]]/2 - SB[W[8], W[17], W[194], W[189]]/2 + 
    SB[W[8], W[17], W[194], W[190]]/2 + SB[W[8], W[17], W[194], W[194]]/2 - 
    SB[W[8], W[17], W[194], W[203]]/2 + SB[W[8], W[17], W[194], W[218]]/2 + 
    SB[W[8], W[17], W[209], W[182]]/2 - SB[W[8], W[17], W[209], W[183]]/2 - 
    SB[W[8], W[17], W[209], W[187]]/2 - SB[W[8], W[17], W[209], W[188]]/2 + 
    SB[W[8], W[17], W[209], W[189]]/2 - SB[W[8], W[17], W[209], W[190]]/2 - 
    SB[W[8], W[17], W[209], W[194]]/2 + SB[W[8], W[17], W[209], W[203]]/2 - 
    SB[W[8], W[17], W[209], W[218]]/2 + SB[W[8], W[17], W[209], W[219]]/2 - 
    SB[W[8], W[17], W[218], W[182]]/2 + SB[W[8], W[17], W[218], W[183]]/2 + 
    SB[W[8], W[17], W[218], W[187]]/2 + SB[W[8], W[17], W[218], W[188]]/2 - 
    SB[W[8], W[17], W[218], W[189]]/2 + SB[W[8], W[17], W[218], W[190]]/2 + 
    SB[W[8], W[17], W[218], W[194]]/2 - SB[W[8], W[17], W[218], W[203]]/2 + 
    SB[W[8], W[17], W[218], W[218]]/2 - SB[W[8], W[20], W[5], W[6]]/2 + 
    SB[W[8], W[20], W[5], W[27]] - SB[W[8], W[20], W[5], W[32]] - 
    SB[W[8], W[20], W[5], W[47]]/2 + SB[W[8], W[20], W[5], W[86]]/2 + 
    SB[W[8], W[20], W[6], W[6]]/2 + SB[W[8], W[20], W[6], W[27]] - 
    SB[W[8], W[20], W[6], W[32]] + SB[W[8], W[20], W[6], W[47]]/2 - 
    SB[W[8], W[20], W[6], W[86]]/2 + SB[W[8], W[20], W[8], W[6]] + 
    SB[W[8], W[20], W[8], W[17]] - SB[W[8], W[20], W[8], W[27]] + 
    SB[W[8], W[20], W[8], W[32]] - SB[W[8], W[20], W[8], W[86]] - 
    SB[W[8], W[20], W[32], W[6]]/2 - SB[W[8], W[20], W[32], W[27]] + 
    SB[W[8], W[20], W[32], W[32]] - SB[W[8], W[20], W[32], W[47]]/2 + 
    SB[W[8], W[20], W[32], W[86]]/2 + SB[W[8], W[20], W[47], W[6]]/2 + 
    SB[W[8], W[20], W[47], W[17]] - SB[W[8], W[20], W[47], W[47]]/2 - 
    SB[W[8], W[20], W[47], W[86]]/2 - SB[W[8], W[20], W[50], W[6]]/2 - 
    SB[W[8], W[20], W[50], W[17]] + SB[W[8], W[20], W[50], W[47]]/2 + 
    SB[W[8], W[20], W[50], W[86]]/2 + SB[W[8], W[20], W[182], W[182]]/2 - 
    SB[W[8], W[20], W[182], W[183]]/2 - SB[W[8], W[20], W[182], W[187]]/2 - 
    SB[W[8], W[20], W[182], W[188]]/2 + SB[W[8], W[20], W[182], W[189]]/2 - 
    SB[W[8], W[20], W[182], W[190]]/2 - SB[W[8], W[20], W[182], W[194]]/2 + 
    SB[W[8], W[20], W[182], W[203]]/2 - SB[W[8], W[20], W[182], W[218]]/2 - 
    SB[W[8], W[20], W[183], W[182]]/2 + SB[W[8], W[20], W[183], W[183]]/2 + 
    SB[W[8], W[20], W[183], W[187]]/2 + SB[W[8], W[20], W[183], W[188]]/2 - 
    SB[W[8], W[20], W[183], W[189]]/2 + SB[W[8], W[20], W[183], W[190]]/2 + 
    SB[W[8], W[20], W[183], W[194]]/2 - SB[W[8], W[20], W[183], W[203]]/2 + 
    SB[W[8], W[20], W[183], W[218]]/2 + SB[W[8], W[20], W[185], W[182]]/2 - 
    SB[W[8], W[20], W[185], W[183]]/2 - SB[W[8], W[20], W[185], W[187]]/2 - 
    SB[W[8], W[20], W[185], W[188]]/2 + SB[W[8], W[20], W[185], W[189]]/2 - 
    SB[W[8], W[20], W[185], W[190]]/2 - SB[W[8], W[20], W[185], W[194]]/2 + 
    SB[W[8], W[20], W[185], W[203]]/2 - SB[W[8], W[20], W[185], W[218]]/2 - 
    SB[W[8], W[20], W[187], W[182]]/2 + SB[W[8], W[20], W[187], W[183]]/2 + 
    SB[W[8], W[20], W[187], W[187]]/2 + SB[W[8], W[20], W[187], W[188]]/2 - 
    SB[W[8], W[20], W[187], W[189]]/2 + SB[W[8], W[20], W[187], W[190]]/2 + 
    SB[W[8], W[20], W[187], W[194]]/2 - SB[W[8], W[20], W[187], W[203]]/2 + 
    SB[W[8], W[20], W[187], W[218]]/2 - SB[W[8], W[20], W[188], W[182]]/2 + 
    SB[W[8], W[20], W[188], W[183]]/2 + SB[W[8], W[20], W[188], W[187]]/2 + 
    SB[W[8], W[20], W[188], W[188]]/2 - SB[W[8], W[20], W[188], W[189]]/2 + 
    SB[W[8], W[20], W[188], W[190]]/2 + SB[W[8], W[20], W[188], W[194]]/2 - 
    SB[W[8], W[20], W[188], W[203]]/2 + SB[W[8], W[20], W[188], W[218]]/2 + 
    SB[W[8], W[20], W[189], W[182]]/2 - SB[W[8], W[20], W[189], W[183]]/2 - 
    SB[W[8], W[20], W[189], W[187]]/2 - SB[W[8], W[20], W[189], W[188]]/2 + 
    SB[W[8], W[20], W[189], W[189]]/2 - SB[W[8], W[20], W[189], W[190]]/2 - 
    SB[W[8], W[20], W[189], W[194]]/2 + SB[W[8], W[20], W[189], W[203]]/2 - 
    SB[W[8], W[20], W[189], W[218]]/2 - SB[W[8], W[20], W[190], W[182]]/2 + 
    SB[W[8], W[20], W[190], W[183]]/2 + SB[W[8], W[20], W[190], W[187]]/2 + 
    SB[W[8], W[20], W[190], W[188]]/2 - SB[W[8], W[20], W[190], W[189]]/2 + 
    SB[W[8], W[20], W[190], W[190]]/2 + SB[W[8], W[20], W[190], W[194]]/2 - 
    SB[W[8], W[20], W[190], W[203]]/2 + SB[W[8], W[20], W[190], W[218]]/2 - 
    SB[W[8], W[20], W[194], W[182]]/2 + SB[W[8], W[20], W[194], W[183]]/2 + 
    SB[W[8], W[20], W[194], W[187]]/2 + SB[W[8], W[20], W[194], W[188]]/2 - 
    SB[W[8], W[20], W[194], W[189]]/2 + SB[W[8], W[20], W[194], W[190]]/2 + 
    SB[W[8], W[20], W[194], W[194]]/2 - SB[W[8], W[20], W[194], W[203]]/2 + 
    SB[W[8], W[20], W[194], W[218]]/2 - SB[W[8], W[20], W[218], W[182]]/2 + 
    SB[W[8], W[20], W[218], W[183]]/2 + SB[W[8], W[20], W[218], W[187]]/2 + 
    SB[W[8], W[20], W[218], W[188]]/2 - SB[W[8], W[20], W[218], W[189]]/2 + 
    SB[W[8], W[20], W[218], W[190]]/2 + SB[W[8], W[20], W[218], W[194]]/2 - 
    SB[W[8], W[20], W[218], W[203]]/2 + SB[W[8], W[20], W[218], W[218]]/2 + 
    SB[W[8], W[24], W[2], W[2]]/2 + SB[W[8], W[24], W[2], W[17]] - 
    SB[W[8], W[24], W[2], W[29]] + SB[W[8], W[24], W[2], W[48]]/2 - 
    SB[W[8], W[24], W[2], W[81]]/2 - SB[W[8], W[24], W[3], W[2]]/2 + 
    SB[W[8], W[24], W[3], W[17]] - SB[W[8], W[24], W[3], W[29]] - 
    SB[W[8], W[24], W[3], W[48]]/2 + SB[W[8], W[24], W[3], W[81]]/2 + 
    SB[W[8], W[24], W[8], W[2]] - SB[W[8], W[24], W[8], W[17]] + 
    SB[W[8], W[24], W[8], W[27]] + SB[W[8], W[24], W[8], W[29]] - 
    SB[W[8], W[24], W[8], W[81]] - SB[W[8], W[24], W[29], W[2]]/2 - 
    SB[W[8], W[24], W[29], W[17]] + SB[W[8], W[24], W[29], W[29]] - 
    SB[W[8], W[24], W[29], W[48]]/2 + SB[W[8], W[24], W[29], W[81]]/2 + 
    SB[W[8], W[24], W[48], W[2]]/2 + SB[W[8], W[24], W[48], W[27]] - 
    SB[W[8], W[24], W[48], W[48]]/2 - SB[W[8], W[24], W[48], W[81]]/2 - 
    SB[W[8], W[24], W[51], W[2]]/2 - SB[W[8], W[24], W[51], W[27]] + 
    SB[W[8], W[24], W[51], W[48]]/2 + SB[W[8], W[24], W[51], W[81]]/2 + 
    SB[W[8], W[24], W[189], W[219]]/2 + SB[W[8], W[24], W[195], W[219]]/2 + 
    SB[W[8], W[24], W[219], W[219]]/2 + SB[W[8], W[27], W[2], W[17]] + 
    SB[W[8], W[27], W[2], W[48]] - SB[W[8], W[27], W[2], W[93]] - 
    SB[W[8], W[27], W[4], W[2]]/2 + SB[W[8], W[27], W[4], W[6]]/2 + 
    SB[W[8], W[27], W[4], W[47]]/2 - SB[W[8], W[27], W[4], W[48]]/2 + 
    SB[W[8], W[27], W[4], W[81]]/2 - SB[W[8], W[27], W[4], W[86]]/2 + 
    SB[W[8], W[27], W[5], W[6]]/2 + SB[W[8], W[27], W[5], W[47]]/2 - 
    SB[W[8], W[27], W[5], W[86]]/2 - SB[W[8], W[27], W[6], W[6]]/2 + 
    2*SB[W[8], W[27], W[6], W[27]] - SB[W[8], W[27], W[6], W[32]] + 
    SB[W[8], W[27], W[6], W[47]]/2 + SB[W[8], W[27], W[6], W[86]]/2 - 
    SB[W[8], W[27], W[6], W[93]] + SB[W[8], W[27], W[8], W[6]] - 
    SB[W[8], W[27], W[8], W[17]] - 3*SB[W[8], W[27], W[8], W[27]] + 
    SB[W[8], W[27], W[8], W[32]] - SB[W[8], W[27], W[8], W[86]] + 
    2*SB[W[8], W[27], W[8], W[93]] - SB[W[8], W[27], W[18], W[27]] + 
    SB[W[8], W[27], W[18], W[48]] - SB[W[8], W[27], W[27], W[32]] + 
    SB[W[8], W[27], W[27], W[48]] - SB[W[8], W[27], W[32], W[6]]/2 - 
    SB[W[8], W[27], W[32], W[27]] + SB[W[8], W[27], W[32], W[32]] - 
    SB[W[8], W[27], W[32], W[47]]/2 + SB[W[8], W[27], W[32], W[86]]/2 + 
    SB[W[8], W[27], W[48], W[2]]/2 + SB[W[8], W[27], W[48], W[27]] - 
    SB[W[8], W[27], W[48], W[48]]/2 - SB[W[8], W[27], W[48], W[81]]/2 + 
    SB[W[8], W[27], W[51], W[2]]/2 + SB[W[8], W[27], W[51], W[27]] - 
    SB[W[8], W[27], W[51], W[48]]/2 - SB[W[8], W[27], W[51], W[81]]/2 - 
    SB[W[8], W[27], W[93], W[2]]/2 - SB[W[8], W[27], W[93], W[6]]/2 - 
    SB[W[8], W[27], W[93], W[47]]/2 - SB[W[8], W[27], W[93], W[48]]/2 + 
    SB[W[8], W[27], W[93], W[81]]/2 + SB[W[8], W[27], W[93], W[86]]/2 - 
    SB[W[8], W[27], W[183], W[219]]/2 + SB[W[8], W[27], W[184], W[182]]/2 - 
    SB[W[8], W[27], W[184], W[183]]/2 - SB[W[8], W[27], W[184], W[187]]/2 - 
    SB[W[8], W[27], W[184], W[188]]/2 + SB[W[8], W[27], W[184], W[189]]/2 - 
    SB[W[8], W[27], W[184], W[190]]/2 - SB[W[8], W[27], W[184], W[194]]/2 + 
    SB[W[8], W[27], W[184], W[203]]/2 - SB[W[8], W[27], W[184], W[218]]/2 + 
    SB[W[8], W[27], W[184], W[219]]/2 + SB[W[8], W[27], W[185], W[182]]/2 - 
    SB[W[8], W[27], W[185], W[183]]/2 - SB[W[8], W[27], W[185], W[187]]/2 - 
    SB[W[8], W[27], W[185], W[188]]/2 + SB[W[8], W[27], W[185], W[189]]/2 - 
    SB[W[8], W[27], W[185], W[190]]/2 - SB[W[8], W[27], W[185], W[194]]/2 + 
    SB[W[8], W[27], W[185], W[203]]/2 - SB[W[8], W[27], W[185], W[218]]/2 + 
    SB[W[8], W[27], W[187], W[182]]/2 - SB[W[8], W[27], W[187], W[183]]/2 - 
    SB[W[8], W[27], W[187], W[187]]/2 - SB[W[8], W[27], W[187], W[188]]/2 + 
    SB[W[8], W[27], W[187], W[189]]/2 - SB[W[8], W[27], W[187], W[190]]/2 - 
    SB[W[8], W[27], W[187], W[194]]/2 + SB[W[8], W[27], W[187], W[203]]/2 - 
    SB[W[8], W[27], W[187], W[218]]/2 + SB[W[8], W[27], W[188], W[182]]/2 - 
    SB[W[8], W[27], W[188], W[183]]/2 - SB[W[8], W[27], W[188], W[187]]/2 - 
    SB[W[8], W[27], W[188], W[188]]/2 + SB[W[8], W[27], W[188], W[189]]/2 - 
    SB[W[8], W[27], W[188], W[190]]/2 - SB[W[8], W[27], W[188], W[194]]/2 + 
    SB[W[8], W[27], W[188], W[203]]/2 - SB[W[8], W[27], W[188], W[218]]/2 - 
    SB[W[8], W[27], W[190], W[219]]/2 + SB[W[8], W[27], W[195], W[219]]/2 + 
    SB[W[8], W[27], W[209], W[182]]/2 - SB[W[8], W[27], W[209], W[183]]/2 - 
    SB[W[8], W[27], W[209], W[187]]/2 - SB[W[8], W[27], W[209], W[188]]/2 + 
    SB[W[8], W[27], W[209], W[189]]/2 - SB[W[8], W[27], W[209], W[190]]/2 - 
    SB[W[8], W[27], W[209], W[194]]/2 + SB[W[8], W[27], W[209], W[203]]/2 - 
    SB[W[8], W[27], W[209], W[218]]/2 + SB[W[8], W[27], W[209], W[219]]/2 + 
    SB[W[8], W[27], W[219], W[219]]/2 - SB[W[8], W[50], W[1], W[1]] + 
    SB[W[8], W[50], W[1], W[2]] - SB[W[8], W[50], W[1], W[4]] + 
    SB[W[8], W[50], W[1], W[6]] + SB[W[8], W[50], W[2], W[1]] + 
    SB[W[8], W[50], W[2], W[2]] + SB[W[8], W[50], W[2], W[3]] + 
    SB[W[8], W[50], W[2], W[5]] - 2*SB[W[8], W[50], W[2], W[50]] + 
    SB[W[8], W[50], W[3], W[2]] - SB[W[8], W[50], W[3], W[3]] + 
    SB[W[8], W[50], W[3], W[4]] - SB[W[8], W[50], W[3], W[6]] - 
    SB[W[8], W[50], W[4], W[1]] + SB[W[8], W[50], W[4], W[3]] - 
    SB[W[8], W[50], W[4], W[4]] + SB[W[8], W[50], W[4], W[5]] + 
    SB[W[8], W[50], W[4], W[6]]/2 + SB[W[8], W[50], W[4], W[47]]/2 - 
    SB[W[8], W[50], W[4], W[86]]/2 + SB[W[8], W[50], W[5], W[2]] + 
    SB[W[8], W[50], W[5], W[4]] + SB[W[8], W[50], W[5], W[5]] + 
    (3*SB[W[8], W[50], W[5], W[6]])/2 + SB[W[8], W[50], W[5], W[47]]/2 - 
    2*SB[W[8], W[50], W[5], W[50]] - SB[W[8], W[50], W[5], W[86]]/2 + 
    SB[W[8], W[50], W[6], W[1]] - SB[W[8], W[50], W[6], W[3]] + 
    SB[W[8], W[50], W[6], W[5]] - SB[W[8], W[50], W[6], W[6]]/2 + 
    SB[W[8], W[50], W[6], W[17]] - SB[W[8], W[50], W[6], W[47]]/2 - 
    SB[W[8], W[50], W[6], W[86]]/2 + SB[W[8], W[50], W[17], W[6]] + 
    SB[W[8], W[50], W[17], W[17]] - SB[W[8], W[50], W[17], W[86]] + 
    SB[W[8], W[50], W[26], W[17]] - SB[W[8], W[50], W[26], W[47]] - 
    SB[W[8], W[50], W[47], W[6]]/2 - SB[W[8], W[50], W[47], W[17]] + 
    SB[W[8], W[50], W[47], W[47]]/2 + SB[W[8], W[50], W[47], W[86]]/2 - 
    2*SB[W[8], W[50], W[50], W[2]] - 2*SB[W[8], W[50], W[50], W[5]] + 
    2*SB[W[8], W[50], W[50], W[50]] - SB[W[8], W[50], W[65], W[6]] - 
    SB[W[8], W[50], W[65], W[17]] + SB[W[8], W[50], W[65], W[86]] + 
    SB[W[8], W[50], W[182], W[182]]/2 - SB[W[8], W[50], W[182], W[183]]/2 - 
    SB[W[8], W[50], W[182], W[187]]/2 - SB[W[8], W[50], W[182], W[188]]/2 + 
    SB[W[8], W[50], W[182], W[189]]/2 - SB[W[8], W[50], W[182], W[190]]/2 + 
    SB[W[8], W[50], W[182], W[194]]/2 - SB[W[8], W[50], W[182], W[203]]/2 + 
    SB[W[8], W[50], W[182], W[218]]/2 - SB[W[8], W[50], W[183], W[182]]/2 + 
    SB[W[8], W[50], W[183], W[183]]/2 + SB[W[8], W[50], W[183], W[187]]/2 + 
    SB[W[8], W[50], W[183], W[188]]/2 - SB[W[8], W[50], W[183], W[189]]/2 + 
    SB[W[8], W[50], W[183], W[190]]/2 - SB[W[8], W[50], W[183], W[194]]/2 + 
    SB[W[8], W[50], W[183], W[203]]/2 - SB[W[8], W[50], W[183], W[218]]/2 - 
    SB[W[8], W[50], W[187], W[182]]/2 + SB[W[8], W[50], W[187], W[183]]/2 + 
    SB[W[8], W[50], W[187], W[187]]/2 + SB[W[8], W[50], W[187], W[188]]/2 - 
    SB[W[8], W[50], W[187], W[189]]/2 + SB[W[8], W[50], W[187], W[190]]/2 - 
    SB[W[8], W[50], W[187], W[194]]/2 + SB[W[8], W[50], W[187], W[203]]/2 - 
    SB[W[8], W[50], W[187], W[218]]/2 - SB[W[8], W[50], W[188], W[182]]/2 + 
    SB[W[8], W[50], W[188], W[183]]/2 + SB[W[8], W[50], W[188], W[187]]/2 + 
    SB[W[8], W[50], W[188], W[188]]/2 - SB[W[8], W[50], W[188], W[189]]/2 + 
    SB[W[8], W[50], W[188], W[190]]/2 - SB[W[8], W[50], W[188], W[194]]/2 + 
    SB[W[8], W[50], W[188], W[203]]/2 - SB[W[8], W[50], W[188], W[218]]/2 + 
    SB[W[8], W[50], W[189], W[182]]/2 - SB[W[8], W[50], W[189], W[183]]/2 - 
    SB[W[8], W[50], W[189], W[187]]/2 - SB[W[8], W[50], W[189], W[188]]/2 + 
    SB[W[8], W[50], W[189], W[189]]/2 - SB[W[8], W[50], W[189], W[190]]/2 + 
    SB[W[8], W[50], W[189], W[194]]/2 - SB[W[8], W[50], W[189], W[203]]/2 + 
    SB[W[8], W[50], W[189], W[218]]/2 - SB[W[8], W[50], W[190], W[182]]/2 + 
    SB[W[8], W[50], W[190], W[183]]/2 + SB[W[8], W[50], W[190], W[187]]/2 + 
    SB[W[8], W[50], W[190], W[188]]/2 - SB[W[8], W[50], W[190], W[189]]/2 + 
    SB[W[8], W[50], W[190], W[190]]/2 - SB[W[8], W[50], W[190], W[194]]/2 + 
    SB[W[8], W[50], W[190], W[203]]/2 - SB[W[8], W[50], W[190], W[218]]/2 + 
    SB[W[8], W[50], W[194], W[182]]/2 - SB[W[8], W[50], W[194], W[183]]/2 - 
    SB[W[8], W[50], W[194], W[187]]/2 - SB[W[8], W[50], W[194], W[188]]/2 + 
    SB[W[8], W[50], W[194], W[189]]/2 - SB[W[8], W[50], W[194], W[190]]/2 - 
    SB[W[8], W[50], W[194], W[194]]/2 + SB[W[8], W[50], W[194], W[203]]/2 - 
    SB[W[8], W[50], W[194], W[218]]/2 + SB[W[8], W[50], W[218], W[182]]/2 - 
    SB[W[8], W[50], W[218], W[183]]/2 - SB[W[8], W[50], W[218], W[187]]/2 - 
    SB[W[8], W[50], W[218], W[188]]/2 + SB[W[8], W[50], W[218], W[189]]/2 - 
    SB[W[8], W[50], W[218], W[190]]/2 - SB[W[8], W[50], W[218], W[194]]/2 + 
    SB[W[8], W[50], W[218], W[203]]/2 - SB[W[8], W[50], W[218], W[218]]/2 - 
    SB[W[8], W[51], W[1], W[1]] + SB[W[8], W[51], W[1], W[2]] - 
    SB[W[8], W[51], W[1], W[4]] + SB[W[8], W[51], W[1], W[6]] + 
    SB[W[8], W[51], W[2], W[1]] - SB[W[8], W[51], W[2], W[2]]/2 + 
    SB[W[8], W[51], W[2], W[3]] - SB[W[8], W[51], W[2], W[5]] + 
    SB[W[8], W[51], W[2], W[27]] - SB[W[8], W[51], W[2], W[48]]/2 - 
    SB[W[8], W[51], W[2], W[81]]/2 + (3*SB[W[8], W[51], W[3], W[2]])/2 + 
    SB[W[8], W[51], W[3], W[3]] + SB[W[8], W[51], W[3], W[4]] + 
    SB[W[8], W[51], W[3], W[6]] + SB[W[8], W[51], W[3], W[48]]/2 - 
    2*SB[W[8], W[51], W[3], W[51]] - SB[W[8], W[51], W[3], W[81]]/2 - 
    SB[W[8], W[51], W[4], W[1]] + SB[W[8], W[51], W[4], W[2]]/2 + 
    SB[W[8], W[51], W[4], W[3]] - SB[W[8], W[51], W[4], W[4]] + 
    SB[W[8], W[51], W[4], W[5]] + SB[W[8], W[51], W[4], W[48]]/2 - 
    SB[W[8], W[51], W[4], W[81]]/2 - SB[W[8], W[51], W[5], W[2]] + 
    SB[W[8], W[51], W[5], W[4]] - SB[W[8], W[51], W[5], W[5]] + 
    SB[W[8], W[51], W[5], W[6]] + SB[W[8], W[51], W[6], W[1]] + 
    SB[W[8], W[51], W[6], W[3]] + SB[W[8], W[51], W[6], W[5]] + 
    SB[W[8], W[51], W[6], W[6]] - 2*SB[W[8], W[51], W[6], W[51]] + 
    SB[W[8], W[51], W[18], W[27]] - SB[W[8], W[51], W[18], W[48]] + 
    SB[W[8], W[51], W[27], W[2]] + SB[W[8], W[51], W[27], W[27]] - 
    SB[W[8], W[51], W[27], W[81]] - SB[W[8], W[51], W[48], W[2]]/2 - 
    SB[W[8], W[51], W[48], W[27]] + SB[W[8], W[51], W[48], W[48]]/2 + 
    SB[W[8], W[51], W[48], W[81]]/2 - 2*SB[W[8], W[51], W[51], W[3]] - 
    2*SB[W[8], W[51], W[51], W[6]] + 2*SB[W[8], W[51], W[51], W[51]] - 
    SB[W[8], W[51], W[60], W[2]] - SB[W[8], W[51], W[60], W[27]] + 
    SB[W[8], W[51], W[60], W[81]] + SB[W[8], W[51], W[182], W[182]] - 
    SB[W[8], W[51], W[182], W[183]] - SB[W[8], W[51], W[182], W[187]] - 
    SB[W[8], W[51], W[182], W[188]] + SB[W[8], W[51], W[182], W[189]] - 
    SB[W[8], W[51], W[182], W[190]] - SB[W[8], W[51], W[183], W[182]] + 
    SB[W[8], W[51], W[183], W[183]] + SB[W[8], W[51], W[183], W[187]] + 
    SB[W[8], W[51], W[183], W[188]] - SB[W[8], W[51], W[183], W[189]] + 
    SB[W[8], W[51], W[183], W[190]] - SB[W[8], W[51], W[187], W[182]] + 
    SB[W[8], W[51], W[187], W[183]] + SB[W[8], W[51], W[187], W[187]] + 
    SB[W[8], W[51], W[187], W[188]] - SB[W[8], W[51], W[187], W[189]] + 
    SB[W[8], W[51], W[187], W[190]] - SB[W[8], W[51], W[188], W[182]] + 
    SB[W[8], W[51], W[188], W[183]] + SB[W[8], W[51], W[188], W[187]] + 
    SB[W[8], W[51], W[188], W[188]] - SB[W[8], W[51], W[188], W[189]] + 
    SB[W[8], W[51], W[188], W[190]] + SB[W[8], W[51], W[189], W[182]] - 
    SB[W[8], W[51], W[189], W[183]] - SB[W[8], W[51], W[189], W[187]] - 
    SB[W[8], W[51], W[189], W[188]] + SB[W[8], W[51], W[189], W[189]] - 
    SB[W[8], W[51], W[189], W[190]] - SB[W[8], W[51], W[190], W[182]] + 
    SB[W[8], W[51], W[190], W[183]] + SB[W[8], W[51], W[190], W[187]] + 
    SB[W[8], W[51], W[190], W[188]] - SB[W[8], W[51], W[190], W[189]] + 
    SB[W[8], W[51], W[190], W[190]] - SB[W[8], W[51], W[195], W[219]]/2 - 
    SB[W[8], W[51], W[219], W[219]]/2 - 2*SB[W[9], W[1], W[1], W[2]] - 
    2*SB[W[9], W[1], W[1], W[6]] + 2*SB[W[9], W[1], W[1], W[49]] - 
    SB[W[9], W[1], W[2], W[1]] + SB[W[9], W[1], W[2], W[2]]/2 - 
    SB[W[9], W[1], W[2], W[3]] + SB[W[9], W[1], W[2], W[5]] - 
    SB[W[9], W[1], W[2], W[6]]/2 + SB[W[9], W[1], W[2], W[28]]/2 + 
    SB[W[9], W[1], W[2], W[33]]/2 - 2*SB[W[9], W[1], W[3], W[2]] - 
    SB[W[9], W[1], W[3], W[4]] - SB[W[9], W[1], W[3], W[6]] + 
    SB[W[9], W[1], W[3], W[49]] + SB[W[9], W[1], W[3], W[51]] - 
    SB[W[9], W[1], W[4], W[2]] - SB[W[9], W[1], W[4], W[3]] - 
    SB[W[9], W[1], W[4], W[5]] - SB[W[9], W[1], W[4], W[6]] + 
    2*SB[W[9], W[1], W[4], W[49]] + SB[W[9], W[1], W[5], W[1]] + 
    SB[W[9], W[1], W[5], W[2]] + SB[W[9], W[1], W[5], W[3]] + 
    SB[W[9], W[1], W[5], W[5]] - SB[W[9], W[1], W[5], W[49]] - 
    SB[W[9], W[1], W[5], W[51]] - 2*SB[W[9], W[1], W[6], W[1]] - 
    SB[W[9], W[1], W[6], W[2]] - SB[W[9], W[1], W[6], W[3]] - 
    SB[W[9], W[1], W[6], W[4]] - SB[W[9], W[1], W[6], W[5]] - 
    2*SB[W[9], W[1], W[6], W[6]] + 2*SB[W[9], W[1], W[6], W[49]] + 
    2*SB[W[9], W[1], W[6], W[51]] + 2*SB[W[9], W[1], W[9], W[1]] + 
    2*SB[W[9], W[1], W[9], W[3]] + 2*SB[W[9], W[1], W[9], W[4]] + 
    2*SB[W[9], W[1], W[9], W[6]] - 2*SB[W[9], W[1], W[9], W[49]] - 
    2*SB[W[9], W[1], W[9], W[51]] + SB[W[9], W[1], W[16], W[2]] - 
    SB[W[9], W[1], W[16], W[28]] - SB[W[9], W[1], W[22], W[6]] + 
    SB[W[9], W[1], W[22], W[33]] + SB[W[9], W[1], W[33], W[2]]/2 + 
    SB[W[9], W[1], W[33], W[6]]/2 - SB[W[9], W[1], W[33], W[28]]/2 - 
    SB[W[9], W[1], W[33], W[33]]/2 + SB[W[9], W[1], W[49], W[1]] + 
    SB[W[9], W[1], W[49], W[2]]/2 + SB[W[9], W[1], W[49], W[4]] + 
    (3*SB[W[9], W[1], W[49], W[6]])/2 + SB[W[9], W[1], W[49], W[28]]/2 - 
    SB[W[9], W[1], W[49], W[33]]/2 - 2*SB[W[9], W[1], W[49], W[49]] - 
    SB[W[9], W[1], W[51], W[1]] + SB[W[9], W[1], W[51], W[2]] - 
    SB[W[9], W[1], W[51], W[4]] + SB[W[9], W[1], W[51], W[6]] + 
    SB[W[9], W[1], W[183], W[182]] - SB[W[9], W[1], W[183], W[183]]/2 + 
    SB[W[9], W[1], W[183], W[186]]/2 - SB[W[9], W[1], W[183], W[187]]/2 - 
    SB[W[9], W[1], W[183], W[188]] + SB[W[9], W[1], W[183], W[189]] - 
    SB[W[9], W[1], W[183], W[190]]/2 + SB[W[9], W[1], W[186], W[183]]/2 + 
    SB[W[9], W[1], W[186], W[186]]/2 + SB[W[9], W[1], W[186], W[187]]/2 + 
    SB[W[9], W[1], W[186], W[190]]/2 + SB[W[9], W[1], W[190], W[182]] - 
    SB[W[9], W[1], W[190], W[183]]/2 + SB[W[9], W[1], W[190], W[186]]/2 - 
    SB[W[9], W[1], W[190], W[187]]/2 - SB[W[9], W[1], W[190], W[188]] + 
    SB[W[9], W[1], W[190], W[189]] - SB[W[9], W[1], W[190], W[190]]/2 - 
    SB[W[9], W[2], W[1], W[1]] + SB[W[9], W[2], W[1], W[2]]/2 - 
    SB[W[9], W[2], W[1], W[3]] + SB[W[9], W[2], W[1], W[5]] - 
    SB[W[9], W[2], W[1], W[6]]/2 + SB[W[9], W[2], W[1], W[28]]/2 + 
    SB[W[9], W[2], W[1], W[33]]/2 - SB[W[9], W[2], W[3], W[1]] + 
    SB[W[9], W[2], W[3], W[2]]/2 - SB[W[9], W[2], W[3], W[3]] + 
    SB[W[9], W[2], W[3], W[5]] - SB[W[9], W[2], W[3], W[48]]/2 + 
    SB[W[9], W[2], W[3], W[81]]/2 + SB[W[9], W[2], W[4], W[2]]/2 + 
    SB[W[9], W[2], W[4], W[4]] + SB[W[9], W[2], W[4], W[5]] + 
    SB[W[9], W[2], W[4], W[6]] - SB[W[9], W[2], W[4], W[48]]/2 - 
    SB[W[9], W[2], W[4], W[49]] - SB[W[9], W[2], W[4], W[51]] + 
    SB[W[9], W[2], W[4], W[81]]/2 + SB[W[9], W[2], W[6], W[2]]/2 + 
    SB[W[9], W[2], W[6], W[4]] + SB[W[9], W[2], W[6], W[5]] + 
    SB[W[9], W[2], W[6], W[6]]/2 - SB[W[9], W[2], W[6], W[27]] - 
    SB[W[9], W[2], W[6], W[28]]/2 + SB[W[9], W[2], W[6], W[33]]/2 - 
    SB[W[9], W[2], W[6], W[49]] - SB[W[9], W[2], W[6], W[51]] + 
    SB[W[9], W[2], W[6], W[81]] - 2*SB[W[9], W[2], W[9], W[1]] - 
    2*SB[W[9], W[2], W[9], W[3]] - 2*SB[W[9], W[2], W[9], W[4]] - 
    2*SB[W[9], W[2], W[9], W[6]] + 2*SB[W[9], W[2], W[9], W[49]] + 
    2*SB[W[9], W[2], W[9], W[51]] - SB[W[9], W[2], W[18], W[27]] + 
    SB[W[9], W[2], W[18], W[48]] + SB[W[9], W[2], W[22], W[6]] - 
    SB[W[9], W[2], W[22], W[33]] + SB[W[9], W[2], W[49], W[1]] - 
    SB[W[9], W[2], W[49], W[2]]/2 + SB[W[9], W[2], W[49], W[3]] - 
    SB[W[9], W[2], W[49], W[5]] - SB[W[9], W[2], W[49], W[6]]/2 - 
    SB[W[9], W[2], W[49], W[28]]/2 + SB[W[9], W[2], W[49], W[33]]/2 + 
    SB[W[9], W[2], W[51], W[1]] - SB[W[9], W[2], W[51], W[2]]/2 + 
    SB[W[9], W[2], W[51], W[3]] - SB[W[9], W[2], W[51], W[5]] + 
    SB[W[9], W[2], W[51], W[27]] - SB[W[9], W[2], W[51], W[48]]/2 - 
    SB[W[9], W[2], W[51], W[81]]/2 + SB[W[9], W[2], W[91], W[6]]/2 + 
    SB[W[9], W[2], W[91], W[28]]/2 - SB[W[9], W[2], W[91], W[33]]/2 + 
    SB[W[9], W[2], W[91], W[48]]/2 - SB[W[9], W[2], W[91], W[81]]/2 - 
    SB[W[9], W[2], W[182], W[182]] + SB[W[9], W[2], W[182], W[183]]/2 - 
    SB[W[9], W[2], W[182], W[186]]/2 + SB[W[9], W[2], W[182], W[187]]/2 + 
    SB[W[9], W[2], W[182], W[188]] - SB[W[9], W[2], W[182], W[189]] + 
    SB[W[9], W[2], W[182], W[190]]/2 + SB[W[9], W[2], W[187], W[182]] - 
    SB[W[9], W[2], W[187], W[183]]/2 + SB[W[9], W[2], W[187], W[186]]/2 - 
    SB[W[9], W[2], W[187], W[187]]/2 - SB[W[9], W[2], W[187], W[188]] + 
    SB[W[9], W[2], W[187], W[189]] - SB[W[9], W[2], W[187], W[190]]/2 + 
    SB[W[9], W[2], W[188], W[182]] - SB[W[9], W[2], W[188], W[183]]/2 + 
    SB[W[9], W[2], W[188], W[186]]/2 - SB[W[9], W[2], W[188], W[187]]/2 - 
    SB[W[9], W[2], W[188], W[188]] + SB[W[9], W[2], W[188], W[189]] - 
    SB[W[9], W[2], W[188], W[190]]/2 - SB[W[9], W[2], W[189], W[182]] + 
    SB[W[9], W[2], W[189], W[183]] + SB[W[9], W[2], W[189], W[187]] + 
    SB[W[9], W[2], W[189], W[188]] - SB[W[9], W[2], W[189], W[189]] + 
    SB[W[9], W[2], W[189], W[190]] - SB[W[9], W[2], W[189], W[219]]/2 - 
    SB[W[9], W[2], W[207], W[183]]/2 - SB[W[9], W[2], W[207], W[186]]/2 - 
    SB[W[9], W[2], W[207], W[187]]/2 - SB[W[9], W[2], W[207], W[190]]/2 + 
    SB[W[9], W[2], W[207], W[219]]/2 - 2*SB[W[9], W[3], W[1], W[2]] - 
    SB[W[9], W[3], W[1], W[4]] - SB[W[9], W[3], W[1], W[6]] + 
    SB[W[9], W[3], W[1], W[49]] + SB[W[9], W[3], W[1], W[51]] - 
    SB[W[9], W[3], W[2], W[1]] + SB[W[9], W[3], W[2], W[2]]/2 - 
    SB[W[9], W[3], W[2], W[3]] + SB[W[9], W[3], W[2], W[5]] - 
    SB[W[9], W[3], W[2], W[48]]/2 + SB[W[9], W[3], W[2], W[81]]/2 - 
    2*SB[W[9], W[3], W[3], W[2]] - 2*SB[W[9], W[3], W[3], W[4]] + 
    2*SB[W[9], W[3], W[3], W[51]] - SB[W[9], W[3], W[4], W[1]] - 
    SB[W[9], W[3], W[4], W[2]] - 2*SB[W[9], W[3], W[4], W[3]] - 
    2*SB[W[9], W[3], W[4], W[4]] - SB[W[9], W[3], W[4], W[5]] - 
    SB[W[9], W[3], W[4], W[6]] + 2*SB[W[9], W[3], W[4], W[49]] + 
    2*SB[W[9], W[3], W[4], W[51]] + SB[W[9], W[3], W[5], W[1]] + 
    SB[W[9], W[3], W[5], W[2]] + SB[W[9], W[3], W[5], W[3]] + 
    SB[W[9], W[3], W[5], W[5]] - SB[W[9], W[3], W[5], W[49]] - 
    SB[W[9], W[3], W[5], W[51]] - SB[W[9], W[3], W[6], W[1]] - 
    SB[W[9], W[3], W[6], W[2]] - SB[W[9], W[3], W[6], W[4]] - 
    SB[W[9], W[3], W[6], W[5]] + 2*SB[W[9], W[3], W[6], W[51]] + 
    2*SB[W[9], W[3], W[9], W[1]] + 2*SB[W[9], W[3], W[9], W[3]] + 
    2*SB[W[9], W[3], W[9], W[4]] + 2*SB[W[9], W[3], W[9], W[6]] - 
    2*SB[W[9], W[3], W[9], W[49]] - 2*SB[W[9], W[3], W[9], W[51]] + 
    SB[W[9], W[3], W[18], W[27]] - SB[W[9], W[3], W[18], W[48]] - 
    SB[W[9], W[3], W[30], W[2]]/2 - SB[W[9], W[3], W[30], W[27]] + 
    SB[W[9], W[3], W[30], W[48]]/2 + SB[W[9], W[3], W[30], W[81]]/2 + 
    SB[W[9], W[3], W[49], W[2]] - SB[W[9], W[3], W[49], W[3]] + 
    SB[W[9], W[3], W[49], W[4]] - SB[W[9], W[3], W[49], W[6]] + 
    SB[W[9], W[3], W[51], W[2]]/2 + SB[W[9], W[3], W[51], W[3]] + 
    SB[W[9], W[3], W[51], W[4]] + SB[W[9], W[3], W[51], W[6]] - 
    SB[W[9], W[3], W[51], W[27]] + SB[W[9], W[3], W[51], W[48]]/2 - 
    2*SB[W[9], W[3], W[51], W[51]] + SB[W[9], W[3], W[51], W[81]]/2 + 
    SB[W[9], W[3], W[60], W[2]] + SB[W[9], W[3], W[60], W[27]] - 
    SB[W[9], W[3], W[60], W[81]] + SB[W[9], W[3], W[183], W[182]] - 
    SB[W[9], W[3], W[183], W[183]] - SB[W[9], W[3], W[183], W[187]] - 
    SB[W[9], W[3], W[183], W[188]] + SB[W[9], W[3], W[183], W[189]] - 
    SB[W[9], W[3], W[183], W[190]] + SB[W[9], W[3], W[183], W[219]]/2 + 
    SB[W[9], W[3], W[190], W[182]] - SB[W[9], W[3], W[190], W[183]] - 
    SB[W[9], W[3], W[190], W[187]] - SB[W[9], W[3], W[190], W[188]] + 
    SB[W[9], W[3], W[190], W[189]] - SB[W[9], W[3], W[190], W[190]] - 
    SB[W[9], W[4], W[1], W[2]] - SB[W[9], W[4], W[1], W[3]] - 
    SB[W[9], W[4], W[1], W[5]] - SB[W[9], W[4], W[1], W[6]] + 
    2*SB[W[9], W[4], W[1], W[49]] + SB[W[9], W[4], W[2], W[2]]/2 + 
    SB[W[9], W[4], W[2], W[4]] + SB[W[9], W[4], W[2], W[5]] + 
    SB[W[9], W[4], W[2], W[6]] - SB[W[9], W[4], W[2], W[48]]/2 - 
    SB[W[9], W[4], W[2], W[49]] - SB[W[9], W[4], W[2], W[51]] + 
    SB[W[9], W[4], W[2], W[81]]/2 - SB[W[9], W[4], W[3], W[1]] - 
    SB[W[9], W[4], W[3], W[2]] - 2*SB[W[9], W[4], W[3], W[3]] - 
    2*SB[W[9], W[4], W[3], W[4]] - SB[W[9], W[4], W[3], W[5]] - 
    SB[W[9], W[4], W[3], W[6]] + 2*SB[W[9], W[4], W[3], W[49]] + 
    2*SB[W[9], W[4], W[3], W[51]] - 2*SB[W[9], W[4], W[4], W[3]] - 
    2*SB[W[9], W[4], W[4], W[5]] + 2*SB[W[9], W[4], W[4], W[49]] + 
    SB[W[9], W[4], W[5], W[2]] - SB[W[9], W[4], W[5], W[4]] + 
    SB[W[9], W[4], W[5], W[5]] - SB[W[9], W[4], W[5], W[6]] - 
    SB[W[9], W[4], W[6], W[1]] - SB[W[9], W[4], W[6], W[3]] - 
    2*SB[W[9], W[4], W[6], W[5]] + SB[W[9], W[4], W[6], W[49]] + 
    SB[W[9], W[4], W[6], W[51]] + 2*SB[W[9], W[4], W[9], W[1]] + 
    2*SB[W[9], W[4], W[9], W[3]] + 2*SB[W[9], W[4], W[9], W[4]] + 
    2*SB[W[9], W[4], W[9], W[6]] - 2*SB[W[9], W[4], W[9], W[49]] - 
    2*SB[W[9], W[4], W[9], W[51]] + SB[W[9], W[4], W[18], W[27]] - 
    SB[W[9], W[4], W[18], W[48]] - SB[W[9], W[4], W[30], W[2]]/2 - 
    SB[W[9], W[4], W[30], W[27]] + SB[W[9], W[4], W[30], W[48]]/2 + 
    SB[W[9], W[4], W[30], W[81]]/2 + SB[W[9], W[4], W[49], W[1]] + 
    SB[W[9], W[4], W[49], W[3]] + SB[W[9], W[4], W[49], W[4]] + 
    SB[W[9], W[4], W[49], W[5]] - 2*SB[W[9], W[4], W[49], W[49]] - 
    SB[W[9], W[4], W[51], W[1]] - SB[W[9], W[4], W[51], W[2]]/2 + 
    SB[W[9], W[4], W[51], W[3]] - SB[W[9], W[4], W[51], W[4]] + 
    SB[W[9], W[4], W[51], W[5]] - SB[W[9], W[4], W[51], W[27]] + 
    SB[W[9], W[4], W[51], W[48]]/2 + SB[W[9], W[4], W[51], W[81]]/2 + 
    SB[W[9], W[4], W[60], W[2]] + SB[W[9], W[4], W[60], W[27]] - 
    SB[W[9], W[4], W[60], W[81]] + SB[W[9], W[4], W[183], W[182]] - 
    SB[W[9], W[4], W[183], W[183]] - SB[W[9], W[4], W[183], W[187]] - 
    SB[W[9], W[4], W[183], W[188]] + SB[W[9], W[4], W[183], W[189]] - 
    SB[W[9], W[4], W[183], W[190]] + SB[W[9], W[4], W[183], W[219]]/2 + 
    SB[W[9], W[4], W[190], W[182]] - SB[W[9], W[4], W[190], W[183]] - 
    SB[W[9], W[4], W[190], W[187]] - SB[W[9], W[4], W[190], W[188]] + 
    SB[W[9], W[4], W[190], W[189]] - SB[W[9], W[4], W[190], W[190]] + 
    SB[W[9], W[5], W[1], W[1]] + SB[W[9], W[5], W[1], W[2]] + 
    SB[W[9], W[5], W[1], W[3]] + SB[W[9], W[5], W[1], W[5]] - 
    SB[W[9], W[5], W[1], W[49]] - SB[W[9], W[5], W[1], W[51]] + 
    SB[W[9], W[5], W[3], W[1]] + SB[W[9], W[5], W[3], W[2]] + 
    SB[W[9], W[5], W[3], W[3]] + SB[W[9], W[5], W[3], W[5]] - 
    SB[W[9], W[5], W[3], W[49]] - SB[W[9], W[5], W[3], W[51]] + 
    SB[W[9], W[5], W[4], W[2]] - SB[W[9], W[5], W[4], W[4]] + 
    SB[W[9], W[5], W[4], W[5]] - SB[W[9], W[5], W[4], W[6]] + 
    SB[W[9], W[5], W[6], W[2]] - SB[W[9], W[5], W[6], W[4]] + 
    SB[W[9], W[5], W[6], W[5]] - SB[W[9], W[5], W[6], W[6]] - 
    2*SB[W[9], W[5], W[9], W[1]] - 2*SB[W[9], W[5], W[9], W[3]] - 
    2*SB[W[9], W[5], W[9], W[4]] - 2*SB[W[9], W[5], W[9], W[6]] + 
    2*SB[W[9], W[5], W[9], W[49]] + 2*SB[W[9], W[5], W[9], W[51]] - 
    SB[W[9], W[5], W[49], W[2]] + SB[W[9], W[5], W[49], W[4]] - 
    SB[W[9], W[5], W[49], W[5]] + SB[W[9], W[5], W[49], W[6]] - 
    SB[W[9], W[5], W[51], W[2]] + SB[W[9], W[5], W[51], W[4]] - 
    SB[W[9], W[5], W[51], W[5]] + SB[W[9], W[5], W[51], W[6]] - 
    SB[W[9], W[5], W[182], W[182]] + SB[W[9], W[5], W[182], W[183]] + 
    SB[W[9], W[5], W[182], W[187]] + SB[W[9], W[5], W[182], W[188]] - 
    SB[W[9], W[5], W[182], W[189]] + SB[W[9], W[5], W[182], W[190]] + 
    SB[W[9], W[5], W[187], W[182]] - SB[W[9], W[5], W[187], W[183]] - 
    SB[W[9], W[5], W[187], W[187]] - SB[W[9], W[5], W[187], W[188]] + 
    SB[W[9], W[5], W[187], W[189]] - SB[W[9], W[5], W[187], W[190]] + 
    SB[W[9], W[5], W[188], W[182]] - SB[W[9], W[5], W[188], W[183]] - 
    SB[W[9], W[5], W[188], W[187]] - SB[W[9], W[5], W[188], W[188]] + 
    SB[W[9], W[5], W[188], W[189]] - SB[W[9], W[5], W[188], W[190]] - 
    SB[W[9], W[5], W[189], W[182]] + SB[W[9], W[5], W[189], W[183]] + 
    SB[W[9], W[5], W[189], W[187]] + SB[W[9], W[5], W[189], W[188]] - 
    SB[W[9], W[5], W[189], W[189]] + SB[W[9], W[5], W[189], W[190]] - 
    2*SB[W[9], W[6], W[1], W[1]] - SB[W[9], W[6], W[1], W[2]] - 
    SB[W[9], W[6], W[1], W[3]] - SB[W[9], W[6], W[1], W[4]] - 
    SB[W[9], W[6], W[1], W[5]] - 2*SB[W[9], W[6], W[1], W[6]] + 
    2*SB[W[9], W[6], W[1], W[49]] + 2*SB[W[9], W[6], W[1], W[51]] + 
    SB[W[9], W[6], W[2], W[2]]/2 + SB[W[9], W[6], W[2], W[4]] + 
    SB[W[9], W[6], W[2], W[5]] + SB[W[9], W[6], W[2], W[6]]/2 - 
    SB[W[9], W[6], W[2], W[27]] - SB[W[9], W[6], W[2], W[28]]/2 + 
    SB[W[9], W[6], W[2], W[33]]/2 - SB[W[9], W[6], W[2], W[49]] - 
    SB[W[9], W[6], W[2], W[51]] + SB[W[9], W[6], W[2], W[81]] - 
    SB[W[9], W[6], W[3], W[1]] - SB[W[9], W[6], W[3], W[2]] - 
    SB[W[9], W[6], W[3], W[4]] - SB[W[9], W[6], W[3], W[5]] + 
    2*SB[W[9], W[6], W[3], W[51]] - SB[W[9], W[6], W[4], W[1]] - 
    SB[W[9], W[6], W[4], W[3]] - 2*SB[W[9], W[6], W[4], W[5]] + 
    SB[W[9], W[6], W[4], W[49]] + SB[W[9], W[6], W[4], W[51]] + 
    SB[W[9], W[6], W[5], W[2]] - SB[W[9], W[6], W[5], W[4]] + 
    SB[W[9], W[6], W[5], W[5]] - SB[W[9], W[6], W[5], W[6]] - 
    2*SB[W[9], W[6], W[6], W[1]] - 2*SB[W[9], W[6], W[6], W[5]] + 
    2*SB[W[9], W[6], W[6], W[51]] + 2*SB[W[9], W[6], W[9], W[1]] + 
    2*SB[W[9], W[6], W[9], W[3]] + 2*SB[W[9], W[6], W[9], W[4]] + 
    2*SB[W[9], W[6], W[9], W[6]] - 2*SB[W[9], W[6], W[9], W[49]] - 
    2*SB[W[9], W[6], W[9], W[51]] - SB[W[9], W[6], W[22], W[6]] + 
    SB[W[9], W[6], W[22], W[33]] - SB[W[9], W[6], W[27], W[2]] - 
    SB[W[9], W[6], W[27], W[27]] + SB[W[9], W[6], W[27], W[81]] + 
    SB[W[9], W[6], W[33], W[2]]/2 + SB[W[9], W[6], W[33], W[6]]/2 - 
    SB[W[9], W[6], W[33], W[28]]/2 - SB[W[9], W[6], W[33], W[33]]/2 + 
    SB[W[9], W[6], W[49], W[1]] - SB[W[9], W[6], W[49], W[2]]/2 - 
    SB[W[9], W[6], W[49], W[3]] + SB[W[9], W[6], W[49], W[5]] - 
    SB[W[9], W[6], W[49], W[6]]/2 + SB[W[9], W[6], W[49], W[28]]/2 - 
    SB[W[9], W[6], W[49], W[33]]/2 + SB[W[9], W[6], W[51], W[1]] + 
    SB[W[9], W[6], W[51], W[3]] + SB[W[9], W[6], W[51], W[5]] + 
    SB[W[9], W[6], W[51], W[6]] - 2*SB[W[9], W[6], W[51], W[51]] + 
    SB[W[9], W[6], W[60], W[2]] + SB[W[9], W[6], W[60], W[27]] - 
    SB[W[9], W[6], W[60], W[81]] + SB[W[9], W[6], W[183], W[182]] - 
    SB[W[9], W[6], W[183], W[183]]/2 + SB[W[9], W[6], W[183], W[186]]/2 - 
    SB[W[9], W[6], W[183], W[187]]/2 - SB[W[9], W[6], W[183], W[188]] + 
    SB[W[9], W[6], W[183], W[189]] - SB[W[9], W[6], W[183], W[190]]/2 + 
    SB[W[9], W[6], W[186], W[183]]/2 + SB[W[9], W[6], W[186], W[186]]/2 + 
    SB[W[9], W[6], W[186], W[187]]/2 + SB[W[9], W[6], W[186], W[190]]/2 + 
    SB[W[9], W[6], W[190], W[182]] - SB[W[9], W[6], W[190], W[183]]/2 + 
    SB[W[9], W[6], W[190], W[186]]/2 - SB[W[9], W[6], W[190], W[187]]/2 - 
    SB[W[9], W[6], W[190], W[188]] + SB[W[9], W[6], W[190], W[189]] - 
    SB[W[9], W[6], W[190], W[190]]/2 + 2*SB[W[9], W[9], W[1], W[1]] - 
    SB[W[9], W[9], W[1], W[2]]/2 + 2*SB[W[9], W[9], W[1], W[3]] + 
    2*SB[W[9], W[9], W[1], W[4]] + (3*SB[W[9], W[9], W[1], W[6]])/2 + 
    SB[W[9], W[9], W[1], W[28]]/2 + SB[W[9], W[9], W[1], W[33]]/2 - 
    2*SB[W[9], W[9], W[1], W[49]] - 2*SB[W[9], W[9], W[1], W[51]] - 
    2*SB[W[9], W[9], W[2], W[1]] - 2*SB[W[9], W[9], W[2], W[3]] - 
    2*SB[W[9], W[9], W[2], W[4]] - 2*SB[W[9], W[9], W[2], W[6]] + 
    2*SB[W[9], W[9], W[2], W[49]] + 2*SB[W[9], W[9], W[2], W[51]] + 
    2*SB[W[9], W[9], W[3], W[1]] - SB[W[9], W[9], W[3], W[2]]/2 + 
    2*SB[W[9], W[9], W[3], W[3]] + 2*SB[W[9], W[9], W[3], W[4]] + 
    2*SB[W[9], W[9], W[3], W[6]] - SB[W[9], W[9], W[3], W[48]]/2 - 
    2*SB[W[9], W[9], W[3], W[49]] - 2*SB[W[9], W[9], W[3], W[51]] + 
    SB[W[9], W[9], W[3], W[81]]/2 + 2*SB[W[9], W[9], W[4], W[1]] - 
    SB[W[9], W[9], W[4], W[2]]/2 + 2*SB[W[9], W[9], W[4], W[3]] + 
    2*SB[W[9], W[9], W[4], W[4]] + 2*SB[W[9], W[9], W[4], W[6]] - 
    SB[W[9], W[9], W[4], W[48]]/2 - 2*SB[W[9], W[9], W[4], W[49]] - 
    2*SB[W[9], W[9], W[4], W[51]] + SB[W[9], W[9], W[4], W[81]]/2 - 
    2*SB[W[9], W[9], W[5], W[1]] - 2*SB[W[9], W[9], W[5], W[3]] - 
    2*SB[W[9], W[9], W[5], W[4]] - 2*SB[W[9], W[9], W[5], W[6]] + 
    2*SB[W[9], W[9], W[5], W[49]] + 2*SB[W[9], W[9], W[5], W[51]] + 
    2*SB[W[9], W[9], W[6], W[1]] - SB[W[9], W[9], W[6], W[2]]/2 + 
    2*SB[W[9], W[9], W[6], W[3]] + 2*SB[W[9], W[9], W[6], W[4]] + 
    (3*SB[W[9], W[9], W[6], W[6]])/2 - SB[W[9], W[9], W[6], W[27]] - 
    SB[W[9], W[9], W[6], W[28]]/2 + SB[W[9], W[9], W[6], W[33]]/2 - 
    2*SB[W[9], W[9], W[6], W[49]] - 2*SB[W[9], W[9], W[6], W[51]] + 
    SB[W[9], W[9], W[6], W[81]] - 4*SB[W[9], W[9], W[9], W[1]] - 
    4*SB[W[9], W[9], W[9], W[3]] - 4*SB[W[9], W[9], W[9], W[4]] - 
    4*SB[W[9], W[9], W[9], W[6]] + 4*SB[W[9], W[9], W[9], W[49]] + 
    4*SB[W[9], W[9], W[9], W[51]] - SB[W[9], W[9], W[18], W[27]] + 
    SB[W[9], W[9], W[18], W[48]] + SB[W[9], W[9], W[22], W[6]] - 
    SB[W[9], W[9], W[22], W[33]] + SB[W[9], W[9], W[49], W[2]]/2 - 
    SB[W[9], W[9], W[49], W[6]]/2 - SB[W[9], W[9], W[49], W[28]]/2 + 
    SB[W[9], W[9], W[49], W[33]]/2 + SB[W[9], W[9], W[51], W[2]]/2 + 
    SB[W[9], W[9], W[51], W[27]] - SB[W[9], W[9], W[51], W[48]]/2 - 
    SB[W[9], W[9], W[51], W[81]]/2 + SB[W[9], W[9], W[91], W[6]]/2 + 
    SB[W[9], W[9], W[91], W[28]]/2 - SB[W[9], W[9], W[91], W[33]]/2 + 
    SB[W[9], W[9], W[91], W[48]]/2 - SB[W[9], W[9], W[91], W[81]]/2 - 
    2*SB[W[9], W[9], W[182], W[182]] + (3*SB[W[9], W[9], W[182], W[183]])/2 - 
    SB[W[9], W[9], W[182], W[186]]/2 + (3*SB[W[9], W[9], W[182], W[187]])/2 + 
    2*SB[W[9], W[9], W[182], W[188]] - 2*SB[W[9], W[9], W[182], W[189]] + 
    (3*SB[W[9], W[9], W[182], W[190]])/2 + 2*SB[W[9], W[9], W[187], W[182]] - 
    (3*SB[W[9], W[9], W[187], W[183]])/2 + SB[W[9], W[9], W[187], W[186]]/2 - 
    (3*SB[W[9], W[9], W[187], W[187]])/2 - 2*SB[W[9], W[9], W[187], W[188]] + 
    2*SB[W[9], W[9], W[187], W[189]] - (3*SB[W[9], W[9], W[187], W[190]])/2 + 
    2*SB[W[9], W[9], W[188], W[182]] - (3*SB[W[9], W[9], W[188], W[183]])/2 + 
    SB[W[9], W[9], W[188], W[186]]/2 - (3*SB[W[9], W[9], W[188], W[187]])/2 - 
    2*SB[W[9], W[9], W[188], W[188]] + 2*SB[W[9], W[9], W[188], W[189]] - 
    (3*SB[W[9], W[9], W[188], W[190]])/2 - 2*SB[W[9], W[9], W[189], W[182]] + 
    2*SB[W[9], W[9], W[189], W[183]] + 2*SB[W[9], W[9], W[189], W[187]] + 
    2*SB[W[9], W[9], W[189], W[188]] - 2*SB[W[9], W[9], W[189], W[189]] + 
    2*SB[W[9], W[9], W[189], W[190]] - SB[W[9], W[9], W[189], W[219]]/2 - 
    SB[W[9], W[9], W[207], W[183]]/2 - SB[W[9], W[9], W[207], W[186]]/2 - 
    SB[W[9], W[9], W[207], W[187]]/2 - SB[W[9], W[9], W[207], W[190]]/2 + 
    SB[W[9], W[9], W[207], W[219]]/2 - SB[W[9], W[18], W[2], W[27]] + 
    SB[W[9], W[18], W[2], W[48]] - SB[W[9], W[18], W[3], W[2]]/2 - 
    SB[W[9], W[18], W[3], W[48]]/2 + SB[W[9], W[18], W[3], W[81]]/2 - 
    SB[W[9], W[18], W[4], W[2]]/2 - SB[W[9], W[18], W[4], W[48]]/2 + 
    SB[W[9], W[18], W[4], W[81]]/2 - 2*SB[W[9], W[18], W[18], W[27]] + 
    2*SB[W[9], W[18], W[18], W[48]] - SB[W[9], W[18], W[27], W[2]] - 
    SB[W[9], W[18], W[27], W[27]] + SB[W[9], W[18], W[27], W[81]] + 
    SB[W[9], W[18], W[30], W[2]]/2 + SB[W[9], W[18], W[30], W[27]] - 
    SB[W[9], W[18], W[30], W[48]]/2 - SB[W[9], W[18], W[30], W[81]]/2 + 
    SB[W[9], W[18], W[48], W[2]]/2 + SB[W[9], W[18], W[48], W[27]] - 
    SB[W[9], W[18], W[48], W[48]]/2 - SB[W[9], W[18], W[48], W[81]]/2 + 
    SB[W[9], W[18], W[51], W[2]]/2 + SB[W[9], W[18], W[51], W[27]] - 
    SB[W[9], W[18], W[51], W[48]]/2 - SB[W[9], W[18], W[51], W[81]]/2 - 
    SB[W[9], W[18], W[183], W[219]]/2 + SB[W[9], W[18], W[195], W[219]]/2 + 
    SB[W[9], W[18], W[219], W[219]]/2 + SB[W[9], W[21], W[1], W[2]]/2 + 
    SB[W[9], W[21], W[1], W[6]]/2 - SB[W[9], W[21], W[1], W[28]]/2 - 
    SB[W[9], W[21], W[1], W[33]]/2 + SB[W[9], W[21], W[2], W[6]]/2 + 
    SB[W[9], W[21], W[2], W[28]]/2 - SB[W[9], W[21], W[2], W[33]]/2 + 
    SB[W[9], W[21], W[2], W[48]]/2 - SB[W[9], W[21], W[2], W[81]]/2 + 
    SB[W[9], W[21], W[6], W[2]]/2 + SB[W[9], W[21], W[6], W[6]]/2 + 
    SB[W[9], W[21], W[6], W[27]] + SB[W[9], W[21], W[6], W[28]]/2 - 
    SB[W[9], W[21], W[6], W[33]]/2 - SB[W[9], W[21], W[6], W[81]] - 
    SB[W[9], W[21], W[33], W[2]]/2 - SB[W[9], W[21], W[33], W[6]]/2 + 
    SB[W[9], W[21], W[33], W[28]]/2 + SB[W[9], W[21], W[33], W[33]]/2 + 
    SB[W[9], W[21], W[48], W[2]]/2 + SB[W[9], W[21], W[48], W[27]] - 
    SB[W[9], W[21], W[48], W[48]]/2 - SB[W[9], W[21], W[48], W[81]]/2 - 
    SB[W[9], W[21], W[51], W[2]]/2 - SB[W[9], W[21], W[51], W[27]] + 
    SB[W[9], W[21], W[51], W[48]]/2 + SB[W[9], W[21], W[51], W[81]]/2 - 
    SB[W[9], W[21], W[91], W[6]]/2 - SB[W[9], W[21], W[91], W[28]]/2 + 
    SB[W[9], W[21], W[91], W[33]]/2 - SB[W[9], W[21], W[91], W[48]]/2 + 
    SB[W[9], W[21], W[91], W[81]]/2 + SB[W[9], W[21], W[182], W[183]]/2 + 
    SB[W[9], W[21], W[182], W[186]]/2 + SB[W[9], W[21], W[182], W[187]]/2 + 
    SB[W[9], W[21], W[182], W[190]]/2 - SB[W[9], W[21], W[183], W[183]]/2 - 
    SB[W[9], W[21], W[183], W[186]]/2 - SB[W[9], W[21], W[183], W[187]]/2 - 
    SB[W[9], W[21], W[183], W[190]]/2 - SB[W[9], W[21], W[186], W[183]]/2 - 
    SB[W[9], W[21], W[186], W[186]]/2 - SB[W[9], W[21], W[186], W[187]]/2 - 
    SB[W[9], W[21], W[186], W[190]]/2 - SB[W[9], W[21], W[187], W[183]]/2 - 
    SB[W[9], W[21], W[187], W[186]]/2 - SB[W[9], W[21], W[187], W[187]]/2 - 
    SB[W[9], W[21], W[187], W[190]]/2 - SB[W[9], W[21], W[188], W[183]]/2 - 
    SB[W[9], W[21], W[188], W[186]]/2 - SB[W[9], W[21], W[188], W[187]]/2 - 
    SB[W[9], W[21], W[188], W[190]]/2 + SB[W[9], W[21], W[189], W[219]]/2 - 
    SB[W[9], W[21], W[190], W[183]]/2 - SB[W[9], W[21], W[190], W[186]]/2 - 
    SB[W[9], W[21], W[190], W[187]]/2 - SB[W[9], W[21], W[190], W[190]]/2 + 
    SB[W[9], W[21], W[195], W[219]]/2 + SB[W[9], W[21], W[207], W[183]]/2 + 
    SB[W[9], W[21], W[207], W[186]]/2 + SB[W[9], W[21], W[207], W[187]]/2 + 
    SB[W[9], W[21], W[207], W[190]]/2 - SB[W[9], W[21], W[207], W[219]]/2 + 
    SB[W[9], W[21], W[219], W[219]]/2 - SB[W[9], W[22], W[1], W[2]]/2 - 
    SB[W[9], W[22], W[1], W[6]]/2 + SB[W[9], W[22], W[1], W[28]]/2 + 
    SB[W[9], W[22], W[1], W[33]]/2 + SB[W[9], W[22], W[2], W[6]] - 
    SB[W[9], W[22], W[2], W[33]] + SB[W[9], W[22], W[6], W[2]]/2 - 
    SB[W[9], W[22], W[6], W[6]]/2 - SB[W[9], W[22], W[6], W[28]]/2 + 
    SB[W[9], W[22], W[6], W[33]]/2 + 2*SB[W[9], W[22], W[22], W[6]] - 
    2*SB[W[9], W[22], W[22], W[33]] - SB[W[9], W[22], W[33], W[2]]/2 - 
    SB[W[9], W[22], W[33], W[6]]/2 + SB[W[9], W[22], W[33], W[28]]/2 + 
    SB[W[9], W[22], W[33], W[33]]/2 - SB[W[9], W[22], W[46], W[2]]/2 - 
    SB[W[9], W[22], W[46], W[6]]/2 + SB[W[9], W[22], W[46], W[28]]/2 + 
    SB[W[9], W[22], W[46], W[33]]/2 + SB[W[9], W[22], W[49], W[2]]/2 - 
    SB[W[9], W[22], W[49], W[6]]/2 - SB[W[9], W[22], W[49], W[28]]/2 + 
    SB[W[9], W[22], W[49], W[33]]/2 - SB[W[9], W[22], W[182], W[183]]/2 - 
    SB[W[9], W[22], W[182], W[186]]/2 - SB[W[9], W[22], W[182], W[187]]/2 - 
    SB[W[9], W[22], W[182], W[190]]/2 - SB[W[9], W[22], W[186], W[183]]/2 - 
    SB[W[9], W[22], W[186], W[186]]/2 - SB[W[9], W[22], W[186], W[187]]/2 - 
    SB[W[9], W[22], W[186], W[190]]/2 + SB[W[9], W[22], W[187], W[183]]/2 + 
    SB[W[9], W[22], W[187], W[186]]/2 + SB[W[9], W[22], W[187], W[187]]/2 + 
    SB[W[9], W[22], W[187], W[190]]/2 + SB[W[9], W[22], W[188], W[183]]/2 + 
    SB[W[9], W[22], W[188], W[186]]/2 + SB[W[9], W[22], W[188], W[187]]/2 + 
    SB[W[9], W[22], W[188], W[190]]/2 - SB[W[9], W[22], W[189], W[183]]/2 - 
    SB[W[9], W[22], W[189], W[186]]/2 - SB[W[9], W[22], W[189], W[187]]/2 - 
    SB[W[9], W[22], W[189], W[190]]/2 + SB[W[9], W[22], W[196], W[183]]/2 + 
    SB[W[9], W[22], W[196], W[186]]/2 + SB[W[9], W[22], W[196], W[187]]/2 + 
    SB[W[9], W[22], W[196], W[190]]/2 + SB[W[9], W[22], W[220], W[183]]/2 + 
    SB[W[9], W[22], W[220], W[186]]/2 + SB[W[9], W[22], W[220], W[187]]/2 + 
    SB[W[9], W[22], W[220], W[190]]/2 + SB[W[9], W[25], W[2], W[6]]/2 + 
    SB[W[9], W[25], W[2], W[28]]/2 - SB[W[9], W[25], W[2], W[33]]/2 + 
    SB[W[9], W[25], W[2], W[48]]/2 - SB[W[9], W[25], W[2], W[81]]/2 + 
    SB[W[9], W[25], W[3], W[2]]/2 + SB[W[9], W[25], W[3], W[48]]/2 - 
    SB[W[9], W[25], W[3], W[81]]/2 + SB[W[9], W[25], W[4], W[2]]/2 + 
    SB[W[9], W[25], W[4], W[48]]/2 - SB[W[9], W[25], W[4], W[81]]/2 + 
    SB[W[9], W[25], W[6], W[2]] + SB[W[9], W[25], W[6], W[27]] - 
    SB[W[9], W[25], W[6], W[81]] + SB[W[9], W[25], W[16], W[2]] - 
    SB[W[9], W[25], W[16], W[28]] + SB[W[9], W[25], W[30], W[2]]/2 + 
    SB[W[9], W[25], W[30], W[27]] - SB[W[9], W[25], W[30], W[48]]/2 - 
    SB[W[9], W[25], W[30], W[81]]/2 - SB[W[9], W[25], W[46], W[2]]/2 - 
    SB[W[9], W[25], W[46], W[6]]/2 + SB[W[9], W[25], W[46], W[28]]/2 + 
    SB[W[9], W[25], W[46], W[33]]/2 - SB[W[9], W[25], W[49], W[2]]/2 + 
    SB[W[9], W[25], W[49], W[6]]/2 + SB[W[9], W[25], W[49], W[28]]/2 - 
    SB[W[9], W[25], W[49], W[33]]/2 - SB[W[9], W[25], W[60], W[2]] - 
    SB[W[9], W[25], W[60], W[27]] + SB[W[9], W[25], W[60], W[81]] - 
    SB[W[9], W[25], W[91], W[6]]/2 - SB[W[9], W[25], W[91], W[28]]/2 + 
    SB[W[9], W[25], W[91], W[33]]/2 - SB[W[9], W[25], W[91], W[48]]/2 + 
    SB[W[9], W[25], W[91], W[81]]/2 + SB[W[9], W[25], W[183], W[183]]/2 + 
    SB[W[9], W[25], W[183], W[186]]/2 + SB[W[9], W[25], W[183], W[187]]/2 + 
    SB[W[9], W[25], W[183], W[190]]/2 - SB[W[9], W[25], W[183], W[219]]/2 - 
    SB[W[9], W[25], W[189], W[183]]/2 - SB[W[9], W[25], W[189], W[186]]/2 - 
    SB[W[9], W[25], W[189], W[187]]/2 - SB[W[9], W[25], W[189], W[190]]/2 + 
    SB[W[9], W[25], W[189], W[219]]/2 + SB[W[9], W[25], W[190], W[183]]/2 + 
    SB[W[9], W[25], W[190], W[186]]/2 + SB[W[9], W[25], W[190], W[187]]/2 + 
    SB[W[9], W[25], W[190], W[190]]/2 + SB[W[9], W[25], W[196], W[183]]/2 + 
    SB[W[9], W[25], W[196], W[186]]/2 + SB[W[9], W[25], W[196], W[187]]/2 + 
    SB[W[9], W[25], W[196], W[190]]/2 + SB[W[9], W[25], W[207], W[183]]/2 + 
    SB[W[9], W[25], W[207], W[186]]/2 + SB[W[9], W[25], W[207], W[187]]/2 + 
    SB[W[9], W[25], W[207], W[190]]/2 - SB[W[9], W[25], W[207], W[219]]/2 + 
    SB[W[9], W[25], W[220], W[183]]/2 + SB[W[9], W[25], W[220], W[186]]/2 + 
    SB[W[9], W[25], W[220], W[187]]/2 + SB[W[9], W[25], W[220], W[190]]/2 + 
    SB[W[9], W[49], W[1], W[1]] + (3*SB[W[9], W[49], W[1], W[2]])/2 + 
    SB[W[9], W[49], W[1], W[4]] + (3*SB[W[9], W[49], W[1], W[6]])/2 - 
    SB[W[9], W[49], W[1], W[28]]/2 - SB[W[9], W[49], W[1], W[33]]/2 - 
    2*SB[W[9], W[49], W[1], W[49]] + SB[W[9], W[49], W[2], W[1]] - 
    SB[W[9], W[49], W[2], W[2]]/2 + SB[W[9], W[49], W[2], W[3]] - 
    SB[W[9], W[49], W[2], W[5]] - SB[W[9], W[49], W[2], W[6]]/2 - 
    SB[W[9], W[49], W[2], W[28]]/2 + SB[W[9], W[49], W[2], W[33]]/2 + 
    SB[W[9], W[49], W[3], W[2]] - SB[W[9], W[49], W[3], W[3]] + 
    SB[W[9], W[49], W[3], W[4]] - SB[W[9], W[49], W[3], W[6]] + 
    SB[W[9], W[49], W[4], W[1]] + SB[W[9], W[49], W[4], W[3]] + 
    SB[W[9], W[49], W[4], W[4]] + SB[W[9], W[49], W[4], W[5]] - 
    2*SB[W[9], W[49], W[4], W[49]] - SB[W[9], W[49], W[5], W[2]] + 
    SB[W[9], W[49], W[5], W[4]] - SB[W[9], W[49], W[5], W[5]] + 
    SB[W[9], W[49], W[5], W[6]] + SB[W[9], W[49], W[6], W[1]] - 
    SB[W[9], W[49], W[6], W[2]]/2 - SB[W[9], W[49], W[6], W[3]] + 
    SB[W[9], W[49], W[6], W[5]] - SB[W[9], W[49], W[6], W[6]]/2 + 
    SB[W[9], W[49], W[6], W[28]]/2 - SB[W[9], W[49], W[6], W[33]]/2 - 
    SB[W[9], W[49], W[16], W[2]] + SB[W[9], W[49], W[16], W[28]] - 
    SB[W[9], W[49], W[22], W[6]] + SB[W[9], W[49], W[22], W[33]] + 
    SB[W[9], W[49], W[46], W[2]]/2 + SB[W[9], W[49], W[46], W[6]]/2 - 
    SB[W[9], W[49], W[46], W[28]]/2 - SB[W[9], W[49], W[46], W[33]]/2 - 
    2*SB[W[9], W[49], W[49], W[1]] - 2*SB[W[9], W[49], W[49], W[4]] + 
    2*SB[W[9], W[49], W[49], W[49]] + SB[W[9], W[49], W[182], W[182]] - 
    SB[W[9], W[49], W[182], W[183]]/2 + SB[W[9], W[49], W[182], W[186]]/2 - 
    SB[W[9], W[49], W[182], W[187]]/2 - SB[W[9], W[49], W[182], W[188]] + 
    SB[W[9], W[49], W[182], W[189]] - SB[W[9], W[49], W[182], W[190]]/2 - 
    SB[W[9], W[49], W[183], W[182]] + SB[W[9], W[49], W[183], W[183]]/2 - 
    SB[W[9], W[49], W[183], W[186]]/2 + SB[W[9], W[49], W[183], W[187]]/2 + 
    SB[W[9], W[49], W[183], W[188]] - SB[W[9], W[49], W[183], W[189]] + 
    SB[W[9], W[49], W[183], W[190]]/2 - SB[W[9], W[49], W[187], W[182]] + 
    SB[W[9], W[49], W[187], W[183]]/2 - SB[W[9], W[49], W[187], W[186]]/2 + 
    SB[W[9], W[49], W[187], W[187]]/2 + SB[W[9], W[49], W[187], W[188]] - 
    SB[W[9], W[49], W[187], W[189]] + SB[W[9], W[49], W[187], W[190]]/2 - 
    SB[W[9], W[49], W[188], W[182]] + SB[W[9], W[49], W[188], W[183]]/2 - 
    SB[W[9], W[49], W[188], W[186]]/2 + SB[W[9], W[49], W[188], W[187]]/2 + 
    SB[W[9], W[49], W[188], W[188]] - SB[W[9], W[49], W[188], W[189]] + 
    SB[W[9], W[49], W[188], W[190]]/2 + SB[W[9], W[49], W[189], W[182]] - 
    SB[W[9], W[49], W[189], W[183]]/2 + SB[W[9], W[49], W[189], W[186]]/2 - 
    SB[W[9], W[49], W[189], W[187]]/2 - SB[W[9], W[49], W[189], W[188]] + 
    SB[W[9], W[49], W[189], W[189]] - SB[W[9], W[49], W[189], W[190]]/2 - 
    SB[W[9], W[49], W[190], W[182]] + SB[W[9], W[49], W[190], W[183]]/2 - 
    SB[W[9], W[49], W[190], W[186]]/2 + SB[W[9], W[49], W[190], W[187]]/2 + 
    SB[W[9], W[49], W[190], W[188]] - SB[W[9], W[49], W[190], W[189]] + 
    SB[W[9], W[49], W[190], W[190]]/2 - SB[W[9], W[49], W[196], W[183]]/2 - 
    SB[W[9], W[49], W[196], W[186]]/2 - SB[W[9], W[49], W[196], W[187]]/2 - 
    SB[W[9], W[49], W[196], W[190]]/2 - SB[W[9], W[49], W[220], W[183]]/2 - 
    SB[W[9], W[49], W[220], W[186]]/2 - SB[W[9], W[49], W[220], W[187]]/2 - 
    SB[W[9], W[49], W[220], W[190]]/2 - SB[W[9], W[51], W[1], W[1]] + 
    SB[W[9], W[51], W[1], W[2]] - SB[W[9], W[51], W[1], W[4]] + 
    SB[W[9], W[51], W[1], W[6]] + SB[W[9], W[51], W[2], W[1]] - 
    SB[W[9], W[51], W[2], W[2]]/2 + SB[W[9], W[51], W[2], W[3]] - 
    SB[W[9], W[51], W[2], W[5]] + SB[W[9], W[51], W[2], W[27]] - 
    SB[W[9], W[51], W[2], W[48]]/2 - SB[W[9], W[51], W[2], W[81]]/2 + 
    (3*SB[W[9], W[51], W[3], W[2]])/2 + SB[W[9], W[51], W[3], W[3]] + 
    SB[W[9], W[51], W[3], W[4]] + SB[W[9], W[51], W[3], W[6]] + 
    SB[W[9], W[51], W[3], W[48]]/2 - 2*SB[W[9], W[51], W[3], W[51]] - 
    SB[W[9], W[51], W[3], W[81]]/2 - SB[W[9], W[51], W[4], W[1]] + 
    SB[W[9], W[51], W[4], W[2]]/2 + SB[W[9], W[51], W[4], W[3]] - 
    SB[W[9], W[51], W[4], W[4]] + SB[W[9], W[51], W[4], W[5]] + 
    SB[W[9], W[51], W[4], W[48]]/2 - SB[W[9], W[51], W[4], W[81]]/2 - 
    SB[W[9], W[51], W[5], W[2]] + SB[W[9], W[51], W[5], W[4]] - 
    SB[W[9], W[51], W[5], W[5]] + SB[W[9], W[51], W[5], W[6]] + 
    SB[W[9], W[51], W[6], W[1]] + SB[W[9], W[51], W[6], W[3]] + 
    SB[W[9], W[51], W[6], W[5]] + SB[W[9], W[51], W[6], W[6]] - 
    2*SB[W[9], W[51], W[6], W[51]] + SB[W[9], W[51], W[18], W[27]] - 
    SB[W[9], W[51], W[18], W[48]] + SB[W[9], W[51], W[27], W[2]] + 
    SB[W[9], W[51], W[27], W[27]] - SB[W[9], W[51], W[27], W[81]] - 
    SB[W[9], W[51], W[48], W[2]]/2 - SB[W[9], W[51], W[48], W[27]] + 
    SB[W[9], W[51], W[48], W[48]]/2 + SB[W[9], W[51], W[48], W[81]]/2 - 
    2*SB[W[9], W[51], W[51], W[3]] - 2*SB[W[9], W[51], W[51], W[6]] + 
    2*SB[W[9], W[51], W[51], W[51]] - SB[W[9], W[51], W[60], W[2]] - 
    SB[W[9], W[51], W[60], W[27]] + SB[W[9], W[51], W[60], W[81]] + 
    SB[W[9], W[51], W[182], W[182]] - SB[W[9], W[51], W[182], W[183]] - 
    SB[W[9], W[51], W[182], W[187]] - SB[W[9], W[51], W[182], W[188]] + 
    SB[W[9], W[51], W[182], W[189]] - SB[W[9], W[51], W[182], W[190]] - 
    SB[W[9], W[51], W[183], W[182]] + SB[W[9], W[51], W[183], W[183]] + 
    SB[W[9], W[51], W[183], W[187]] + SB[W[9], W[51], W[183], W[188]] - 
    SB[W[9], W[51], W[183], W[189]] + SB[W[9], W[51], W[183], W[190]] - 
    SB[W[9], W[51], W[187], W[182]] + SB[W[9], W[51], W[187], W[183]] + 
    SB[W[9], W[51], W[187], W[187]] + SB[W[9], W[51], W[187], W[188]] - 
    SB[W[9], W[51], W[187], W[189]] + SB[W[9], W[51], W[187], W[190]] - 
    SB[W[9], W[51], W[188], W[182]] + SB[W[9], W[51], W[188], W[183]] + 
    SB[W[9], W[51], W[188], W[187]] + SB[W[9], W[51], W[188], W[188]] - 
    SB[W[9], W[51], W[188], W[189]] + SB[W[9], W[51], W[188], W[190]] + 
    SB[W[9], W[51], W[189], W[182]] - SB[W[9], W[51], W[189], W[183]] - 
    SB[W[9], W[51], W[189], W[187]] - SB[W[9], W[51], W[189], W[188]] + 
    SB[W[9], W[51], W[189], W[189]] - SB[W[9], W[51], W[189], W[190]] - 
    SB[W[9], W[51], W[190], W[182]] + SB[W[9], W[51], W[190], W[183]] + 
    SB[W[9], W[51], W[190], W[187]] + SB[W[9], W[51], W[190], W[188]] - 
    SB[W[9], W[51], W[190], W[189]] + SB[W[9], W[51], W[190], W[190]] - 
    SB[W[9], W[51], W[195], W[219]]/2 - SB[W[9], W[51], W[219], W[219]]/2, 
   -SB[W[5], W[6], W[6], W[27]] + SB[W[5], W[6], W[6], W[32]] - 
    SB[W[5], W[6], W[8], W[6]] + SB[W[5], W[6], W[8], W[14]] + 
    SB[W[5], W[6], W[8], W[27]] - SB[W[5], W[6], W[8], W[32]] - 
    SB[W[5], W[6], W[27], W[27]] + SB[W[5], W[6], W[27], W[32]] + 
    SB[W[5], W[6], W[32], W[6]] - SB[W[5], W[6], W[32], W[14]] + 
    SB[W[5], W[6], W[32], W[27]] - SB[W[5], W[6], W[32], W[32]] + 
    SB[W[5], W[8], W[5], W[6]] - SB[W[5], W[8], W[5], W[14]] - 
    SB[W[5], W[8], W[5], W[27]] + SB[W[5], W[8], W[5], W[32]] - 
    SB[W[5], W[8], W[6], W[6]] + SB[W[5], W[8], W[6], W[14]] + 
    SB[W[5], W[8], W[27], W[27]] - SB[W[5], W[8], W[27], W[32]] - 
    SB[W[5], W[20], W[5], W[6]] + SB[W[5], W[20], W[5], W[14]] + 
    SB[W[5], W[20], W[5], W[27]] - SB[W[5], W[20], W[5], W[32]] + 
    SB[W[5], W[20], W[6], W[6]] - SB[W[5], W[20], W[6], W[14]] + 
    SB[W[5], W[20], W[6], W[27]] - SB[W[5], W[20], W[6], W[32]] + 
    SB[W[5], W[20], W[8], W[6]] - SB[W[5], W[20], W[8], W[14]] - 
    SB[W[5], W[20], W[8], W[27]] + SB[W[5], W[20], W[8], W[32]] - 
    SB[W[5], W[20], W[32], W[6]] + SB[W[5], W[20], W[32], W[14]] - 
    SB[W[5], W[20], W[32], W[27]] + SB[W[5], W[20], W[32], W[32]] - 
    SB[W[6], W[5], W[6], W[27]] + SB[W[6], W[5], W[6], W[32]] - 
    SB[W[6], W[5], W[8], W[6]] + SB[W[6], W[5], W[8], W[14]] + 
    SB[W[6], W[5], W[8], W[27]] - SB[W[6], W[5], W[8], W[32]] - 
    SB[W[6], W[5], W[27], W[27]] + SB[W[6], W[5], W[27], W[32]] + 
    SB[W[6], W[5], W[32], W[6]] - SB[W[6], W[5], W[32], W[14]] + 
    SB[W[6], W[5], W[32], W[27]] - SB[W[6], W[5], W[32], W[32]] - 
    SB[W[6], W[6], W[5], W[27]] + SB[W[6], W[6], W[5], W[32]] + 
    SB[W[6], W[6], W[27], W[27]] - SB[W[6], W[6], W[27], W[32]] - 
    SB[W[6], W[8], W[5], W[6]] + SB[W[6], W[8], W[5], W[14]] + 
    SB[W[6], W[8], W[5], W[27]] - SB[W[6], W[8], W[5], W[32]] + 
    SB[W[6], W[8], W[6], W[6]] - SB[W[6], W[8], W[6], W[14]] - 
    SB[W[6], W[8], W[27], W[27]] + SB[W[6], W[8], W[27], W[32]] + 
    SB[W[6], W[27], W[5], W[6]] - SB[W[6], W[27], W[5], W[14]] - 
    SB[W[6], W[27], W[6], W[6]] + SB[W[6], W[27], W[6], W[14]] + 
    SB[W[6], W[27], W[6], W[27]] - SB[W[6], W[27], W[6], W[32]] + 
    SB[W[6], W[27], W[8], W[6]] - SB[W[6], W[27], W[8], W[14]] - 
    SB[W[6], W[27], W[8], W[27]] + SB[W[6], W[27], W[8], W[32]] + 
    SB[W[6], W[27], W[27], W[27]] - SB[W[6], W[27], W[27], W[32]] - 
    SB[W[6], W[27], W[32], W[6]] + SB[W[6], W[27], W[32], W[14]] - 
    SB[W[6], W[27], W[32], W[27]] + SB[W[6], W[27], W[32], W[32]] + 
    SB[W[8], W[5], W[6], W[27]] - SB[W[8], W[5], W[6], W[32]] + 
    SB[W[8], W[5], W[8], W[6]] - SB[W[8], W[5], W[8], W[14]] - 
    SB[W[8], W[5], W[8], W[27]] + SB[W[8], W[5], W[8], W[32]] + 
    SB[W[8], W[5], W[27], W[27]] - SB[W[8], W[5], W[27], W[32]] - 
    SB[W[8], W[5], W[32], W[6]] + SB[W[8], W[5], W[32], W[14]] - 
    SB[W[8], W[5], W[32], W[27]] + SB[W[8], W[5], W[32], W[32]] + 
    SB[W[8], W[6], W[5], W[27]] - SB[W[8], W[6], W[5], W[32]] + 
    SB[W[8], W[6], W[6], W[27]] - SB[W[8], W[6], W[6], W[32]] + 
    SB[W[8], W[6], W[8], W[6]] - SB[W[8], W[6], W[8], W[14]] - 
    SB[W[8], W[6], W[8], W[27]] + SB[W[8], W[6], W[8], W[32]] - 
    SB[W[8], W[6], W[32], W[6]] + SB[W[8], W[6], W[32], W[14]] - 
    SB[W[8], W[6], W[32], W[27]] + SB[W[8], W[6], W[32], W[32]] + 
    SB[W[8], W[20], W[5], W[6]] - SB[W[8], W[20], W[5], W[14]] - 
    SB[W[8], W[20], W[5], W[27]] + SB[W[8], W[20], W[5], W[32]] - 
    SB[W[8], W[20], W[6], W[6]] + SB[W[8], W[20], W[6], W[14]] - 
    SB[W[8], W[20], W[6], W[27]] + SB[W[8], W[20], W[6], W[32]] - 
    SB[W[8], W[20], W[8], W[6]] + SB[W[8], W[20], W[8], W[14]] + 
    SB[W[8], W[20], W[8], W[27]] - SB[W[8], W[20], W[8], W[32]] + 
    SB[W[8], W[20], W[32], W[6]] - SB[W[8], W[20], W[32], W[14]] + 
    SB[W[8], W[20], W[32], W[27]] - SB[W[8], W[20], W[32], W[32]] - 
    SB[W[8], W[27], W[5], W[6]] + SB[W[8], W[27], W[5], W[14]] + 
    SB[W[8], W[27], W[6], W[6]] - SB[W[8], W[27], W[6], W[14]] - 
    SB[W[8], W[27], W[6], W[27]] + SB[W[8], W[27], W[6], W[32]] - 
    SB[W[8], W[27], W[8], W[6]] + SB[W[8], W[27], W[8], W[14]] + 
    SB[W[8], W[27], W[8], W[27]] - SB[W[8], W[27], W[8], W[32]] - 
    SB[W[8], W[27], W[27], W[27]] + SB[W[8], W[27], W[27], W[32]] + 
    SB[W[8], W[27], W[32], W[6]] - SB[W[8], W[27], W[32], W[14]] + 
    SB[W[8], W[27], W[32], W[27]] - SB[W[8], W[27], W[32], W[32]], 
   -SB[W[2], W[2], W[3], W[17]] + SB[W[2], W[2], W[3], W[29]] + 
    SB[W[2], W[2], W[17], W[17]] - SB[W[2], W[2], W[17], W[29]] - 
    SB[W[2], W[3], W[2], W[17]] + SB[W[2], W[3], W[2], W[29]] - 
    SB[W[2], W[3], W[8], W[2]] + SB[W[2], W[3], W[8], W[11]] + 
    SB[W[2], W[3], W[8], W[17]] - SB[W[2], W[3], W[8], W[29]] - 
    SB[W[2], W[3], W[17], W[17]] + SB[W[2], W[3], W[17], W[29]] + 
    SB[W[2], W[3], W[29], W[2]] - SB[W[2], W[3], W[29], W[11]] + 
    SB[W[2], W[3], W[29], W[17]] - SB[W[2], W[3], W[29], W[29]] + 
    SB[W[2], W[8], W[2], W[2]] - SB[W[2], W[8], W[2], W[11]] - 
    SB[W[2], W[8], W[3], W[2]] + SB[W[2], W[8], W[3], W[11]] + 
    SB[W[2], W[8], W[3], W[17]] - SB[W[2], W[8], W[3], W[29]] - 
    SB[W[2], W[8], W[17], W[17]] + SB[W[2], W[8], W[17], W[29]] - 
    SB[W[2], W[17], W[2], W[2]] + SB[W[2], W[17], W[2], W[11]] + 
    SB[W[2], W[17], W[2], W[17]] - SB[W[2], W[17], W[2], W[29]] + 
    SB[W[2], W[17], W[3], W[2]] - SB[W[2], W[17], W[3], W[11]] + 
    SB[W[2], W[17], W[8], W[2]] - SB[W[2], W[17], W[8], W[11]] - 
    SB[W[2], W[17], W[8], W[17]] + SB[W[2], W[17], W[8], W[29]] + 
    SB[W[2], W[17], W[17], W[17]] - SB[W[2], W[17], W[17], W[29]] - 
    SB[W[2], W[17], W[29], W[2]] + SB[W[2], W[17], W[29], W[11]] - 
    SB[W[2], W[17], W[29], W[17]] + SB[W[2], W[17], W[29], W[29]] - 
    SB[W[3], W[2], W[2], W[17]] + SB[W[3], W[2], W[2], W[29]] - 
    SB[W[3], W[2], W[8], W[2]] + SB[W[3], W[2], W[8], W[11]] + 
    SB[W[3], W[2], W[8], W[17]] - SB[W[3], W[2], W[8], W[29]] - 
    SB[W[3], W[2], W[17], W[17]] + SB[W[3], W[2], W[17], W[29]] + 
    SB[W[3], W[2], W[29], W[2]] - SB[W[3], W[2], W[29], W[11]] + 
    SB[W[3], W[2], W[29], W[17]] - SB[W[3], W[2], W[29], W[29]] - 
    SB[W[3], W[8], W[2], W[2]] + SB[W[3], W[8], W[2], W[11]] + 
    SB[W[3], W[8], W[3], W[2]] - SB[W[3], W[8], W[3], W[11]] - 
    SB[W[3], W[8], W[3], W[17]] + SB[W[3], W[8], W[3], W[29]] + 
    SB[W[3], W[8], W[17], W[17]] - SB[W[3], W[8], W[17], W[29]] + 
    SB[W[3], W[24], W[2], W[2]] - SB[W[3], W[24], W[2], W[11]] + 
    SB[W[3], W[24], W[2], W[17]] - SB[W[3], W[24], W[2], W[29]] - 
    SB[W[3], W[24], W[3], W[2]] + SB[W[3], W[24], W[3], W[11]] + 
    SB[W[3], W[24], W[3], W[17]] - SB[W[3], W[24], W[3], W[29]] + 
    SB[W[3], W[24], W[8], W[2]] - SB[W[3], W[24], W[8], W[11]] - 
    SB[W[3], W[24], W[8], W[17]] + SB[W[3], W[24], W[8], W[29]] - 
    SB[W[3], W[24], W[29], W[2]] + SB[W[3], W[24], W[29], W[11]] - 
    SB[W[3], W[24], W[29], W[17]] + SB[W[3], W[24], W[29], W[29]] + 
    SB[W[8], W[2], W[2], W[17]] - SB[W[8], W[2], W[2], W[29]] + 
    SB[W[8], W[2], W[3], W[17]] - SB[W[8], W[2], W[3], W[29]] + 
    SB[W[8], W[2], W[8], W[2]] - SB[W[8], W[2], W[8], W[11]] - 
    SB[W[8], W[2], W[8], W[17]] + SB[W[8], W[2], W[8], W[29]] - 
    SB[W[8], W[2], W[29], W[2]] + SB[W[8], W[2], W[29], W[11]] - 
    SB[W[8], W[2], W[29], W[17]] + SB[W[8], W[2], W[29], W[29]] + 
    SB[W[8], W[3], W[2], W[17]] - SB[W[8], W[3], W[2], W[29]] + 
    SB[W[8], W[3], W[8], W[2]] - SB[W[8], W[3], W[8], W[11]] - 
    SB[W[8], W[3], W[8], W[17]] + SB[W[8], W[3], W[8], W[29]] + 
    SB[W[8], W[3], W[17], W[17]] - SB[W[8], W[3], W[17], W[29]] - 
    SB[W[8], W[3], W[29], W[2]] + SB[W[8], W[3], W[29], W[11]] - 
    SB[W[8], W[3], W[29], W[17]] + SB[W[8], W[3], W[29], W[29]] + 
    SB[W[8], W[17], W[2], W[2]] - SB[W[8], W[17], W[2], W[11]] - 
    SB[W[8], W[17], W[2], W[17]] + SB[W[8], W[17], W[2], W[29]] - 
    SB[W[8], W[17], W[3], W[2]] + SB[W[8], W[17], W[3], W[11]] - 
    SB[W[8], W[17], W[8], W[2]] + SB[W[8], W[17], W[8], W[11]] + 
    SB[W[8], W[17], W[8], W[17]] - SB[W[8], W[17], W[8], W[29]] - 
    SB[W[8], W[17], W[17], W[17]] + SB[W[8], W[17], W[17], W[29]] + 
    SB[W[8], W[17], W[29], W[2]] - SB[W[8], W[17], W[29], W[11]] + 
    SB[W[8], W[17], W[29], W[17]] - SB[W[8], W[17], W[29], W[29]] - 
    SB[W[8], W[24], W[2], W[2]] + SB[W[8], W[24], W[2], W[11]] - 
    SB[W[8], W[24], W[2], W[17]] + SB[W[8], W[24], W[2], W[29]] + 
    SB[W[8], W[24], W[3], W[2]] - SB[W[8], W[24], W[3], W[11]] - 
    SB[W[8], W[24], W[3], W[17]] + SB[W[8], W[24], W[3], W[29]] - 
    SB[W[8], W[24], W[8], W[2]] + SB[W[8], W[24], W[8], W[11]] + 
    SB[W[8], W[24], W[8], W[17]] - SB[W[8], W[24], W[8], W[29]] + 
    SB[W[8], W[24], W[29], W[2]] - SB[W[8], W[24], W[29], W[11]] + 
    SB[W[8], W[24], W[29], W[17]] - SB[W[8], W[24], W[29], W[29]], 
   SB[W[2], W[4], W[2], W[17]]/2 + SB[W[2], W[4], W[2], W[37]]/2 - 
    SB[W[2], W[4], W[2], W[86]]/2 + SB[W[2], W[4], W[4], W[6]]/4 + 
    SB[W[2], W[4], W[4], W[17]]/2 - SB[W[2], W[4], W[4], W[35]]/2 + 
    SB[W[2], W[4], W[4], W[47]]/4 - SB[W[2], W[4], W[4], W[86]]/4 - 
    SB[W[2], W[4], W[6], W[6]]/4 - SB[W[2], W[4], W[6], W[17]] + 
    SB[W[2], W[4], W[6], W[35]]/2 - SB[W[2], W[4], W[6], W[37]]/2 - 
    SB[W[2], W[4], W[6], W[47]]/4 + (3*SB[W[2], W[4], W[6], W[86]])/4 - 
    SB[W[2], W[4], W[17], W[6]] - SB[W[2], W[4], W[17], W[17]] + 
    SB[W[2], W[4], W[17], W[35]] - SB[W[2], W[4], W[17], W[47]] + 
    SB[W[2], W[4], W[17], W[86]] - SB[W[2], W[4], W[19], W[6]] + 
    SB[W[2], W[4], W[19], W[37]] - SB[W[2], W[4], W[50], W[6]]/2 - 
    SB[W[2], W[4], W[50], W[17]] + SB[W[2], W[4], W[50], W[47]]/2 + 
    SB[W[2], W[4], W[50], W[86]]/2 + SB[W[2], W[4], W[65], W[6]] + 
    SB[W[2], W[4], W[65], W[17]] - SB[W[2], W[4], W[65], W[86]] + 
    SB[W[2], W[4], W[89], W[6]]/4 - SB[W[2], W[4], W[89], W[37]]/2 - 
    SB[W[2], W[4], W[89], W[47]]/4 + SB[W[2], W[4], W[89], W[86]]/4 + 
    SB[W[2], W[4], W[93], W[6]]/4 + SB[W[2], W[4], W[93], W[17]]/2 - 
    SB[W[2], W[4], W[93], W[35]]/2 + SB[W[2], W[4], W[93], W[47]]/4 - 
    SB[W[2], W[4], W[93], W[86]]/4 - SB[W[2], W[4], W[182], W[182]]/4 + 
    SB[W[2], W[4], W[182], W[183]]/4 + SB[W[2], W[4], W[182], W[187]]/4 + 
    SB[W[2], W[4], W[182], W[188]]/4 - SB[W[2], W[4], W[182], W[189]]/4 + 
    SB[W[2], W[4], W[182], W[190]]/4 + SB[W[2], W[4], W[182], W[194]]/4 - 
    SB[W[2], W[4], W[182], W[203]]/4 + SB[W[2], W[4], W[182], W[218]]/4 - 
    SB[W[2], W[4], W[184], W[182]]/4 + SB[W[2], W[4], W[184], W[183]]/4 + 
    SB[W[2], W[4], W[184], W[187]]/4 + SB[W[2], W[4], W[184], W[188]]/4 - 
    SB[W[2], W[4], W[184], W[189]]/4 + SB[W[2], W[4], W[184], W[190]]/4 + 
    SB[W[2], W[4], W[184], W[194]]/4 - SB[W[2], W[4], W[184], W[203]]/4 + 
    SB[W[2], W[4], W[184], W[218]]/4 - SB[W[2], W[4], W[186], W[182]]/4 + 
    SB[W[2], W[4], W[186], W[183]]/4 + SB[W[2], W[4], W[186], W[187]]/4 + 
    SB[W[2], W[4], W[186], W[188]]/4 - SB[W[2], W[4], W[186], W[189]]/4 + 
    SB[W[2], W[4], W[186], W[190]]/4 + SB[W[2], W[4], W[186], W[194]]/4 - 
    SB[W[2], W[4], W[186], W[203]]/4 + SB[W[2], W[4], W[186], W[218]]/4 - 
    SB[W[2], W[4], W[187], W[182]]/4 + SB[W[2], W[4], W[187], W[183]]/4 + 
    SB[W[2], W[4], W[187], W[187]]/4 + SB[W[2], W[4], W[187], W[188]]/4 - 
    SB[W[2], W[4], W[187], W[189]]/4 + SB[W[2], W[4], W[187], W[190]]/4 + 
    SB[W[2], W[4], W[187], W[194]]/4 - SB[W[2], W[4], W[187], W[203]]/4 + 
    SB[W[2], W[4], W[187], W[218]]/4 - SB[W[2], W[4], W[188], W[182]]/4 + 
    SB[W[2], W[4], W[188], W[183]]/4 + SB[W[2], W[4], W[188], W[187]]/4 + 
    SB[W[2], W[4], W[188], W[188]]/4 - SB[W[2], W[4], W[188], W[189]]/4 + 
    SB[W[2], W[4], W[188], W[190]]/4 + SB[W[2], W[4], W[188], W[194]]/4 - 
    SB[W[2], W[4], W[188], W[203]]/4 + SB[W[2], W[4], W[188], W[218]]/4 - 
    SB[W[2], W[4], W[189], W[182]]/4 + SB[W[2], W[4], W[189], W[183]]/4 + 
    SB[W[2], W[4], W[189], W[187]]/4 + SB[W[2], W[4], W[189], W[188]]/4 - 
    SB[W[2], W[4], W[189], W[189]]/4 + SB[W[2], W[4], W[189], W[190]]/4 + 
    SB[W[2], W[4], W[189], W[194]]/4 - SB[W[2], W[4], W[189], W[203]]/4 + 
    SB[W[2], W[4], W[189], W[218]]/4 - SB[W[2], W[4], W[209], W[182]]/4 + 
    SB[W[2], W[4], W[209], W[183]]/4 + SB[W[2], W[4], W[209], W[187]]/4 + 
    SB[W[2], W[4], W[209], W[188]]/4 - SB[W[2], W[4], W[209], W[189]]/4 + 
    SB[W[2], W[4], W[209], W[190]]/4 + SB[W[2], W[4], W[209], W[194]]/4 - 
    SB[W[2], W[4], W[209], W[203]]/4 + SB[W[2], W[4], W[209], W[218]]/4 - 
    SB[W[2], W[4], W[211], W[182]]/4 + SB[W[2], W[4], W[211], W[183]]/4 + 
    SB[W[2], W[4], W[211], W[187]]/4 + SB[W[2], W[4], W[211], W[188]]/4 - 
    SB[W[2], W[4], W[211], W[189]]/4 + SB[W[2], W[4], W[211], W[190]]/4 + 
    SB[W[2], W[4], W[211], W[194]]/4 - SB[W[2], W[4], W[211], W[203]]/4 + 
    SB[W[2], W[4], W[211], W[218]]/4 - SB[W[2], W[6], W[2], W[17]]/2 - 
    SB[W[2], W[6], W[2], W[37]]/2 + SB[W[2], W[6], W[2], W[86]]/2 - 
    SB[W[2], W[6], W[4], W[6]]/4 - SB[W[2], W[6], W[4], W[17]]/2 + 
    SB[W[2], W[6], W[4], W[35]]/2 - SB[W[2], W[6], W[4], W[47]]/4 + 
    SB[W[2], W[6], W[4], W[86]]/4 + SB[W[2], W[6], W[6], W[6]]/4 - 
    SB[W[2], W[6], W[6], W[35]]/2 - SB[W[2], W[6], W[6], W[37]]/2 + 
    SB[W[2], W[6], W[6], W[47]]/4 + SB[W[2], W[6], W[6], W[86]]/4 - 
    SB[W[2], W[6], W[17], W[35]] + SB[W[2], W[6], W[17], W[47]] + 
    SB[W[2], W[6], W[50], W[6]]/2 + SB[W[2], W[6], W[50], W[17]] - 
    SB[W[2], W[6], W[50], W[47]]/2 - SB[W[2], W[6], W[50], W[86]]/2 - 
    SB[W[2], W[6], W[89], W[6]]/4 + SB[W[2], W[6], W[89], W[37]]/2 + 
    SB[W[2], W[6], W[89], W[47]]/4 - SB[W[2], W[6], W[89], W[86]]/4 - 
    SB[W[2], W[6], W[93], W[6]]/4 - SB[W[2], W[6], W[93], W[17]]/2 + 
    SB[W[2], W[6], W[93], W[35]]/2 - SB[W[2], W[6], W[93], W[47]]/4 + 
    SB[W[2], W[6], W[93], W[86]]/4 + SB[W[2], W[6], W[182], W[182]]/4 - 
    SB[W[2], W[6], W[182], W[183]]/4 - SB[W[2], W[6], W[182], W[187]]/4 - 
    SB[W[2], W[6], W[182], W[188]]/4 + SB[W[2], W[6], W[182], W[189]]/4 - 
    SB[W[2], W[6], W[182], W[190]]/4 - SB[W[2], W[6], W[182], W[194]]/4 + 
    SB[W[2], W[6], W[182], W[203]]/4 - SB[W[2], W[6], W[182], W[218]]/4 + 
    SB[W[2], W[6], W[184], W[182]]/4 - SB[W[2], W[6], W[184], W[183]]/4 - 
    SB[W[2], W[6], W[184], W[187]]/4 - SB[W[2], W[6], W[184], W[188]]/4 + 
    SB[W[2], W[6], W[184], W[189]]/4 - SB[W[2], W[6], W[184], W[190]]/4 - 
    SB[W[2], W[6], W[184], W[194]]/4 + SB[W[2], W[6], W[184], W[203]]/4 - 
    SB[W[2], W[6], W[184], W[218]]/4 + SB[W[2], W[6], W[186], W[182]]/4 - 
    SB[W[2], W[6], W[186], W[183]]/4 - SB[W[2], W[6], W[186], W[187]]/4 - 
    SB[W[2], W[6], W[186], W[188]]/4 + SB[W[2], W[6], W[186], W[189]]/4 - 
    SB[W[2], W[6], W[186], W[190]]/4 - SB[W[2], W[6], W[186], W[194]]/4 + 
    SB[W[2], W[6], W[186], W[203]]/4 - SB[W[2], W[6], W[186], W[218]]/4 + 
    SB[W[2], W[6], W[187], W[182]]/4 - SB[W[2], W[6], W[187], W[183]]/4 - 
    SB[W[2], W[6], W[187], W[187]]/4 - SB[W[2], W[6], W[187], W[188]]/4 + 
    SB[W[2], W[6], W[187], W[189]]/4 - SB[W[2], W[6], W[187], W[190]]/4 - 
    SB[W[2], W[6], W[187], W[194]]/4 + SB[W[2], W[6], W[187], W[203]]/4 - 
    SB[W[2], W[6], W[187], W[218]]/4 + SB[W[2], W[6], W[188], W[182]]/4 - 
    SB[W[2], W[6], W[188], W[183]]/4 - SB[W[2], W[6], W[188], W[187]]/4 - 
    SB[W[2], W[6], W[188], W[188]]/4 + SB[W[2], W[6], W[188], W[189]]/4 - 
    SB[W[2], W[6], W[188], W[190]]/4 - SB[W[2], W[6], W[188], W[194]]/4 + 
    SB[W[2], W[6], W[188], W[203]]/4 - SB[W[2], W[6], W[188], W[218]]/4 + 
    SB[W[2], W[6], W[189], W[182]]/4 - SB[W[2], W[6], W[189], W[183]]/4 - 
    SB[W[2], W[6], W[189], W[187]]/4 - SB[W[2], W[6], W[189], W[188]]/4 + 
    SB[W[2], W[6], W[189], W[189]]/4 - SB[W[2], W[6], W[189], W[190]]/4 - 
    SB[W[2], W[6], W[189], W[194]]/4 + SB[W[2], W[6], W[189], W[203]]/4 - 
    SB[W[2], W[6], W[189], W[218]]/4 + SB[W[2], W[6], W[209], W[182]]/4 - 
    SB[W[2], W[6], W[209], W[183]]/4 - SB[W[2], W[6], W[209], W[187]]/4 - 
    SB[W[2], W[6], W[209], W[188]]/4 + SB[W[2], W[6], W[209], W[189]]/4 - 
    SB[W[2], W[6], W[209], W[190]]/4 - SB[W[2], W[6], W[209], W[194]]/4 + 
    SB[W[2], W[6], W[209], W[203]]/4 - SB[W[2], W[6], W[209], W[218]]/4 + 
    SB[W[2], W[6], W[211], W[182]]/4 - SB[W[2], W[6], W[211], W[183]]/4 - 
    SB[W[2], W[6], W[211], W[187]]/4 - SB[W[2], W[6], W[211], W[188]]/4 + 
    SB[W[2], W[6], W[211], W[189]]/4 - SB[W[2], W[6], W[211], W[190]]/4 - 
    SB[W[2], W[6], W[211], W[194]]/4 + SB[W[2], W[6], W[211], W[203]]/4 - 
    SB[W[2], W[6], W[211], W[218]]/4 - SB[W[2], W[7], W[2], W[17]] - 
    SB[W[2], W[7], W[2], W[37]] + SB[W[2], W[7], W[2], W[86]] - 
    SB[W[2], W[7], W[4], W[6]]/2 - SB[W[2], W[7], W[4], W[47]]/2 + 
    SB[W[2], W[7], W[4], W[86]]/2 - SB[W[2], W[7], W[5], W[6]]/2 - 
    SB[W[2], W[7], W[5], W[47]]/2 + SB[W[2], W[7], W[5], W[86]]/2 + 
    SB[W[2], W[7], W[19], W[6]] - SB[W[2], W[7], W[19], W[37]] - 
    SB[W[2], W[7], W[26], W[17]] + SB[W[2], W[7], W[26], W[47]] + 
    SB[W[2], W[7], W[50], W[6]]/2 + SB[W[2], W[7], W[50], W[17]] - 
    SB[W[2], W[7], W[50], W[47]]/2 - SB[W[2], W[7], W[50], W[86]]/2 - 
    SB[W[2], W[7], W[89], W[6]]/2 + SB[W[2], W[7], W[89], W[37]] + 
    SB[W[2], W[7], W[89], W[47]]/2 - SB[W[2], W[7], W[89], W[86]]/2 + 
    SB[W[2], W[7], W[182], W[182]]/2 - SB[W[2], W[7], W[182], W[183]]/2 - 
    SB[W[2], W[7], W[182], W[187]]/2 - SB[W[2], W[7], W[182], W[188]]/2 + 
    SB[W[2], W[7], W[182], W[189]]/2 - SB[W[2], W[7], W[182], W[190]]/2 - 
    SB[W[2], W[7], W[182], W[194]]/2 + SB[W[2], W[7], W[182], W[203]]/2 - 
    SB[W[2], W[7], W[182], W[218]]/2 + SB[W[2], W[7], W[186], W[182]]/2 - 
    SB[W[2], W[7], W[186], W[183]]/2 - SB[W[2], W[7], W[186], W[187]]/2 - 
    SB[W[2], W[7], W[186], W[188]]/2 + SB[W[2], W[7], W[186], W[189]]/2 - 
    SB[W[2], W[7], W[186], W[190]]/2 - SB[W[2], W[7], W[186], W[194]]/2 + 
    SB[W[2], W[7], W[186], W[203]]/2 - SB[W[2], W[7], W[186], W[218]]/2 + 
    SB[W[2], W[7], W[189], W[182]]/2 - SB[W[2], W[7], W[189], W[183]]/2 - 
    SB[W[2], W[7], W[189], W[187]]/2 - SB[W[2], W[7], W[189], W[188]]/2 + 
    SB[W[2], W[7], W[189], W[189]]/2 - SB[W[2], W[7], W[189], W[190]]/2 - 
    SB[W[2], W[7], W[189], W[194]]/2 + SB[W[2], W[7], W[189], W[203]]/2 - 
    SB[W[2], W[7], W[189], W[218]]/2 + SB[W[2], W[7], W[211], W[182]]/2 - 
    SB[W[2], W[7], W[211], W[183]]/2 - SB[W[2], W[7], W[211], W[187]]/2 - 
    SB[W[2], W[7], W[211], W[188]]/2 + SB[W[2], W[7], W[211], W[189]]/2 - 
    SB[W[2], W[7], W[211], W[190]]/2 - SB[W[2], W[7], W[211], W[194]]/2 + 
    SB[W[2], W[7], W[211], W[203]]/2 - SB[W[2], W[7], W[211], W[218]]/2 - 
    SB[W[2], W[8], W[5], W[6]]/2 - SB[W[2], W[8], W[5], W[47]]/2 + 
    SB[W[2], W[8], W[5], W[86]]/2 - SB[W[2], W[8], W[6], W[6]]/2 - 
    SB[W[2], W[8], W[6], W[17]] + SB[W[2], W[8], W[6], W[35]] - 
    SB[W[2], W[8], W[6], W[47]]/2 + SB[W[2], W[8], W[6], W[86]]/2 - 
    SB[W[2], W[8], W[17], W[6]] - SB[W[2], W[8], W[17], W[17]] + 
    SB[W[2], W[8], W[17], W[35]] - SB[W[2], W[8], W[17], W[47]] + 
    SB[W[2], W[8], W[17], W[86]] - SB[W[2], W[8], W[50], W[6]]/2 - 
    SB[W[2], W[8], W[50], W[17]] + SB[W[2], W[8], W[50], W[47]]/2 + 
    SB[W[2], W[8], W[50], W[86]]/2 + SB[W[2], W[8], W[65], W[6]] + 
    SB[W[2], W[8], W[65], W[17]] - SB[W[2], W[8], W[65], W[86]] + 
    SB[W[2], W[8], W[93], W[6]]/2 + SB[W[2], W[8], W[93], W[17]] - 
    SB[W[2], W[8], W[93], W[35]] + SB[W[2], W[8], W[93], W[47]]/2 - 
    SB[W[2], W[8], W[93], W[86]]/2 - SB[W[2], W[8], W[184], W[182]]/2 + 
    SB[W[2], W[8], W[184], W[183]]/2 + SB[W[2], W[8], W[184], W[187]]/2 + 
    SB[W[2], W[8], W[184], W[188]]/2 - SB[W[2], W[8], W[184], W[189]]/2 + 
    SB[W[2], W[8], W[184], W[190]]/2 + SB[W[2], W[8], W[184], W[194]]/2 - 
    SB[W[2], W[8], W[184], W[203]]/2 + SB[W[2], W[8], W[184], W[218]]/2 - 
    SB[W[2], W[8], W[187], W[182]]/2 + SB[W[2], W[8], W[187], W[183]]/2 + 
    SB[W[2], W[8], W[187], W[187]]/2 + SB[W[2], W[8], W[187], W[188]]/2 - 
    SB[W[2], W[8], W[187], W[189]]/2 + SB[W[2], W[8], W[187], W[190]]/2 + 
    SB[W[2], W[8], W[187], W[194]]/2 - SB[W[2], W[8], W[187], W[203]]/2 + 
    SB[W[2], W[8], W[187], W[218]]/2 - SB[W[2], W[8], W[188], W[182]]/2 + 
    SB[W[2], W[8], W[188], W[183]]/2 + SB[W[2], W[8], W[188], W[187]]/2 + 
    SB[W[2], W[8], W[188], W[188]]/2 - SB[W[2], W[8], W[188], W[189]]/2 + 
    SB[W[2], W[8], W[188], W[190]]/2 + SB[W[2], W[8], W[188], W[194]]/2 - 
    SB[W[2], W[8], W[188], W[203]]/2 + SB[W[2], W[8], W[188], W[218]]/2 - 
    SB[W[2], W[8], W[209], W[182]]/2 + SB[W[2], W[8], W[209], W[183]]/2 + 
    SB[W[2], W[8], W[209], W[187]]/2 + SB[W[2], W[8], W[209], W[188]]/2 - 
    SB[W[2], W[8], W[209], W[189]]/2 + SB[W[2], W[8], W[209], W[190]]/2 + 
    SB[W[2], W[8], W[209], W[194]]/2 - SB[W[2], W[8], W[209], W[203]]/2 + 
    SB[W[2], W[8], W[209], W[218]]/2 - SB[W[2], W[17], W[4], W[6]]/2 - 
    SB[W[2], W[17], W[4], W[47]]/2 + SB[W[2], W[17], W[4], W[86]]/2 - 
    SB[W[2], W[17], W[6], W[35]] + SB[W[2], W[17], W[6], W[47]] - 
    SB[W[2], W[17], W[17], W[35]] + SB[W[2], W[17], W[17], W[47]] - 
    SB[W[2], W[17], W[26], W[17]] + SB[W[2], W[17], W[26], W[47]] + 
    SB[W[2], W[17], W[47], W[6]]/2 + SB[W[2], W[17], W[47], W[17]] - 
    SB[W[2], W[17], W[47], W[47]]/2 - SB[W[2], W[17], W[47], W[86]]/2 + 
    SB[W[2], W[17], W[50], W[6]]/2 + SB[W[2], W[17], W[50], W[17]] - 
    SB[W[2], W[17], W[50], W[47]]/2 - SB[W[2], W[17], W[50], W[86]]/2 - 
    SB[W[2], W[17], W[93], W[6]]/2 - SB[W[2], W[17], W[93], W[17]] + 
    SB[W[2], W[17], W[93], W[35]] - SB[W[2], W[17], W[93], W[47]]/2 + 
    SB[W[2], W[17], W[93], W[86]]/2 + SB[W[2], W[17], W[182], W[182]]/2 - 
    SB[W[2], W[17], W[182], W[183]]/2 - SB[W[2], W[17], W[182], W[187]]/2 - 
    SB[W[2], W[17], W[182], W[188]]/2 + SB[W[2], W[17], W[182], W[189]]/2 - 
    SB[W[2], W[17], W[182], W[190]]/2 - SB[W[2], W[17], W[182], W[194]]/2 + 
    SB[W[2], W[17], W[182], W[203]]/2 - SB[W[2], W[17], W[182], W[218]]/2 - 
    SB[W[2], W[17], W[183], W[182]]/2 + SB[W[2], W[17], W[183], W[183]]/2 + 
    SB[W[2], W[17], W[183], W[187]]/2 + SB[W[2], W[17], W[183], W[188]]/2 - 
    SB[W[2], W[17], W[183], W[189]]/2 + SB[W[2], W[17], W[183], W[190]]/2 + 
    SB[W[2], W[17], W[183], W[194]]/2 - SB[W[2], W[17], W[183], W[203]]/2 + 
    SB[W[2], W[17], W[183], W[218]]/2 + SB[W[2], W[17], W[184], W[182]]/2 - 
    SB[W[2], W[17], W[184], W[183]]/2 - SB[W[2], W[17], W[184], W[187]]/2 - 
    SB[W[2], W[17], W[184], W[188]]/2 + SB[W[2], W[17], W[184], W[189]]/2 - 
    SB[W[2], W[17], W[184], W[190]]/2 - SB[W[2], W[17], W[184], W[194]]/2 + 
    SB[W[2], W[17], W[184], W[203]]/2 - SB[W[2], W[17], W[184], W[218]]/2 + 
    SB[W[2], W[17], W[189], W[182]]/2 - SB[W[2], W[17], W[189], W[183]]/2 - 
    SB[W[2], W[17], W[189], W[187]]/2 - SB[W[2], W[17], W[189], W[188]]/2 + 
    SB[W[2], W[17], W[189], W[189]]/2 - SB[W[2], W[17], W[189], W[190]]/2 - 
    SB[W[2], W[17], W[189], W[194]]/2 + SB[W[2], W[17], W[189], W[203]]/2 - 
    SB[W[2], W[17], W[189], W[218]]/2 - SB[W[2], W[17], W[190], W[182]]/2 + 
    SB[W[2], W[17], W[190], W[183]]/2 + SB[W[2], W[17], W[190], W[187]]/2 + 
    SB[W[2], W[17], W[190], W[188]]/2 - SB[W[2], W[17], W[190], W[189]]/2 + 
    SB[W[2], W[17], W[190], W[190]]/2 + SB[W[2], W[17], W[190], W[194]]/2 - 
    SB[W[2], W[17], W[190], W[203]]/2 + SB[W[2], W[17], W[190], W[218]]/2 - 
    SB[W[2], W[17], W[194], W[182]]/2 + SB[W[2], W[17], W[194], W[183]]/2 + 
    SB[W[2], W[17], W[194], W[187]]/2 + SB[W[2], W[17], W[194], W[188]]/2 - 
    SB[W[2], W[17], W[194], W[189]]/2 + SB[W[2], W[17], W[194], W[190]]/2 + 
    SB[W[2], W[17], W[194], W[194]]/2 - SB[W[2], W[17], W[194], W[203]]/2 + 
    SB[W[2], W[17], W[194], W[218]]/2 + SB[W[2], W[17], W[209], W[182]]/2 - 
    SB[W[2], W[17], W[209], W[183]]/2 - SB[W[2], W[17], W[209], W[187]]/2 - 
    SB[W[2], W[17], W[209], W[188]]/2 + SB[W[2], W[17], W[209], W[189]]/2 - 
    SB[W[2], W[17], W[209], W[190]]/2 - SB[W[2], W[17], W[209], W[194]]/2 + 
    SB[W[2], W[17], W[209], W[203]]/2 - SB[W[2], W[17], W[209], W[218]]/2 - 
    SB[W[2], W[17], W[218], W[182]]/2 + SB[W[2], W[17], W[218], W[183]]/2 + 
    SB[W[2], W[17], W[218], W[187]]/2 + SB[W[2], W[17], W[218], W[188]]/2 - 
    SB[W[2], W[17], W[218], W[189]]/2 + SB[W[2], W[17], W[218], W[190]]/2 + 
    SB[W[2], W[17], W[218], W[194]]/2 - SB[W[2], W[17], W[218], W[203]]/2 + 
    SB[W[2], W[17], W[218], W[218]]/2 + SB[W[2], W[23], W[2], W[17]] + 
    SB[W[2], W[23], W[2], W[37]] - SB[W[2], W[23], W[2], W[86]] - 
    SB[W[2], W[23], W[6], W[6]]/2 + SB[W[2], W[23], W[6], W[37]] + 
    SB[W[2], W[23], W[6], W[47]]/2 - SB[W[2], W[23], W[6], W[86]]/2 + 
    SB[W[2], W[23], W[47], W[6]]/2 + SB[W[2], W[23], W[47], W[17]] - 
    SB[W[2], W[23], W[47], W[47]]/2 - SB[W[2], W[23], W[47], W[86]]/2 - 
    SB[W[2], W[23], W[50], W[6]]/2 - SB[W[2], W[23], W[50], W[17]] + 
    SB[W[2], W[23], W[50], W[47]]/2 + SB[W[2], W[23], W[50], W[86]]/2 + 
    SB[W[2], W[23], W[89], W[6]]/2 - SB[W[2], W[23], W[89], W[37]] - 
    SB[W[2], W[23], W[89], W[47]]/2 + SB[W[2], W[23], W[89], W[86]]/2 - 
    SB[W[2], W[23], W[183], W[182]]/2 + SB[W[2], W[23], W[183], W[183]]/2 + 
    SB[W[2], W[23], W[183], W[187]]/2 + SB[W[2], W[23], W[183], W[188]]/2 - 
    SB[W[2], W[23], W[183], W[189]]/2 + SB[W[2], W[23], W[183], W[190]]/2 + 
    SB[W[2], W[23], W[183], W[194]]/2 - SB[W[2], W[23], W[183], W[203]]/2 + 
    SB[W[2], W[23], W[183], W[218]]/2 - SB[W[2], W[23], W[186], W[182]]/2 + 
    SB[W[2], W[23], W[186], W[183]]/2 + SB[W[2], W[23], W[186], W[187]]/2 + 
    SB[W[2], W[23], W[186], W[188]]/2 - SB[W[2], W[23], W[186], W[189]]/2 + 
    SB[W[2], W[23], W[186], W[190]]/2 + SB[W[2], W[23], W[186], W[194]]/2 - 
    SB[W[2], W[23], W[186], W[203]]/2 + SB[W[2], W[23], W[186], W[218]]/2 - 
    SB[W[2], W[23], W[187], W[182]]/2 + SB[W[2], W[23], W[187], W[183]]/2 + 
    SB[W[2], W[23], W[187], W[187]]/2 + SB[W[2], W[23], W[187], W[188]]/2 - 
    SB[W[2], W[23], W[187], W[189]]/2 + SB[W[2], W[23], W[187], W[190]]/2 + 
    SB[W[2], W[23], W[187], W[194]]/2 - SB[W[2], W[23], W[187], W[203]]/2 + 
    SB[W[2], W[23], W[187], W[218]]/2 - SB[W[2], W[23], W[188], W[182]]/2 + 
    SB[W[2], W[23], W[188], W[183]]/2 + SB[W[2], W[23], W[188], W[187]]/2 + 
    SB[W[2], W[23], W[188], W[188]]/2 - SB[W[2], W[23], W[188], W[189]]/2 + 
    SB[W[2], W[23], W[188], W[190]]/2 + SB[W[2], W[23], W[188], W[194]]/2 - 
    SB[W[2], W[23], W[188], W[203]]/2 + SB[W[2], W[23], W[188], W[218]]/2 - 
    SB[W[2], W[23], W[190], W[182]]/2 + SB[W[2], W[23], W[190], W[183]]/2 + 
    SB[W[2], W[23], W[190], W[187]]/2 + SB[W[2], W[23], W[190], W[188]]/2 - 
    SB[W[2], W[23], W[190], W[189]]/2 + SB[W[2], W[23], W[190], W[190]]/2 + 
    SB[W[2], W[23], W[190], W[194]]/2 - SB[W[2], W[23], W[190], W[203]]/2 + 
    SB[W[2], W[23], W[190], W[218]]/2 - SB[W[2], W[23], W[194], W[182]]/2 + 
    SB[W[2], W[23], W[194], W[183]]/2 + SB[W[2], W[23], W[194], W[187]]/2 + 
    SB[W[2], W[23], W[194], W[188]]/2 - SB[W[2], W[23], W[194], W[189]]/2 + 
    SB[W[2], W[23], W[194], W[190]]/2 + SB[W[2], W[23], W[194], W[194]]/2 - 
    SB[W[2], W[23], W[194], W[203]]/2 + SB[W[2], W[23], W[194], W[218]]/2 - 
    SB[W[2], W[23], W[211], W[182]]/2 + SB[W[2], W[23], W[211], W[183]]/2 + 
    SB[W[2], W[23], W[211], W[187]]/2 + SB[W[2], W[23], W[211], W[188]]/2 - 
    SB[W[2], W[23], W[211], W[189]]/2 + SB[W[2], W[23], W[211], W[190]]/2 + 
    SB[W[2], W[23], W[211], W[194]]/2 - SB[W[2], W[23], W[211], W[203]]/2 + 
    SB[W[2], W[23], W[211], W[218]]/2 - SB[W[2], W[23], W[218], W[182]]/2 + 
    SB[W[2], W[23], W[218], W[183]]/2 + SB[W[2], W[23], W[218], W[187]]/2 + 
    SB[W[2], W[23], W[218], W[188]]/2 - SB[W[2], W[23], W[218], W[189]]/2 + 
    SB[W[2], W[23], W[218], W[190]]/2 + SB[W[2], W[23], W[218], W[194]]/2 - 
    SB[W[2], W[23], W[218], W[203]]/2 + SB[W[2], W[23], W[218], W[218]]/2 + 
    SB[W[2], W[50], W[4], W[6]]/2 + SB[W[2], W[50], W[4], W[47]]/2 - 
    SB[W[2], W[50], W[4], W[86]]/2 + SB[W[2], W[50], W[5], W[6]]/2 + 
    SB[W[2], W[50], W[5], W[47]]/2 - SB[W[2], W[50], W[5], W[86]]/2 + 
    SB[W[2], W[50], W[6], W[6]]/2 + SB[W[2], W[50], W[6], W[17]] - 
    SB[W[2], W[50], W[6], W[47]]/2 - SB[W[2], W[50], W[6], W[86]]/2 + 
    SB[W[2], W[50], W[17], W[6]] + SB[W[2], W[50], W[17], W[17]] - 
    SB[W[2], W[50], W[17], W[86]] + SB[W[2], W[50], W[26], W[17]] - 
    SB[W[2], W[50], W[26], W[47]] - SB[W[2], W[50], W[47], W[6]]/2 - 
    SB[W[2], W[50], W[47], W[17]] + SB[W[2], W[50], W[47], W[47]]/2 + 
    SB[W[2], W[50], W[47], W[86]]/2 - SB[W[2], W[50], W[65], W[6]] - 
    SB[W[2], W[50], W[65], W[17]] + SB[W[2], W[50], W[65], W[86]] - 
    SB[W[2], W[50], W[182], W[182]]/2 + SB[W[2], W[50], W[182], W[183]]/2 + 
    SB[W[2], W[50], W[182], W[187]]/2 + SB[W[2], W[50], W[182], W[188]]/2 - 
    SB[W[2], W[50], W[182], W[189]]/2 + SB[W[2], W[50], W[182], W[190]]/2 + 
    SB[W[2], W[50], W[182], W[194]]/2 - SB[W[2], W[50], W[182], W[203]]/2 + 
    SB[W[2], W[50], W[182], W[218]]/2 + SB[W[2], W[50], W[183], W[182]]/2 - 
    SB[W[2], W[50], W[183], W[183]]/2 - SB[W[2], W[50], W[183], W[187]]/2 - 
    SB[W[2], W[50], W[183], W[188]]/2 + SB[W[2], W[50], W[183], W[189]]/2 - 
    SB[W[2], W[50], W[183], W[190]]/2 - SB[W[2], W[50], W[183], W[194]]/2 + 
    SB[W[2], W[50], W[183], W[203]]/2 - SB[W[2], W[50], W[183], W[218]]/2 + 
    SB[W[2], W[50], W[187], W[182]]/2 - SB[W[2], W[50], W[187], W[183]]/2 - 
    SB[W[2], W[50], W[187], W[187]]/2 - SB[W[2], W[50], W[187], W[188]]/2 + 
    SB[W[2], W[50], W[187], W[189]]/2 - SB[W[2], W[50], W[187], W[190]]/2 - 
    SB[W[2], W[50], W[187], W[194]]/2 + SB[W[2], W[50], W[187], W[203]]/2 - 
    SB[W[2], W[50], W[187], W[218]]/2 + SB[W[2], W[50], W[188], W[182]]/2 - 
    SB[W[2], W[50], W[188], W[183]]/2 - SB[W[2], W[50], W[188], W[187]]/2 - 
    SB[W[2], W[50], W[188], W[188]]/2 + SB[W[2], W[50], W[188], W[189]]/2 - 
    SB[W[2], W[50], W[188], W[190]]/2 - SB[W[2], W[50], W[188], W[194]]/2 + 
    SB[W[2], W[50], W[188], W[203]]/2 - SB[W[2], W[50], W[188], W[218]]/2 - 
    SB[W[2], W[50], W[189], W[182]]/2 + SB[W[2], W[50], W[189], W[183]]/2 + 
    SB[W[2], W[50], W[189], W[187]]/2 + SB[W[2], W[50], W[189], W[188]]/2 - 
    SB[W[2], W[50], W[189], W[189]]/2 + SB[W[2], W[50], W[189], W[190]]/2 + 
    SB[W[2], W[50], W[189], W[194]]/2 - SB[W[2], W[50], W[189], W[203]]/2 + 
    SB[W[2], W[50], W[189], W[218]]/2 + SB[W[2], W[50], W[190], W[182]]/2 - 
    SB[W[2], W[50], W[190], W[183]]/2 - SB[W[2], W[50], W[190], W[187]]/2 - 
    SB[W[2], W[50], W[190], W[188]]/2 + SB[W[2], W[50], W[190], W[189]]/2 - 
    SB[W[2], W[50], W[190], W[190]]/2 - SB[W[2], W[50], W[190], W[194]]/2 + 
    SB[W[2], W[50], W[190], W[203]]/2 - SB[W[2], W[50], W[190], W[218]]/2 + 
    SB[W[2], W[50], W[194], W[182]]/2 - SB[W[2], W[50], W[194], W[183]]/2 - 
    SB[W[2], W[50], W[194], W[187]]/2 - SB[W[2], W[50], W[194], W[188]]/2 + 
    SB[W[2], W[50], W[194], W[189]]/2 - SB[W[2], W[50], W[194], W[190]]/2 - 
    SB[W[2], W[50], W[194], W[194]]/2 + SB[W[2], W[50], W[194], W[203]]/2 - 
    SB[W[2], W[50], W[194], W[218]]/2 + SB[W[2], W[50], W[218], W[182]]/2 - 
    SB[W[2], W[50], W[218], W[183]]/2 - SB[W[2], W[50], W[218], W[187]]/2 - 
    SB[W[2], W[50], W[218], W[188]]/2 + SB[W[2], W[50], W[218], W[189]]/2 - 
    SB[W[2], W[50], W[218], W[190]]/2 - SB[W[2], W[50], W[218], W[194]]/2 + 
    SB[W[2], W[50], W[218], W[203]]/2 - SB[W[2], W[50], W[218], W[218]]/2 + 
    SB[W[2], W[160], W[158], W[17]]/2 + SB[W[2], W[160], W[158], W[37]]/2 - 
    SB[W[2], W[160], W[158], W[86]]/2 - SB[W[2], W[160], W[160], W[6]]/4 + 
    SB[W[2], W[160], W[160], W[35]]/2 + SB[W[2], W[160], W[160], W[37]]/2 - 
    SB[W[2], W[160], W[160], W[47]]/4 - SB[W[2], W[160], W[160], W[86]]/4 + 
    SB[W[2], W[160], W[162], W[6]]/4 + SB[W[2], W[160], W[162], W[17]]/2 - 
    SB[W[2], W[160], W[162], W[35]]/2 + SB[W[2], W[160], W[162], W[47]]/4 - 
    SB[W[2], W[160], W[162], W[86]]/4 - SB[W[2], W[160], W[164], W[6]]/4 + 
    SB[W[2], W[160], W[164], W[37]]/2 + SB[W[2], W[160], W[164], W[47]]/4 - 
    SB[W[2], W[160], W[164], W[86]]/4 + SB[W[2], W[160], W[278], W[182]]/4 - 
    SB[W[2], W[160], W[278], W[183]]/4 - SB[W[2], W[160], W[278], W[187]]/4 - 
    SB[W[2], W[160], W[278], W[188]]/4 + SB[W[2], W[160], W[278], W[189]]/4 - 
    SB[W[2], W[160], W[278], W[190]]/4 - SB[W[2], W[160], W[278], W[194]]/4 + 
    SB[W[2], W[160], W[278], W[203]]/4 - SB[W[2], W[160], W[278], W[218]]/4 + 
    SB[W[4], W[2], W[2], W[17]]/2 + SB[W[4], W[2], W[2], W[37]]/2 - 
    SB[W[4], W[2], W[2], W[86]]/2 + SB[W[4], W[2], W[4], W[6]]/4 + 
    SB[W[4], W[2], W[4], W[17]]/2 - SB[W[4], W[2], W[4], W[35]]/2 + 
    SB[W[4], W[2], W[4], W[47]]/4 - SB[W[4], W[2], W[4], W[86]]/4 - 
    SB[W[4], W[2], W[6], W[6]]/4 - SB[W[4], W[2], W[6], W[17]] + 
    SB[W[4], W[2], W[6], W[35]]/2 - SB[W[4], W[2], W[6], W[37]]/2 - 
    SB[W[4], W[2], W[6], W[47]]/4 + (3*SB[W[4], W[2], W[6], W[86]])/4 - 
    SB[W[4], W[2], W[17], W[6]] - SB[W[4], W[2], W[17], W[17]] + 
    SB[W[4], W[2], W[17], W[35]] - SB[W[4], W[2], W[17], W[47]] + 
    SB[W[4], W[2], W[17], W[86]] - SB[W[4], W[2], W[19], W[6]] + 
    SB[W[4], W[2], W[19], W[37]] - SB[W[4], W[2], W[50], W[6]]/2 - 
    SB[W[4], W[2], W[50], W[17]] + SB[W[4], W[2], W[50], W[47]]/2 + 
    SB[W[4], W[2], W[50], W[86]]/2 + SB[W[4], W[2], W[65], W[6]] + 
    SB[W[4], W[2], W[65], W[17]] - SB[W[4], W[2], W[65], W[86]] + 
    SB[W[4], W[2], W[89], W[6]]/4 - SB[W[4], W[2], W[89], W[37]]/2 - 
    SB[W[4], W[2], W[89], W[47]]/4 + SB[W[4], W[2], W[89], W[86]]/4 + 
    SB[W[4], W[2], W[93], W[6]]/4 + SB[W[4], W[2], W[93], W[17]]/2 - 
    SB[W[4], W[2], W[93], W[35]]/2 + SB[W[4], W[2], W[93], W[47]]/4 - 
    SB[W[4], W[2], W[93], W[86]]/4 - SB[W[4], W[2], W[182], W[182]]/4 + 
    SB[W[4], W[2], W[182], W[183]]/4 + SB[W[4], W[2], W[182], W[187]]/4 + 
    SB[W[4], W[2], W[182], W[188]]/4 - SB[W[4], W[2], W[182], W[189]]/4 + 
    SB[W[4], W[2], W[182], W[190]]/4 + SB[W[4], W[2], W[182], W[194]]/4 - 
    SB[W[4], W[2], W[182], W[203]]/4 + SB[W[4], W[2], W[182], W[218]]/4 - 
    SB[W[4], W[2], W[184], W[182]]/4 + SB[W[4], W[2], W[184], W[183]]/4 + 
    SB[W[4], W[2], W[184], W[187]]/4 + SB[W[4], W[2], W[184], W[188]]/4 - 
    SB[W[4], W[2], W[184], W[189]]/4 + SB[W[4], W[2], W[184], W[190]]/4 + 
    SB[W[4], W[2], W[184], W[194]]/4 - SB[W[4], W[2], W[184], W[203]]/4 + 
    SB[W[4], W[2], W[184], W[218]]/4 - SB[W[4], W[2], W[186], W[182]]/4 + 
    SB[W[4], W[2], W[186], W[183]]/4 + SB[W[4], W[2], W[186], W[187]]/4 + 
    SB[W[4], W[2], W[186], W[188]]/4 - SB[W[4], W[2], W[186], W[189]]/4 + 
    SB[W[4], W[2], W[186], W[190]]/4 + SB[W[4], W[2], W[186], W[194]]/4 - 
    SB[W[4], W[2], W[186], W[203]]/4 + SB[W[4], W[2], W[186], W[218]]/4 - 
    SB[W[4], W[2], W[187], W[182]]/4 + SB[W[4], W[2], W[187], W[183]]/4 + 
    SB[W[4], W[2], W[187], W[187]]/4 + SB[W[4], W[2], W[187], W[188]]/4 - 
    SB[W[4], W[2], W[187], W[189]]/4 + SB[W[4], W[2], W[187], W[190]]/4 + 
    SB[W[4], W[2], W[187], W[194]]/4 - SB[W[4], W[2], W[187], W[203]]/4 + 
    SB[W[4], W[2], W[187], W[218]]/4 - SB[W[4], W[2], W[188], W[182]]/4 + 
    SB[W[4], W[2], W[188], W[183]]/4 + SB[W[4], W[2], W[188], W[187]]/4 + 
    SB[W[4], W[2], W[188], W[188]]/4 - SB[W[4], W[2], W[188], W[189]]/4 + 
    SB[W[4], W[2], W[188], W[190]]/4 + SB[W[4], W[2], W[188], W[194]]/4 - 
    SB[W[4], W[2], W[188], W[203]]/4 + SB[W[4], W[2], W[188], W[218]]/4 - 
    SB[W[4], W[2], W[189], W[182]]/4 + SB[W[4], W[2], W[189], W[183]]/4 + 
    SB[W[4], W[2], W[189], W[187]]/4 + SB[W[4], W[2], W[189], W[188]]/4 - 
    SB[W[4], W[2], W[189], W[189]]/4 + SB[W[4], W[2], W[189], W[190]]/4 + 
    SB[W[4], W[2], W[189], W[194]]/4 - SB[W[4], W[2], W[189], W[203]]/4 + 
    SB[W[4], W[2], W[189], W[218]]/4 - SB[W[4], W[2], W[209], W[182]]/4 + 
    SB[W[4], W[2], W[209], W[183]]/4 + SB[W[4], W[2], W[209], W[187]]/4 + 
    SB[W[4], W[2], W[209], W[188]]/4 - SB[W[4], W[2], W[209], W[189]]/4 + 
    SB[W[4], W[2], W[209], W[190]]/4 + SB[W[4], W[2], W[209], W[194]]/4 - 
    SB[W[4], W[2], W[209], W[203]]/4 + SB[W[4], W[2], W[209], W[218]]/4 - 
    SB[W[4], W[2], W[211], W[182]]/4 + SB[W[4], W[2], W[211], W[183]]/4 + 
    SB[W[4], W[2], W[211], W[187]]/4 + SB[W[4], W[2], W[211], W[188]]/4 - 
    SB[W[4], W[2], W[211], W[189]]/4 + SB[W[4], W[2], W[211], W[190]]/4 + 
    SB[W[4], W[2], W[211], W[194]]/4 - SB[W[4], W[2], W[211], W[203]]/4 + 
    SB[W[4], W[2], W[211], W[218]]/4 - SB[W[4], W[5], W[6], W[6]]/2 - 
    SB[W[4], W[5], W[6], W[47]]/2 + SB[W[4], W[5], W[6], W[86]]/2 + 
    SB[W[4], W[5], W[26], W[17]] - SB[W[4], W[5], W[26], W[47]] - 
    SB[W[4], W[5], W[31], W[6]]/2 - SB[W[4], W[5], W[31], W[17]] + 
    SB[W[4], W[5], W[31], W[47]]/2 + SB[W[4], W[5], W[31], W[86]]/2 - 
    SB[W[4], W[5], W[50], W[6]]/2 - SB[W[4], W[5], W[50], W[17]] + 
    SB[W[4], W[5], W[50], W[47]]/2 + SB[W[4], W[5], W[50], W[86]]/2 + 
    SB[W[4], W[5], W[65], W[6]] + SB[W[4], W[5], W[65], W[17]] - 
    SB[W[4], W[5], W[65], W[86]] - SB[W[4], W[5], W[184], W[182]]/2 + 
    SB[W[4], W[5], W[184], W[183]]/2 + SB[W[4], W[5], W[184], W[187]]/2 + 
    SB[W[4], W[5], W[184], W[188]]/2 - SB[W[4], W[5], W[184], W[189]]/2 + 
    SB[W[4], W[5], W[184], W[190]]/2 + SB[W[4], W[5], W[184], W[194]]/2 - 
    SB[W[4], W[5], W[184], W[203]]/2 + SB[W[4], W[5], W[184], W[218]]/2 - 
    SB[W[4], W[5], W[187], W[182]]/2 + SB[W[4], W[5], W[187], W[183]]/2 + 
    SB[W[4], W[5], W[187], W[187]]/2 + SB[W[4], W[5], W[187], W[188]]/2 - 
    SB[W[4], W[5], W[187], W[189]]/2 + SB[W[4], W[5], W[187], W[190]]/2 + 
    SB[W[4], W[5], W[187], W[194]]/2 - SB[W[4], W[5], W[187], W[203]]/2 + 
    SB[W[4], W[5], W[187], W[218]]/2 - SB[W[4], W[5], W[188], W[182]]/2 + 
    SB[W[4], W[5], W[188], W[183]]/2 + SB[W[4], W[5], W[188], W[187]]/2 + 
    SB[W[4], W[5], W[188], W[188]]/2 - SB[W[4], W[5], W[188], W[189]]/2 + 
    SB[W[4], W[5], W[188], W[190]]/2 + SB[W[4], W[5], W[188], W[194]]/2 - 
    SB[W[4], W[5], W[188], W[203]]/2 + SB[W[4], W[5], W[188], W[218]]/2 - 
    SB[W[4], W[6], W[2], W[17]]/2 - SB[W[4], W[6], W[2], W[37]]/2 + 
    SB[W[4], W[6], W[2], W[86]]/2 - SB[W[4], W[6], W[4], W[6]]/4 - 
    SB[W[4], W[6], W[4], W[17]]/2 + SB[W[4], W[6], W[4], W[35]]/2 - 
    SB[W[4], W[6], W[4], W[47]]/4 + SB[W[4], W[6], W[4], W[86]]/4 - 
    SB[W[4], W[6], W[5], W[6]]/2 - SB[W[4], W[6], W[5], W[47]]/2 + 
    SB[W[4], W[6], W[5], W[86]]/2 - SB[W[4], W[6], W[6], W[6]]/4 + 
    SB[W[4], W[6], W[6], W[35]]/2 + SB[W[4], W[6], W[6], W[37]]/2 - 
    SB[W[4], W[6], W[6], W[47]]/4 - SB[W[4], W[6], W[6], W[86]]/4 + 
    SB[W[4], W[6], W[19], W[6]] - SB[W[4], W[6], W[19], W[37]] - 
    SB[W[4], W[6], W[89], W[6]]/4 + SB[W[4], W[6], W[89], W[37]]/2 + 
    SB[W[4], W[6], W[89], W[47]]/4 - SB[W[4], W[6], W[89], W[86]]/4 + 
    SB[W[4], W[6], W[93], W[6]]/4 + SB[W[4], W[6], W[93], W[17]]/2 - 
    SB[W[4], W[6], W[93], W[35]]/2 + SB[W[4], W[6], W[93], W[47]]/4 - 
    SB[W[4], W[6], W[93], W[86]]/4 + SB[W[4], W[6], W[182], W[182]]/4 - 
    SB[W[4], W[6], W[182], W[183]]/4 - SB[W[4], W[6], W[182], W[187]]/4 - 
    SB[W[4], W[6], W[182], W[188]]/4 + SB[W[4], W[6], W[182], W[189]]/4 - 
    SB[W[4], W[6], W[182], W[190]]/4 - SB[W[4], W[6], W[182], W[194]]/4 + 
    SB[W[4], W[6], W[182], W[203]]/4 - SB[W[4], W[6], W[182], W[218]]/4 - 
    SB[W[4], W[6], W[184], W[182]]/4 + SB[W[4], W[6], W[184], W[183]]/4 + 
    SB[W[4], W[6], W[184], W[187]]/4 + SB[W[4], W[6], W[184], W[188]]/4 - 
    SB[W[4], W[6], W[184], W[189]]/4 + SB[W[4], W[6], W[184], W[190]]/4 + 
    SB[W[4], W[6], W[184], W[194]]/4 - SB[W[4], W[6], W[184], W[203]]/4 + 
    SB[W[4], W[6], W[184], W[218]]/4 + SB[W[4], W[6], W[186], W[182]]/4 - 
    SB[W[4], W[6], W[186], W[183]]/4 - SB[W[4], W[6], W[186], W[187]]/4 - 
    SB[W[4], W[6], W[186], W[188]]/4 + SB[W[4], W[6], W[186], W[189]]/4 - 
    SB[W[4], W[6], W[186], W[190]]/4 - SB[W[4], W[6], W[186], W[194]]/4 + 
    SB[W[4], W[6], W[186], W[203]]/4 - SB[W[4], W[6], W[186], W[218]]/4 - 
    SB[W[4], W[6], W[187], W[182]]/4 + SB[W[4], W[6], W[187], W[183]]/4 + 
    SB[W[4], W[6], W[187], W[187]]/4 + SB[W[4], W[6], W[187], W[188]]/4 - 
    SB[W[4], W[6], W[187], W[189]]/4 + SB[W[4], W[6], W[187], W[190]]/4 + 
    SB[W[4], W[6], W[187], W[194]]/4 - SB[W[4], W[6], W[187], W[203]]/4 + 
    SB[W[4], W[6], W[187], W[218]]/4 - SB[W[4], W[6], W[188], W[182]]/4 + 
    SB[W[4], W[6], W[188], W[183]]/4 + SB[W[4], W[6], W[188], W[187]]/4 + 
    SB[W[4], W[6], W[188], W[188]]/4 - SB[W[4], W[6], W[188], W[189]]/4 + 
    SB[W[4], W[6], W[188], W[190]]/4 + SB[W[4], W[6], W[188], W[194]]/4 - 
    SB[W[4], W[6], W[188], W[203]]/4 + SB[W[4], W[6], W[188], W[218]]/4 + 
    SB[W[4], W[6], W[189], W[182]]/4 - SB[W[4], W[6], W[189], W[183]]/4 - 
    SB[W[4], W[6], W[189], W[187]]/4 - SB[W[4], W[6], W[189], W[188]]/4 + 
    SB[W[4], W[6], W[189], W[189]]/4 - SB[W[4], W[6], W[189], W[190]]/4 - 
    SB[W[4], W[6], W[189], W[194]]/4 + SB[W[4], W[6], W[189], W[203]]/4 - 
    SB[W[4], W[6], W[189], W[218]]/4 - SB[W[4], W[6], W[209], W[182]]/4 + 
    SB[W[4], W[6], W[209], W[183]]/4 + SB[W[4], W[6], W[209], W[187]]/4 + 
    SB[W[4], W[6], W[209], W[188]]/4 - SB[W[4], W[6], W[209], W[189]]/4 + 
    SB[W[4], W[6], W[209], W[190]]/4 + SB[W[4], W[6], W[209], W[194]]/4 - 
    SB[W[4], W[6], W[209], W[203]]/4 + SB[W[4], W[6], W[209], W[218]]/4 + 
    SB[W[4], W[6], W[211], W[182]]/4 - SB[W[4], W[6], W[211], W[183]]/4 - 
    SB[W[4], W[6], W[211], W[187]]/4 - SB[W[4], W[6], W[211], W[188]]/4 + 
    SB[W[4], W[6], W[211], W[189]]/4 - SB[W[4], W[6], W[211], W[190]]/4 - 
    SB[W[4], W[6], W[211], W[194]]/4 + SB[W[4], W[6], W[211], W[203]]/4 - 
    SB[W[4], W[6], W[211], W[218]]/4 - SB[W[4], W[7], W[2], W[17]] - 
    SB[W[4], W[7], W[2], W[37]] + SB[W[4], W[7], W[2], W[86]] - 
    SB[W[4], W[7], W[4], W[6]]/2 - SB[W[4], W[7], W[4], W[47]]/2 + 
    SB[W[4], W[7], W[4], W[86]]/2 - SB[W[4], W[7], W[5], W[6]]/2 - 
    SB[W[4], W[7], W[5], W[47]]/2 + SB[W[4], W[7], W[5], W[86]]/2 + 
    SB[W[4], W[7], W[19], W[6]] - SB[W[4], W[7], W[19], W[37]] - 
    SB[W[4], W[7], W[26], W[17]] + SB[W[4], W[7], W[26], W[47]] + 
    SB[W[4], W[7], W[50], W[6]]/2 + SB[W[4], W[7], W[50], W[17]] - 
    SB[W[4], W[7], W[50], W[47]]/2 - SB[W[4], W[7], W[50], W[86]]/2 - 
    SB[W[4], W[7], W[89], W[6]]/2 + SB[W[4], W[7], W[89], W[37]] + 
    SB[W[4], W[7], W[89], W[47]]/2 - SB[W[4], W[7], W[89], W[86]]/2 + 
    SB[W[4], W[7], W[182], W[182]]/2 - SB[W[4], W[7], W[182], W[183]]/2 - 
    SB[W[4], W[7], W[182], W[187]]/2 - SB[W[4], W[7], W[182], W[188]]/2 + 
    SB[W[4], W[7], W[182], W[189]]/2 - SB[W[4], W[7], W[182], W[190]]/2 - 
    SB[W[4], W[7], W[182], W[194]]/2 + SB[W[4], W[7], W[182], W[203]]/2 - 
    SB[W[4], W[7], W[182], W[218]]/2 + SB[W[4], W[7], W[186], W[182]]/2 - 
    SB[W[4], W[7], W[186], W[183]]/2 - SB[W[4], W[7], W[186], W[187]]/2 - 
    SB[W[4], W[7], W[186], W[188]]/2 + SB[W[4], W[7], W[186], W[189]]/2 - 
    SB[W[4], W[7], W[186], W[190]]/2 - SB[W[4], W[7], W[186], W[194]]/2 + 
    SB[W[4], W[7], W[186], W[203]]/2 - SB[W[4], W[7], W[186], W[218]]/2 + 
    SB[W[4], W[7], W[189], W[182]]/2 - SB[W[4], W[7], W[189], W[183]]/2 - 
    SB[W[4], W[7], W[189], W[187]]/2 - SB[W[4], W[7], W[189], W[188]]/2 + 
    SB[W[4], W[7], W[189], W[189]]/2 - SB[W[4], W[7], W[189], W[190]]/2 - 
    SB[W[4], W[7], W[189], W[194]]/2 + SB[W[4], W[7], W[189], W[203]]/2 - 
    SB[W[4], W[7], W[189], W[218]]/2 + SB[W[4], W[7], W[211], W[182]]/2 - 
    SB[W[4], W[7], W[211], W[183]]/2 - SB[W[4], W[7], W[211], W[187]]/2 - 
    SB[W[4], W[7], W[211], W[188]]/2 + SB[W[4], W[7], W[211], W[189]]/2 - 
    SB[W[4], W[7], W[211], W[190]]/2 - SB[W[4], W[7], W[211], W[194]]/2 + 
    SB[W[4], W[7], W[211], W[203]]/2 - SB[W[4], W[7], W[211], W[218]]/2 + 
    SB[W[4], W[8], W[5], W[6]]/2 + SB[W[4], W[8], W[5], W[47]]/2 - 
    SB[W[4], W[8], W[5], W[86]]/2 + SB[W[4], W[8], W[6], W[6]]/2 + 
    SB[W[4], W[8], W[6], W[17]] - SB[W[4], W[8], W[6], W[35]] + 
    SB[W[4], W[8], W[6], W[47]]/2 - SB[W[4], W[8], W[6], W[86]]/2 + 
    SB[W[4], W[8], W[17], W[6]] + SB[W[4], W[8], W[17], W[17]] - 
    SB[W[4], W[8], W[17], W[35]] + SB[W[4], W[8], W[17], W[47]] - 
    SB[W[4], W[8], W[17], W[86]] + SB[W[4], W[8], W[50], W[6]]/2 + 
    SB[W[4], W[8], W[50], W[17]] - SB[W[4], W[8], W[50], W[47]]/2 - 
    SB[W[4], W[8], W[50], W[86]]/2 - SB[W[4], W[8], W[65], W[6]] - 
    SB[W[4], W[8], W[65], W[17]] + SB[W[4], W[8], W[65], W[86]] - 
    SB[W[4], W[8], W[93], W[6]]/2 - SB[W[4], W[8], W[93], W[17]] + 
    SB[W[4], W[8], W[93], W[35]] - SB[W[4], W[8], W[93], W[47]]/2 + 
    SB[W[4], W[8], W[93], W[86]]/2 + SB[W[4], W[8], W[184], W[182]]/2 - 
    SB[W[4], W[8], W[184], W[183]]/2 - SB[W[4], W[8], W[184], W[187]]/2 - 
    SB[W[4], W[8], W[184], W[188]]/2 + SB[W[4], W[8], W[184], W[189]]/2 - 
    SB[W[4], W[8], W[184], W[190]]/2 - SB[W[4], W[8], W[184], W[194]]/2 + 
    SB[W[4], W[8], W[184], W[203]]/2 - SB[W[4], W[8], W[184], W[218]]/2 + 
    SB[W[4], W[8], W[187], W[182]]/2 - SB[W[4], W[8], W[187], W[183]]/2 - 
    SB[W[4], W[8], W[187], W[187]]/2 - SB[W[4], W[8], W[187], W[188]]/2 + 
    SB[W[4], W[8], W[187], W[189]]/2 - SB[W[4], W[8], W[187], W[190]]/2 - 
    SB[W[4], W[8], W[187], W[194]]/2 + SB[W[4], W[8], W[187], W[203]]/2 - 
    SB[W[4], W[8], W[187], W[218]]/2 + SB[W[4], W[8], W[188], W[182]]/2 - 
    SB[W[4], W[8], W[188], W[183]]/2 - SB[W[4], W[8], W[188], W[187]]/2 - 
    SB[W[4], W[8], W[188], W[188]]/2 + SB[W[4], W[8], W[188], W[189]]/2 - 
    SB[W[4], W[8], W[188], W[190]]/2 - SB[W[4], W[8], W[188], W[194]]/2 + 
    SB[W[4], W[8], W[188], W[203]]/2 - SB[W[4], W[8], W[188], W[218]]/2 + 
    SB[W[4], W[8], W[209], W[182]]/2 - SB[W[4], W[8], W[209], W[183]]/2 - 
    SB[W[4], W[8], W[209], W[187]]/2 - SB[W[4], W[8], W[209], W[188]]/2 + 
    SB[W[4], W[8], W[209], W[189]]/2 - SB[W[4], W[8], W[209], W[190]]/2 - 
    SB[W[4], W[8], W[209], W[194]]/2 + SB[W[4], W[8], W[209], W[203]]/2 - 
    SB[W[4], W[8], W[209], W[218]]/2 + SB[W[4], W[19], W[2], W[17]] + 
    SB[W[4], W[19], W[2], W[37]] - SB[W[4], W[19], W[2], W[86]] + 
    SB[W[4], W[19], W[4], W[6]]/2 + SB[W[4], W[19], W[4], W[47]]/2 - 
    SB[W[4], W[19], W[4], W[86]]/2 + SB[W[4], W[19], W[5], W[6]]/2 + 
    SB[W[4], W[19], W[5], W[47]]/2 - SB[W[4], W[19], W[5], W[86]]/2 + 
    SB[W[4], W[19], W[6], W[6]]/2 + SB[W[4], W[19], W[6], W[47]]/2 - 
    SB[W[4], W[19], W[6], W[86]]/2 - SB[W[4], W[19], W[19], W[6]] + 
    SB[W[4], W[19], W[19], W[37]] + SB[W[4], W[19], W[31], W[6]]/2 + 
    SB[W[4], W[19], W[31], W[17]] - SB[W[4], W[19], W[31], W[47]]/2 - 
    SB[W[4], W[19], W[31], W[86]]/2 - SB[W[4], W[19], W[65], W[6]] - 
    SB[W[4], W[19], W[65], W[17]] + SB[W[4], W[19], W[65], W[86]] + 
    SB[W[4], W[19], W[89], W[6]]/2 - SB[W[4], W[19], W[89], W[37]] - 
    SB[W[4], W[19], W[89], W[47]]/2 + SB[W[4], W[19], W[89], W[86]]/2 - 
    SB[W[4], W[19], W[182], W[182]]/2 + SB[W[4], W[19], W[182], W[183]]/2 + 
    SB[W[4], W[19], W[182], W[187]]/2 + SB[W[4], W[19], W[182], W[188]]/2 - 
    SB[W[4], W[19], W[182], W[189]]/2 + SB[W[4], W[19], W[182], W[190]]/2 + 
    SB[W[4], W[19], W[182], W[194]]/2 - SB[W[4], W[19], W[182], W[203]]/2 + 
    SB[W[4], W[19], W[182], W[218]]/2 + SB[W[4], W[19], W[184], W[182]]/2 - 
    SB[W[4], W[19], W[184], W[183]]/2 - SB[W[4], W[19], W[184], W[187]]/2 - 
    SB[W[4], W[19], W[184], W[188]]/2 + SB[W[4], W[19], W[184], W[189]]/2 - 
    SB[W[4], W[19], W[184], W[190]]/2 - SB[W[4], W[19], W[184], W[194]]/2 + 
    SB[W[4], W[19], W[184], W[203]]/2 - SB[W[4], W[19], W[184], W[218]]/2 - 
    SB[W[4], W[19], W[186], W[182]]/2 + SB[W[4], W[19], W[186], W[183]]/2 + 
    SB[W[4], W[19], W[186], W[187]]/2 + SB[W[4], W[19], W[186], W[188]]/2 - 
    SB[W[4], W[19], W[186], W[189]]/2 + SB[W[4], W[19], W[186], W[190]]/2 + 
    SB[W[4], W[19], W[186], W[194]]/2 - SB[W[4], W[19], W[186], W[203]]/2 + 
    SB[W[4], W[19], W[186], W[218]]/2 + SB[W[4], W[19], W[187], W[182]]/2 - 
    SB[W[4], W[19], W[187], W[183]]/2 - SB[W[4], W[19], W[187], W[187]]/2 - 
    SB[W[4], W[19], W[187], W[188]]/2 + SB[W[4], W[19], W[187], W[189]]/2 - 
    SB[W[4], W[19], W[187], W[190]]/2 - SB[W[4], W[19], W[187], W[194]]/2 + 
    SB[W[4], W[19], W[187], W[203]]/2 - SB[W[4], W[19], W[187], W[218]]/2 + 
    SB[W[4], W[19], W[188], W[182]]/2 - SB[W[4], W[19], W[188], W[183]]/2 - 
    SB[W[4], W[19], W[188], W[187]]/2 - SB[W[4], W[19], W[188], W[188]]/2 + 
    SB[W[4], W[19], W[188], W[189]]/2 - SB[W[4], W[19], W[188], W[190]]/2 - 
    SB[W[4], W[19], W[188], W[194]]/2 + SB[W[4], W[19], W[188], W[203]]/2 - 
    SB[W[4], W[19], W[188], W[218]]/2 - SB[W[4], W[19], W[189], W[182]]/2 + 
    SB[W[4], W[19], W[189], W[183]]/2 + SB[W[4], W[19], W[189], W[187]]/2 + 
    SB[W[4], W[19], W[189], W[188]]/2 - SB[W[4], W[19], W[189], W[189]]/2 + 
    SB[W[4], W[19], W[189], W[190]]/2 + SB[W[4], W[19], W[189], W[194]]/2 - 
    SB[W[4], W[19], W[189], W[203]]/2 + SB[W[4], W[19], W[189], W[218]]/2 - 
    SB[W[4], W[19], W[211], W[182]]/2 + SB[W[4], W[19], W[211], W[183]]/2 + 
    SB[W[4], W[19], W[211], W[187]]/2 + SB[W[4], W[19], W[211], W[188]]/2 - 
    SB[W[4], W[19], W[211], W[189]]/2 + SB[W[4], W[19], W[211], W[190]]/2 + 
    SB[W[4], W[19], W[211], W[194]]/2 - SB[W[4], W[19], W[211], W[203]]/2 + 
    SB[W[4], W[19], W[211], W[218]]/2 - SB[W[4], W[158], W[158], W[17]]/2 - 
    SB[W[4], W[158], W[158], W[37]]/2 + SB[W[4], W[158], W[158], W[86]]/2 + 
    SB[W[4], W[158], W[160], W[6]]/4 - SB[W[4], W[158], W[160], W[35]]/2 - 
    SB[W[4], W[158], W[160], W[37]]/2 + SB[W[4], W[158], W[160], W[47]]/4 + 
    SB[W[4], W[158], W[160], W[86]]/4 - SB[W[4], W[158], W[162], W[6]]/4 - 
    SB[W[4], W[158], W[162], W[17]]/2 + SB[W[4], W[158], W[162], W[35]]/2 - 
    SB[W[4], W[158], W[162], W[47]]/4 + SB[W[4], W[158], W[162], W[86]]/4 + 
    SB[W[4], W[158], W[164], W[6]]/4 - SB[W[4], W[158], W[164], W[37]]/2 - 
    SB[W[4], W[158], W[164], W[47]]/4 + SB[W[4], W[158], W[164], W[86]]/4 - 
    SB[W[4], W[158], W[278], W[182]]/4 + SB[W[4], W[158], W[278], W[183]]/4 + 
    SB[W[4], W[158], W[278], W[187]]/4 + SB[W[4], W[158], W[278], W[188]]/4 - 
    SB[W[4], W[158], W[278], W[189]]/4 + SB[W[4], W[158], W[278], W[190]]/4 + 
    SB[W[4], W[158], W[278], W[194]]/4 - SB[W[4], W[158], W[278], W[203]]/4 + 
    SB[W[4], W[158], W[278], W[218]]/4 - SB[W[4], W[160], W[158], W[17]]/2 - 
    SB[W[4], W[160], W[158], W[37]]/2 + SB[W[4], W[160], W[158], W[86]]/2 + 
    SB[W[4], W[160], W[160], W[6]]/4 - SB[W[4], W[160], W[160], W[35]]/2 - 
    SB[W[4], W[160], W[160], W[37]]/2 + SB[W[4], W[160], W[160], W[47]]/4 + 
    SB[W[4], W[160], W[160], W[86]]/4 - SB[W[4], W[160], W[162], W[6]]/4 - 
    SB[W[4], W[160], W[162], W[17]]/2 + SB[W[4], W[160], W[162], W[35]]/2 - 
    SB[W[4], W[160], W[162], W[47]]/4 + SB[W[4], W[160], W[162], W[86]]/4 + 
    SB[W[4], W[160], W[164], W[6]]/4 - SB[W[4], W[160], W[164], W[37]]/2 - 
    SB[W[4], W[160], W[164], W[47]]/4 + SB[W[4], W[160], W[164], W[86]]/4 - 
    SB[W[4], W[160], W[278], W[182]]/4 + SB[W[4], W[160], W[278], W[183]]/4 + 
    SB[W[4], W[160], W[278], W[187]]/4 + SB[W[4], W[160], W[278], W[188]]/4 - 
    SB[W[4], W[160], W[278], W[189]]/4 + SB[W[4], W[160], W[278], W[190]]/4 + 
    SB[W[4], W[160], W[278], W[194]]/4 - SB[W[4], W[160], W[278], W[203]]/4 + 
    SB[W[4], W[160], W[278], W[218]]/4 - SB[W[5], W[4], W[6], W[6]]/2 - 
    SB[W[5], W[4], W[6], W[47]]/2 + SB[W[5], W[4], W[6], W[86]]/2 + 
    SB[W[5], W[4], W[26], W[17]] - SB[W[5], W[4], W[26], W[47]] - 
    SB[W[5], W[4], W[31], W[6]]/2 - SB[W[5], W[4], W[31], W[17]] + 
    SB[W[5], W[4], W[31], W[47]]/2 + SB[W[5], W[4], W[31], W[86]]/2 - 
    SB[W[5], W[4], W[50], W[6]]/2 - SB[W[5], W[4], W[50], W[17]] + 
    SB[W[5], W[4], W[50], W[47]]/2 + SB[W[5], W[4], W[50], W[86]]/2 + 
    SB[W[5], W[4], W[65], W[6]] + SB[W[5], W[4], W[65], W[17]] - 
    SB[W[5], W[4], W[65], W[86]] - SB[W[5], W[4], W[184], W[182]]/2 + 
    SB[W[5], W[4], W[184], W[183]]/2 + SB[W[5], W[4], W[184], W[187]]/2 + 
    SB[W[5], W[4], W[184], W[188]]/2 - SB[W[5], W[4], W[184], W[189]]/2 + 
    SB[W[5], W[4], W[184], W[190]]/2 + SB[W[5], W[4], W[184], W[194]]/2 - 
    SB[W[5], W[4], W[184], W[203]]/2 + SB[W[5], W[4], W[184], W[218]]/2 - 
    SB[W[5], W[4], W[187], W[182]]/2 + SB[W[5], W[4], W[187], W[183]]/2 + 
    SB[W[5], W[4], W[187], W[187]]/2 + SB[W[5], W[4], W[187], W[188]]/2 - 
    SB[W[5], W[4], W[187], W[189]]/2 + SB[W[5], W[4], W[187], W[190]]/2 + 
    SB[W[5], W[4], W[187], W[194]]/2 - SB[W[5], W[4], W[187], W[203]]/2 + 
    SB[W[5], W[4], W[187], W[218]]/2 - SB[W[5], W[4], W[188], W[182]]/2 + 
    SB[W[5], W[4], W[188], W[183]]/2 + SB[W[5], W[4], W[188], W[187]]/2 + 
    SB[W[5], W[4], W[188], W[188]]/2 - SB[W[5], W[4], W[188], W[189]]/2 + 
    SB[W[5], W[4], W[188], W[190]]/2 + SB[W[5], W[4], W[188], W[194]]/2 - 
    SB[W[5], W[4], W[188], W[203]]/2 + SB[W[5], W[4], W[188], W[218]]/2 - 
    SB[W[5], W[6], W[4], W[6]]/2 - SB[W[5], W[6], W[4], W[47]]/2 + 
    SB[W[5], W[6], W[4], W[86]]/2 - SB[W[5], W[6], W[8], W[14]] - 
    SB[W[5], W[6], W[8], W[17]] + SB[W[5], W[6], W[8], W[86]] - 
    SB[W[5], W[6], W[26], W[17]] + SB[W[5], W[6], W[26], W[47]] - 
    SB[W[5], W[6], W[32], W[6]]/2 + SB[W[5], W[6], W[32], W[14]] + 
    SB[W[5], W[6], W[32], W[47]]/2 - SB[W[5], W[6], W[32], W[86]]/2 + 
    SB[W[5], W[6], W[50], W[6]]/2 + SB[W[5], W[6], W[50], W[17]] - 
    SB[W[5], W[6], W[50], W[47]]/2 - SB[W[5], W[6], W[50], W[86]]/2 - 
    SB[W[5], W[6], W[185], W[182]]/2 + SB[W[5], W[6], W[185], W[183]]/2 + 
    SB[W[5], W[6], W[185], W[187]]/2 + SB[W[5], W[6], W[185], W[188]]/2 - 
    SB[W[5], W[6], W[185], W[189]]/2 + SB[W[5], W[6], W[185], W[190]]/2 + 
    SB[W[5], W[6], W[185], W[194]]/2 - SB[W[5], W[6], W[185], W[203]]/2 + 
    SB[W[5], W[6], W[185], W[218]]/2 - SB[W[5], W[8], W[5], W[6]] + 
    SB[W[5], W[8], W[5], W[14]] - SB[W[5], W[8], W[6], W[14]] - 
    SB[W[5], W[8], W[6], W[17]] + SB[W[5], W[8], W[6], W[86]] - 
    SB[W[5], W[8], W[17], W[6]] - SB[W[5], W[8], W[17], W[17]] + 
    SB[W[5], W[8], W[17], W[86]] + SB[W[5], W[8], W[65], W[6]] + 
    SB[W[5], W[8], W[65], W[17]] - SB[W[5], W[8], W[65], W[86]] + 
    SB[W[5], W[20], W[5], W[6]]/2 - SB[W[5], W[20], W[5], W[14]] - 
    SB[W[5], W[20], W[5], W[47]]/2 + SB[W[5], W[20], W[5], W[86]]/2 - 
    SB[W[5], W[20], W[6], W[6]]/2 + SB[W[5], W[20], W[6], W[14]] + 
    SB[W[5], W[20], W[6], W[47]]/2 - SB[W[5], W[20], W[6], W[86]]/2 + 
    SB[W[5], W[20], W[8], W[14]] + SB[W[5], W[20], W[8], W[17]] - 
    SB[W[5], W[20], W[8], W[86]] + SB[W[5], W[20], W[32], W[6]]/2 - 
    SB[W[5], W[20], W[32], W[14]] - SB[W[5], W[20], W[32], W[47]]/2 + 
    SB[W[5], W[20], W[32], W[86]]/2 + SB[W[5], W[20], W[47], W[6]]/2 + 
    SB[W[5], W[20], W[47], W[17]] - SB[W[5], W[20], W[47], W[47]]/2 - 
    SB[W[5], W[20], W[47], W[86]]/2 - SB[W[5], W[20], W[50], W[6]]/2 - 
    SB[W[5], W[20], W[50], W[17]] + SB[W[5], W[20], W[50], W[47]]/2 + 
    SB[W[5], W[20], W[50], W[86]]/2 + SB[W[5], W[20], W[182], W[182]]/2 - 
    SB[W[5], W[20], W[182], W[183]]/2 - SB[W[5], W[20], W[182], W[187]]/2 - 
    SB[W[5], W[20], W[182], W[188]]/2 + SB[W[5], W[20], W[182], W[189]]/2 - 
    SB[W[5], W[20], W[182], W[190]]/2 - SB[W[5], W[20], W[182], W[194]]/2 + 
    SB[W[5], W[20], W[182], W[203]]/2 - SB[W[5], W[20], W[182], W[218]]/2 - 
    SB[W[5], W[20], W[183], W[182]]/2 + SB[W[5], W[20], W[183], W[183]]/2 + 
    SB[W[5], W[20], W[183], W[187]]/2 + SB[W[5], W[20], W[183], W[188]]/2 - 
    SB[W[5], W[20], W[183], W[189]]/2 + SB[W[5], W[20], W[183], W[190]]/2 + 
    SB[W[5], W[20], W[183], W[194]]/2 - SB[W[5], W[20], W[183], W[203]]/2 + 
    SB[W[5], W[20], W[183], W[218]]/2 + SB[W[5], W[20], W[185], W[182]]/2 - 
    SB[W[5], W[20], W[185], W[183]]/2 - SB[W[5], W[20], W[185], W[187]]/2 - 
    SB[W[5], W[20], W[185], W[188]]/2 + SB[W[5], W[20], W[185], W[189]]/2 - 
    SB[W[5], W[20], W[185], W[190]]/2 - SB[W[5], W[20], W[185], W[194]]/2 + 
    SB[W[5], W[20], W[185], W[203]]/2 - SB[W[5], W[20], W[185], W[218]]/2 - 
    SB[W[5], W[20], W[187], W[182]]/2 + SB[W[5], W[20], W[187], W[183]]/2 + 
    SB[W[5], W[20], W[187], W[187]]/2 + SB[W[5], W[20], W[187], W[188]]/2 - 
    SB[W[5], W[20], W[187], W[189]]/2 + SB[W[5], W[20], W[187], W[190]]/2 + 
    SB[W[5], W[20], W[187], W[194]]/2 - SB[W[5], W[20], W[187], W[203]]/2 + 
    SB[W[5], W[20], W[187], W[218]]/2 - SB[W[5], W[20], W[188], W[182]]/2 + 
    SB[W[5], W[20], W[188], W[183]]/2 + SB[W[5], W[20], W[188], W[187]]/2 + 
    SB[W[5], W[20], W[188], W[188]]/2 - SB[W[5], W[20], W[188], W[189]]/2 + 
    SB[W[5], W[20], W[188], W[190]]/2 + SB[W[5], W[20], W[188], W[194]]/2 - 
    SB[W[5], W[20], W[188], W[203]]/2 + SB[W[5], W[20], W[188], W[218]]/2 + 
    SB[W[5], W[20], W[189], W[182]]/2 - SB[W[5], W[20], W[189], W[183]]/2 - 
    SB[W[5], W[20], W[189], W[187]]/2 - SB[W[5], W[20], W[189], W[188]]/2 + 
    SB[W[5], W[20], W[189], W[189]]/2 - SB[W[5], W[20], W[189], W[190]]/2 - 
    SB[W[5], W[20], W[189], W[194]]/2 + SB[W[5], W[20], W[189], W[203]]/2 - 
    SB[W[5], W[20], W[189], W[218]]/2 - SB[W[5], W[20], W[190], W[182]]/2 + 
    SB[W[5], W[20], W[190], W[183]]/2 + SB[W[5], W[20], W[190], W[187]]/2 + 
    SB[W[5], W[20], W[190], W[188]]/2 - SB[W[5], W[20], W[190], W[189]]/2 + 
    SB[W[5], W[20], W[190], W[190]]/2 + SB[W[5], W[20], W[190], W[194]]/2 - 
    SB[W[5], W[20], W[190], W[203]]/2 + SB[W[5], W[20], W[190], W[218]]/2 - 
    SB[W[5], W[20], W[194], W[182]]/2 + SB[W[5], W[20], W[194], W[183]]/2 + 
    SB[W[5], W[20], W[194], W[187]]/2 + SB[W[5], W[20], W[194], W[188]]/2 - 
    SB[W[5], W[20], W[194], W[189]]/2 + SB[W[5], W[20], W[194], W[190]]/2 + 
    SB[W[5], W[20], W[194], W[194]]/2 - SB[W[5], W[20], W[194], W[203]]/2 + 
    SB[W[5], W[20], W[194], W[218]]/2 - SB[W[5], W[20], W[218], W[182]]/2 + 
    SB[W[5], W[20], W[218], W[183]]/2 + SB[W[5], W[20], W[218], W[187]]/2 + 
    SB[W[5], W[20], W[218], W[188]]/2 - SB[W[5], W[20], W[218], W[189]]/2 + 
    SB[W[5], W[20], W[218], W[190]]/2 + SB[W[5], W[20], W[218], W[194]]/2 - 
    SB[W[5], W[20], W[218], W[203]]/2 + SB[W[5], W[20], W[218], W[218]]/2 - 
    SB[W[5], W[26], W[4], W[6]]/2 - SB[W[5], W[26], W[4], W[47]]/2 + 
    SB[W[5], W[26], W[4], W[86]]/2 - SB[W[5], W[26], W[5], W[6]]/2 - 
    SB[W[5], W[26], W[5], W[47]]/2 + SB[W[5], W[26], W[5], W[86]]/2 - 
    SB[W[5], W[26], W[6], W[17]] + SB[W[5], W[26], W[6], W[47]] - 
    SB[W[5], W[26], W[17], W[6]] - SB[W[5], W[26], W[17], W[17]] + 
    SB[W[5], W[26], W[17], W[86]] - 2*SB[W[5], W[26], W[26], W[17]] + 
    2*SB[W[5], W[26], W[26], W[47]] + SB[W[5], W[26], W[31], W[6]]/2 + 
    SB[W[5], W[26], W[31], W[17]] - SB[W[5], W[26], W[31], W[47]]/2 - 
    SB[W[5], W[26], W[31], W[86]]/2 + SB[W[5], W[26], W[47], W[6]]/2 + 
    SB[W[5], W[26], W[47], W[17]] - SB[W[5], W[26], W[47], W[47]]/2 - 
    SB[W[5], W[26], W[47], W[86]]/2 + SB[W[5], W[26], W[50], W[6]]/2 + 
    SB[W[5], W[26], W[50], W[17]] - SB[W[5], W[26], W[50], W[47]]/2 - 
    SB[W[5], W[26], W[50], W[86]]/2 + SB[W[5], W[26], W[182], W[182]]/2 - 
    SB[W[5], W[26], W[182], W[183]]/2 - SB[W[5], W[26], W[182], W[187]]/2 - 
    SB[W[5], W[26], W[182], W[188]]/2 + SB[W[5], W[26], W[182], W[189]]/2 - 
    SB[W[5], W[26], W[182], W[190]]/2 - SB[W[5], W[26], W[182], W[194]]/2 + 
    SB[W[5], W[26], W[182], W[203]]/2 - SB[W[5], W[26], W[182], W[218]]/2 - 
    SB[W[5], W[26], W[183], W[182]]/2 + SB[W[5], W[26], W[183], W[183]]/2 + 
    SB[W[5], W[26], W[183], W[187]]/2 + SB[W[5], W[26], W[183], W[188]]/2 - 
    SB[W[5], W[26], W[183], W[189]]/2 + SB[W[5], W[26], W[183], W[190]]/2 + 
    SB[W[5], W[26], W[183], W[194]]/2 - SB[W[5], W[26], W[183], W[203]]/2 + 
    SB[W[5], W[26], W[183], W[218]]/2 + SB[W[5], W[26], W[184], W[182]]/2 - 
    SB[W[5], W[26], W[184], W[183]]/2 - SB[W[5], W[26], W[184], W[187]]/2 - 
    SB[W[5], W[26], W[184], W[188]]/2 + SB[W[5], W[26], W[184], W[189]]/2 - 
    SB[W[5], W[26], W[184], W[190]]/2 - SB[W[5], W[26], W[184], W[194]]/2 + 
    SB[W[5], W[26], W[184], W[203]]/2 - SB[W[5], W[26], W[184], W[218]]/2 + 
    SB[W[5], W[26], W[189], W[182]]/2 - SB[W[5], W[26], W[189], W[183]]/2 - 
    SB[W[5], W[26], W[189], W[187]]/2 - SB[W[5], W[26], W[189], W[188]]/2 + 
    SB[W[5], W[26], W[189], W[189]]/2 - SB[W[5], W[26], W[189], W[190]]/2 - 
    SB[W[5], W[26], W[189], W[194]]/2 + SB[W[5], W[26], W[189], W[203]]/2 - 
    SB[W[5], W[26], W[189], W[218]]/2 - SB[W[5], W[26], W[190], W[182]]/2 + 
    SB[W[5], W[26], W[190], W[183]]/2 + SB[W[5], W[26], W[190], W[187]]/2 + 
    SB[W[5], W[26], W[190], W[188]]/2 - SB[W[5], W[26], W[190], W[189]]/2 + 
    SB[W[5], W[26], W[190], W[190]]/2 + SB[W[5], W[26], W[190], W[194]]/2 - 
    SB[W[5], W[26], W[190], W[203]]/2 + SB[W[5], W[26], W[190], W[218]]/2 - 
    SB[W[5], W[26], W[194], W[182]]/2 + SB[W[5], W[26], W[194], W[183]]/2 + 
    SB[W[5], W[26], W[194], W[187]]/2 + SB[W[5], W[26], W[194], W[188]]/2 - 
    SB[W[5], W[26], W[194], W[189]]/2 + SB[W[5], W[26], W[194], W[190]]/2 + 
    SB[W[5], W[26], W[194], W[194]]/2 - SB[W[5], W[26], W[194], W[203]]/2 + 
    SB[W[5], W[26], W[194], W[218]]/2 - SB[W[5], W[26], W[218], W[182]]/2 + 
    SB[W[5], W[26], W[218], W[183]]/2 + SB[W[5], W[26], W[218], W[187]]/2 + 
    SB[W[5], W[26], W[218], W[188]]/2 - SB[W[5], W[26], W[218], W[189]]/2 + 
    SB[W[5], W[26], W[218], W[190]]/2 + SB[W[5], W[26], W[218], W[194]]/2 - 
    SB[W[5], W[26], W[218], W[203]]/2 + SB[W[5], W[26], W[218], W[218]]/2 + 
    SB[W[5], W[50], W[4], W[6]]/2 + SB[W[5], W[50], W[4], W[47]]/2 - 
    SB[W[5], W[50], W[4], W[86]]/2 + SB[W[5], W[50], W[5], W[6]]/2 + 
    SB[W[5], W[50], W[5], W[47]]/2 - SB[W[5], W[50], W[5], W[86]]/2 + 
    SB[W[5], W[50], W[6], W[6]]/2 + SB[W[5], W[50], W[6], W[17]] - 
    SB[W[5], W[50], W[6], W[47]]/2 - SB[W[5], W[50], W[6], W[86]]/2 + 
    SB[W[5], W[50], W[17], W[6]] + SB[W[5], W[50], W[17], W[17]] - 
    SB[W[5], W[50], W[17], W[86]] + SB[W[5], W[50], W[26], W[17]] - 
    SB[W[5], W[50], W[26], W[47]] - SB[W[5], W[50], W[47], W[6]]/2 - 
    SB[W[5], W[50], W[47], W[17]] + SB[W[5], W[50], W[47], W[47]]/2 + 
    SB[W[5], W[50], W[47], W[86]]/2 - SB[W[5], W[50], W[65], W[6]] - 
    SB[W[5], W[50], W[65], W[17]] + SB[W[5], W[50], W[65], W[86]] - 
    SB[W[5], W[50], W[182], W[182]]/2 + SB[W[5], W[50], W[182], W[183]]/2 + 
    SB[W[5], W[50], W[182], W[187]]/2 + SB[W[5], W[50], W[182], W[188]]/2 - 
    SB[W[5], W[50], W[182], W[189]]/2 + SB[W[5], W[50], W[182], W[190]]/2 + 
    SB[W[5], W[50], W[182], W[194]]/2 - SB[W[5], W[50], W[182], W[203]]/2 + 
    SB[W[5], W[50], W[182], W[218]]/2 + SB[W[5], W[50], W[183], W[182]]/2 - 
    SB[W[5], W[50], W[183], W[183]]/2 - SB[W[5], W[50], W[183], W[187]]/2 - 
    SB[W[5], W[50], W[183], W[188]]/2 + SB[W[5], W[50], W[183], W[189]]/2 - 
    SB[W[5], W[50], W[183], W[190]]/2 - SB[W[5], W[50], W[183], W[194]]/2 + 
    SB[W[5], W[50], W[183], W[203]]/2 - SB[W[5], W[50], W[183], W[218]]/2 + 
    SB[W[5], W[50], W[187], W[182]]/2 - SB[W[5], W[50], W[187], W[183]]/2 - 
    SB[W[5], W[50], W[187], W[187]]/2 - SB[W[5], W[50], W[187], W[188]]/2 + 
    SB[W[5], W[50], W[187], W[189]]/2 - SB[W[5], W[50], W[187], W[190]]/2 - 
    SB[W[5], W[50], W[187], W[194]]/2 + SB[W[5], W[50], W[187], W[203]]/2 - 
    SB[W[5], W[50], W[187], W[218]]/2 + SB[W[5], W[50], W[188], W[182]]/2 - 
    SB[W[5], W[50], W[188], W[183]]/2 - SB[W[5], W[50], W[188], W[187]]/2 - 
    SB[W[5], W[50], W[188], W[188]]/2 + SB[W[5], W[50], W[188], W[189]]/2 - 
    SB[W[5], W[50], W[188], W[190]]/2 - SB[W[5], W[50], W[188], W[194]]/2 + 
    SB[W[5], W[50], W[188], W[203]]/2 - SB[W[5], W[50], W[188], W[218]]/2 - 
    SB[W[5], W[50], W[189], W[182]]/2 + SB[W[5], W[50], W[189], W[183]]/2 + 
    SB[W[5], W[50], W[189], W[187]]/2 + SB[W[5], W[50], W[189], W[188]]/2 - 
    SB[W[5], W[50], W[189], W[189]]/2 + SB[W[5], W[50], W[189], W[190]]/2 + 
    SB[W[5], W[50], W[189], W[194]]/2 - SB[W[5], W[50], W[189], W[203]]/2 + 
    SB[W[5], W[50], W[189], W[218]]/2 + SB[W[5], W[50], W[190], W[182]]/2 - 
    SB[W[5], W[50], W[190], W[183]]/2 - SB[W[5], W[50], W[190], W[187]]/2 - 
    SB[W[5], W[50], W[190], W[188]]/2 + SB[W[5], W[50], W[190], W[189]]/2 - 
    SB[W[5], W[50], W[190], W[190]]/2 - SB[W[5], W[50], W[190], W[194]]/2 + 
    SB[W[5], W[50], W[190], W[203]]/2 - SB[W[5], W[50], W[190], W[218]]/2 + 
    SB[W[5], W[50], W[194], W[182]]/2 - SB[W[5], W[50], W[194], W[183]]/2 - 
    SB[W[5], W[50], W[194], W[187]]/2 - SB[W[5], W[50], W[194], W[188]]/2 + 
    SB[W[5], W[50], W[194], W[189]]/2 - SB[W[5], W[50], W[194], W[190]]/2 - 
    SB[W[5], W[50], W[194], W[194]]/2 + SB[W[5], W[50], W[194], W[203]]/2 - 
    SB[W[5], W[50], W[194], W[218]]/2 + SB[W[5], W[50], W[218], W[182]]/2 - 
    SB[W[5], W[50], W[218], W[183]]/2 - SB[W[5], W[50], W[218], W[187]]/2 - 
    SB[W[5], W[50], W[218], W[188]]/2 + SB[W[5], W[50], W[218], W[189]]/2 - 
    SB[W[5], W[50], W[218], W[190]]/2 - SB[W[5], W[50], W[218], W[194]]/2 + 
    SB[W[5], W[50], W[218], W[203]]/2 - SB[W[5], W[50], W[218], W[218]]/2 - 
    SB[W[6], W[2], W[2], W[17]]/2 - SB[W[6], W[2], W[2], W[37]]/2 + 
    SB[W[6], W[2], W[2], W[86]]/2 - SB[W[6], W[2], W[4], W[6]]/4 - 
    SB[W[6], W[2], W[4], W[17]]/2 + SB[W[6], W[2], W[4], W[35]]/2 - 
    SB[W[6], W[2], W[4], W[47]]/4 + SB[W[6], W[2], W[4], W[86]]/4 + 
    SB[W[6], W[2], W[6], W[6]]/4 - SB[W[6], W[2], W[6], W[35]]/2 - 
    SB[W[6], W[2], W[6], W[37]]/2 + SB[W[6], W[2], W[6], W[47]]/4 + 
    SB[W[6], W[2], W[6], W[86]]/4 - SB[W[6], W[2], W[17], W[35]] + 
    SB[W[6], W[2], W[17], W[47]] + SB[W[6], W[2], W[50], W[6]]/2 + 
    SB[W[6], W[2], W[50], W[17]] - SB[W[6], W[2], W[50], W[47]]/2 - 
    SB[W[6], W[2], W[50], W[86]]/2 - SB[W[6], W[2], W[89], W[6]]/4 + 
    SB[W[6], W[2], W[89], W[37]]/2 + SB[W[6], W[2], W[89], W[47]]/4 - 
    SB[W[6], W[2], W[89], W[86]]/4 - SB[W[6], W[2], W[93], W[6]]/4 - 
    SB[W[6], W[2], W[93], W[17]]/2 + SB[W[6], W[2], W[93], W[35]]/2 - 
    SB[W[6], W[2], W[93], W[47]]/4 + SB[W[6], W[2], W[93], W[86]]/4 + 
    SB[W[6], W[2], W[182], W[182]]/4 - SB[W[6], W[2], W[182], W[183]]/4 - 
    SB[W[6], W[2], W[182], W[187]]/4 - SB[W[6], W[2], W[182], W[188]]/4 + 
    SB[W[6], W[2], W[182], W[189]]/4 - SB[W[6], W[2], W[182], W[190]]/4 - 
    SB[W[6], W[2], W[182], W[194]]/4 + SB[W[6], W[2], W[182], W[203]]/4 - 
    SB[W[6], W[2], W[182], W[218]]/4 + SB[W[6], W[2], W[184], W[182]]/4 - 
    SB[W[6], W[2], W[184], W[183]]/4 - SB[W[6], W[2], W[184], W[187]]/4 - 
    SB[W[6], W[2], W[184], W[188]]/4 + SB[W[6], W[2], W[184], W[189]]/4 - 
    SB[W[6], W[2], W[184], W[190]]/4 - SB[W[6], W[2], W[184], W[194]]/4 + 
    SB[W[6], W[2], W[184], W[203]]/4 - SB[W[6], W[2], W[184], W[218]]/4 + 
    SB[W[6], W[2], W[186], W[182]]/4 - SB[W[6], W[2], W[186], W[183]]/4 - 
    SB[W[6], W[2], W[186], W[187]]/4 - SB[W[6], W[2], W[186], W[188]]/4 + 
    SB[W[6], W[2], W[186], W[189]]/4 - SB[W[6], W[2], W[186], W[190]]/4 - 
    SB[W[6], W[2], W[186], W[194]]/4 + SB[W[6], W[2], W[186], W[203]]/4 - 
    SB[W[6], W[2], W[186], W[218]]/4 + SB[W[6], W[2], W[187], W[182]]/4 - 
    SB[W[6], W[2], W[187], W[183]]/4 - SB[W[6], W[2], W[187], W[187]]/4 - 
    SB[W[6], W[2], W[187], W[188]]/4 + SB[W[6], W[2], W[187], W[189]]/4 - 
    SB[W[6], W[2], W[187], W[190]]/4 - SB[W[6], W[2], W[187], W[194]]/4 + 
    SB[W[6], W[2], W[187], W[203]]/4 - SB[W[6], W[2], W[187], W[218]]/4 + 
    SB[W[6], W[2], W[188], W[182]]/4 - SB[W[6], W[2], W[188], W[183]]/4 - 
    SB[W[6], W[2], W[188], W[187]]/4 - SB[W[6], W[2], W[188], W[188]]/4 + 
    SB[W[6], W[2], W[188], W[189]]/4 - SB[W[6], W[2], W[188], W[190]]/4 - 
    SB[W[6], W[2], W[188], W[194]]/4 + SB[W[6], W[2], W[188], W[203]]/4 - 
    SB[W[6], W[2], W[188], W[218]]/4 + SB[W[6], W[2], W[189], W[182]]/4 - 
    SB[W[6], W[2], W[189], W[183]]/4 - SB[W[6], W[2], W[189], W[187]]/4 - 
    SB[W[6], W[2], W[189], W[188]]/4 + SB[W[6], W[2], W[189], W[189]]/4 - 
    SB[W[6], W[2], W[189], W[190]]/4 - SB[W[6], W[2], W[189], W[194]]/4 + 
    SB[W[6], W[2], W[189], W[203]]/4 - SB[W[6], W[2], W[189], W[218]]/4 + 
    SB[W[6], W[2], W[209], W[182]]/4 - SB[W[6], W[2], W[209], W[183]]/4 - 
    SB[W[6], W[2], W[209], W[187]]/4 - SB[W[6], W[2], W[209], W[188]]/4 + 
    SB[W[6], W[2], W[209], W[189]]/4 - SB[W[6], W[2], W[209], W[190]]/4 - 
    SB[W[6], W[2], W[209], W[194]]/4 + SB[W[6], W[2], W[209], W[203]]/4 - 
    SB[W[6], W[2], W[209], W[218]]/4 + SB[W[6], W[2], W[211], W[182]]/4 - 
    SB[W[6], W[2], W[211], W[183]]/4 - SB[W[6], W[2], W[211], W[187]]/4 - 
    SB[W[6], W[2], W[211], W[188]]/4 + SB[W[6], W[2], W[211], W[189]]/4 - 
    SB[W[6], W[2], W[211], W[190]]/4 - SB[W[6], W[2], W[211], W[194]]/4 + 
    SB[W[6], W[2], W[211], W[203]]/4 - SB[W[6], W[2], W[211], W[218]]/4 - 
    SB[W[6], W[4], W[2], W[17]]/2 - SB[W[6], W[4], W[2], W[37]]/2 + 
    SB[W[6], W[4], W[2], W[86]]/2 - SB[W[6], W[4], W[4], W[6]]/4 - 
    SB[W[6], W[4], W[4], W[17]]/2 + SB[W[6], W[4], W[4], W[35]]/2 - 
    SB[W[6], W[4], W[4], W[47]]/4 + SB[W[6], W[4], W[4], W[86]]/4 - 
    SB[W[6], W[4], W[5], W[6]]/2 - SB[W[6], W[4], W[5], W[47]]/2 + 
    SB[W[6], W[4], W[5], W[86]]/2 - SB[W[6], W[4], W[6], W[6]]/4 + 
    SB[W[6], W[4], W[6], W[35]]/2 + SB[W[6], W[4], W[6], W[37]]/2 - 
    SB[W[6], W[4], W[6], W[47]]/4 - SB[W[6], W[4], W[6], W[86]]/4 + 
    SB[W[6], W[4], W[19], W[6]] - SB[W[6], W[4], W[19], W[37]] - 
    SB[W[6], W[4], W[89], W[6]]/4 + SB[W[6], W[4], W[89], W[37]]/2 + 
    SB[W[6], W[4], W[89], W[47]]/4 - SB[W[6], W[4], W[89], W[86]]/4 + 
    SB[W[6], W[4], W[93], W[6]]/4 + SB[W[6], W[4], W[93], W[17]]/2 - 
    SB[W[6], W[4], W[93], W[35]]/2 + SB[W[6], W[4], W[93], W[47]]/4 - 
    SB[W[6], W[4], W[93], W[86]]/4 + SB[W[6], W[4], W[182], W[182]]/4 - 
    SB[W[6], W[4], W[182], W[183]]/4 - SB[W[6], W[4], W[182], W[187]]/4 - 
    SB[W[6], W[4], W[182], W[188]]/4 + SB[W[6], W[4], W[182], W[189]]/4 - 
    SB[W[6], W[4], W[182], W[190]]/4 - SB[W[6], W[4], W[182], W[194]]/4 + 
    SB[W[6], W[4], W[182], W[203]]/4 - SB[W[6], W[4], W[182], W[218]]/4 - 
    SB[W[6], W[4], W[184], W[182]]/4 + SB[W[6], W[4], W[184], W[183]]/4 + 
    SB[W[6], W[4], W[184], W[187]]/4 + SB[W[6], W[4], W[184], W[188]]/4 - 
    SB[W[6], W[4], W[184], W[189]]/4 + SB[W[6], W[4], W[184], W[190]]/4 + 
    SB[W[6], W[4], W[184], W[194]]/4 - SB[W[6], W[4], W[184], W[203]]/4 + 
    SB[W[6], W[4], W[184], W[218]]/4 + SB[W[6], W[4], W[186], W[182]]/4 - 
    SB[W[6], W[4], W[186], W[183]]/4 - SB[W[6], W[4], W[186], W[187]]/4 - 
    SB[W[6], W[4], W[186], W[188]]/4 + SB[W[6], W[4], W[186], W[189]]/4 - 
    SB[W[6], W[4], W[186], W[190]]/4 - SB[W[6], W[4], W[186], W[194]]/4 + 
    SB[W[6], W[4], W[186], W[203]]/4 - SB[W[6], W[4], W[186], W[218]]/4 - 
    SB[W[6], W[4], W[187], W[182]]/4 + SB[W[6], W[4], W[187], W[183]]/4 + 
    SB[W[6], W[4], W[187], W[187]]/4 + SB[W[6], W[4], W[187], W[188]]/4 - 
    SB[W[6], W[4], W[187], W[189]]/4 + SB[W[6], W[4], W[187], W[190]]/4 + 
    SB[W[6], W[4], W[187], W[194]]/4 - SB[W[6], W[4], W[187], W[203]]/4 + 
    SB[W[6], W[4], W[187], W[218]]/4 - SB[W[6], W[4], W[188], W[182]]/4 + 
    SB[W[6], W[4], W[188], W[183]]/4 + SB[W[6], W[4], W[188], W[187]]/4 + 
    SB[W[6], W[4], W[188], W[188]]/4 - SB[W[6], W[4], W[188], W[189]]/4 + 
    SB[W[6], W[4], W[188], W[190]]/4 + SB[W[6], W[4], W[188], W[194]]/4 - 
    SB[W[6], W[4], W[188], W[203]]/4 + SB[W[6], W[4], W[188], W[218]]/4 + 
    SB[W[6], W[4], W[189], W[182]]/4 - SB[W[6], W[4], W[189], W[183]]/4 - 
    SB[W[6], W[4], W[189], W[187]]/4 - SB[W[6], W[4], W[189], W[188]]/4 + 
    SB[W[6], W[4], W[189], W[189]]/4 - SB[W[6], W[4], W[189], W[190]]/4 - 
    SB[W[6], W[4], W[189], W[194]]/4 + SB[W[6], W[4], W[189], W[203]]/4 - 
    SB[W[6], W[4], W[189], W[218]]/4 - SB[W[6], W[4], W[209], W[182]]/4 + 
    SB[W[6], W[4], W[209], W[183]]/4 + SB[W[6], W[4], W[209], W[187]]/4 + 
    SB[W[6], W[4], W[209], W[188]]/4 - SB[W[6], W[4], W[209], W[189]]/4 + 
    SB[W[6], W[4], W[209], W[190]]/4 + SB[W[6], W[4], W[209], W[194]]/4 - 
    SB[W[6], W[4], W[209], W[203]]/4 + SB[W[6], W[4], W[209], W[218]]/4 + 
    SB[W[6], W[4], W[211], W[182]]/4 - SB[W[6], W[4], W[211], W[183]]/4 - 
    SB[W[6], W[4], W[211], W[187]]/4 - SB[W[6], W[4], W[211], W[188]]/4 + 
    SB[W[6], W[4], W[211], W[189]]/4 - SB[W[6], W[4], W[211], W[190]]/4 - 
    SB[W[6], W[4], W[211], W[194]]/4 + SB[W[6], W[4], W[211], W[203]]/4 - 
    SB[W[6], W[4], W[211], W[218]]/4 - SB[W[6], W[5], W[4], W[6]]/2 - 
    SB[W[6], W[5], W[4], W[47]]/2 + SB[W[6], W[5], W[4], W[86]]/2 - 
    SB[W[6], W[5], W[8], W[14]] - SB[W[6], W[5], W[8], W[17]] + 
    SB[W[6], W[5], W[8], W[86]] - SB[W[6], W[5], W[26], W[17]] + 
    SB[W[6], W[5], W[26], W[47]] - SB[W[6], W[5], W[32], W[6]]/2 + 
    SB[W[6], W[5], W[32], W[14]] + SB[W[6], W[5], W[32], W[47]]/2 - 
    SB[W[6], W[5], W[32], W[86]]/2 + SB[W[6], W[5], W[50], W[6]]/2 + 
    SB[W[6], W[5], W[50], W[17]] - SB[W[6], W[5], W[50], W[47]]/2 - 
    SB[W[6], W[5], W[50], W[86]]/2 - SB[W[6], W[5], W[185], W[182]]/2 + 
    SB[W[6], W[5], W[185], W[183]]/2 + SB[W[6], W[5], W[185], W[187]]/2 + 
    SB[W[6], W[5], W[185], W[188]]/2 - SB[W[6], W[5], W[185], W[189]]/2 + 
    SB[W[6], W[5], W[185], W[190]]/2 + SB[W[6], W[5], W[185], W[194]]/2 - 
    SB[W[6], W[5], W[185], W[203]]/2 + SB[W[6], W[5], W[185], W[218]]/2 + 
    SB[W[6], W[7], W[2], W[17]] + SB[W[6], W[7], W[2], W[37]] - 
    SB[W[6], W[7], W[2], W[86]] + SB[W[6], W[7], W[4], W[6]]/2 + 
    SB[W[6], W[7], W[4], W[47]]/2 - SB[W[6], W[7], W[4], W[86]]/2 + 
    SB[W[6], W[7], W[5], W[6]]/2 + SB[W[6], W[7], W[5], W[47]]/2 - 
    SB[W[6], W[7], W[5], W[86]]/2 - SB[W[6], W[7], W[19], W[6]] + 
    SB[W[6], W[7], W[19], W[37]] + SB[W[6], W[7], W[26], W[17]] - 
    SB[W[6], W[7], W[26], W[47]] - SB[W[6], W[7], W[50], W[6]]/2 - 
    SB[W[6], W[7], W[50], W[17]] + SB[W[6], W[7], W[50], W[47]]/2 + 
    SB[W[6], W[7], W[50], W[86]]/2 + SB[W[6], W[7], W[89], W[6]]/2 - 
    SB[W[6], W[7], W[89], W[37]] - SB[W[6], W[7], W[89], W[47]]/2 + 
    SB[W[6], W[7], W[89], W[86]]/2 - SB[W[6], W[7], W[182], W[182]]/2 + 
    SB[W[6], W[7], W[182], W[183]]/2 + SB[W[6], W[7], W[182], W[187]]/2 + 
    SB[W[6], W[7], W[182], W[188]]/2 - SB[W[6], W[7], W[182], W[189]]/2 + 
    SB[W[6], W[7], W[182], W[190]]/2 + SB[W[6], W[7], W[182], W[194]]/2 - 
    SB[W[6], W[7], W[182], W[203]]/2 + SB[W[6], W[7], W[182], W[218]]/2 - 
    SB[W[6], W[7], W[186], W[182]]/2 + SB[W[6], W[7], W[186], W[183]]/2 + 
    SB[W[6], W[7], W[186], W[187]]/2 + SB[W[6], W[7], W[186], W[188]]/2 - 
    SB[W[6], W[7], W[186], W[189]]/2 + SB[W[6], W[7], W[186], W[190]]/2 + 
    SB[W[6], W[7], W[186], W[194]]/2 - SB[W[6], W[7], W[186], W[203]]/2 + 
    SB[W[6], W[7], W[186], W[218]]/2 - SB[W[6], W[7], W[189], W[182]]/2 + 
    SB[W[6], W[7], W[189], W[183]]/2 + SB[W[6], W[7], W[189], W[187]]/2 + 
    SB[W[6], W[7], W[189], W[188]]/2 - SB[W[6], W[7], W[189], W[189]]/2 + 
    SB[W[6], W[7], W[189], W[190]]/2 + SB[W[6], W[7], W[189], W[194]]/2 - 
    SB[W[6], W[7], W[189], W[203]]/2 + SB[W[6], W[7], W[189], W[218]]/2 - 
    SB[W[6], W[7], W[211], W[182]]/2 + SB[W[6], W[7], W[211], W[183]]/2 + 
    SB[W[6], W[7], W[211], W[187]]/2 + SB[W[6], W[7], W[211], W[188]]/2 - 
    SB[W[6], W[7], W[211], W[189]]/2 + SB[W[6], W[7], W[211], W[190]]/2 + 
    SB[W[6], W[7], W[211], W[194]]/2 - SB[W[6], W[7], W[211], W[203]]/2 + 
    SB[W[6], W[7], W[211], W[218]]/2 + SB[W[6], W[8], W[5], W[6]]/2 - 
    SB[W[6], W[8], W[5], W[14]] - SB[W[6], W[8], W[5], W[47]]/2 + 
    SB[W[6], W[8], W[5], W[86]]/2 - SB[W[6], W[8], W[6], W[6]]/2 + 
    SB[W[6], W[8], W[6], W[14]] + SB[W[6], W[8], W[6], W[35]] - 
    SB[W[6], W[8], W[6], W[47]]/2 - SB[W[6], W[8], W[6], W[86]]/2 + 
    SB[W[6], W[8], W[17], W[35]] - SB[W[6], W[8], W[17], W[47]] - 
    SB[W[6], W[8], W[50], W[6]]/2 - SB[W[6], W[8], W[50], W[17]] + 
    SB[W[6], W[8], W[50], W[47]]/2 + SB[W[6], W[8], W[50], W[86]]/2 + 
    SB[W[6], W[8], W[93], W[6]]/2 + SB[W[6], W[8], W[93], W[17]] - 
    SB[W[6], W[8], W[93], W[35]] + SB[W[6], W[8], W[93], W[47]]/2 - 
    SB[W[6], W[8], W[93], W[86]]/2 - SB[W[6], W[8], W[184], W[182]]/2 + 
    SB[W[6], W[8], W[184], W[183]]/2 + SB[W[6], W[8], W[184], W[187]]/2 + 
    SB[W[6], W[8], W[184], W[188]]/2 - SB[W[6], W[8], W[184], W[189]]/2 + 
    SB[W[6], W[8], W[184], W[190]]/2 + SB[W[6], W[8], W[184], W[194]]/2 - 
    SB[W[6], W[8], W[184], W[203]]/2 + SB[W[6], W[8], W[184], W[218]]/2 - 
    SB[W[6], W[8], W[187], W[182]]/2 + SB[W[6], W[8], W[187], W[183]]/2 + 
    SB[W[6], W[8], W[187], W[187]]/2 + SB[W[6], W[8], W[187], W[188]]/2 - 
    SB[W[6], W[8], W[187], W[189]]/2 + SB[W[6], W[8], W[187], W[190]]/2 + 
    SB[W[6], W[8], W[187], W[194]]/2 - SB[W[6], W[8], W[187], W[203]]/2 + 
    SB[W[6], W[8], W[187], W[218]]/2 - SB[W[6], W[8], W[188], W[182]]/2 + 
    SB[W[6], W[8], W[188], W[183]]/2 + SB[W[6], W[8], W[188], W[187]]/2 + 
    SB[W[6], W[8], W[188], W[188]]/2 - SB[W[6], W[8], W[188], W[189]]/2 + 
    SB[W[6], W[8], W[188], W[190]]/2 + SB[W[6], W[8], W[188], W[194]]/2 - 
    SB[W[6], W[8], W[188], W[203]]/2 + SB[W[6], W[8], W[188], W[218]]/2 - 
    SB[W[6], W[8], W[209], W[182]]/2 + SB[W[6], W[8], W[209], W[183]]/2 + 
    SB[W[6], W[8], W[209], W[187]]/2 + SB[W[6], W[8], W[209], W[188]]/2 - 
    SB[W[6], W[8], W[209], W[189]]/2 + SB[W[6], W[8], W[209], W[190]]/2 + 
    SB[W[6], W[8], W[209], W[194]]/2 - SB[W[6], W[8], W[209], W[203]]/2 + 
    SB[W[6], W[8], W[209], W[218]]/2 + SB[W[6], W[27], W[4], W[6]]/2 + 
    SB[W[6], W[27], W[4], W[17]] - SB[W[6], W[27], W[4], W[35]] + 
    SB[W[6], W[27], W[4], W[47]]/2 - SB[W[6], W[27], W[4], W[86]]/2 - 
    SB[W[6], W[27], W[5], W[6]]/2 + SB[W[6], W[27], W[5], W[14]] + 
    SB[W[6], W[27], W[5], W[47]]/2 - SB[W[6], W[27], W[5], W[86]]/2 + 
    SB[W[6], W[27], W[6], W[6]]/2 - SB[W[6], W[27], W[6], W[14]] - 
    SB[W[6], W[27], W[6], W[35]] + SB[W[6], W[27], W[6], W[47]]/2 + 
    SB[W[6], W[27], W[6], W[86]]/2 + SB[W[6], W[27], W[8], W[14]] + 
    SB[W[6], W[27], W[8], W[17]] - SB[W[6], W[27], W[8], W[86]] + 
    SB[W[6], W[27], W[32], W[6]]/2 - SB[W[6], W[27], W[32], W[14]] - 
    SB[W[6], W[27], W[32], W[47]]/2 + SB[W[6], W[27], W[32], W[86]]/2 - 
    SB[W[6], W[27], W[93], W[6]]/2 - SB[W[6], W[27], W[93], W[17]] + 
    SB[W[6], W[27], W[93], W[35]] - SB[W[6], W[27], W[93], W[47]]/2 + 
    SB[W[6], W[27], W[93], W[86]]/2 + SB[W[6], W[27], W[184], W[182]]/2 - 
    SB[W[6], W[27], W[184], W[183]]/2 - SB[W[6], W[27], W[184], W[187]]/2 - 
    SB[W[6], W[27], W[184], W[188]]/2 + SB[W[6], W[27], W[184], W[189]]/2 - 
    SB[W[6], W[27], W[184], W[190]]/2 - SB[W[6], W[27], W[184], W[194]]/2 + 
    SB[W[6], W[27], W[184], W[203]]/2 - SB[W[6], W[27], W[184], W[218]]/2 + 
    SB[W[6], W[27], W[185], W[182]]/2 - SB[W[6], W[27], W[185], W[183]]/2 - 
    SB[W[6], W[27], W[185], W[187]]/2 - SB[W[6], W[27], W[185], W[188]]/2 + 
    SB[W[6], W[27], W[185], W[189]]/2 - SB[W[6], W[27], W[185], W[190]]/2 - 
    SB[W[6], W[27], W[185], W[194]]/2 + SB[W[6], W[27], W[185], W[203]]/2 - 
    SB[W[6], W[27], W[185], W[218]]/2 + SB[W[6], W[27], W[187], W[182]]/2 - 
    SB[W[6], W[27], W[187], W[183]]/2 - SB[W[6], W[27], W[187], W[187]]/2 - 
    SB[W[6], W[27], W[187], W[188]]/2 + SB[W[6], W[27], W[187], W[189]]/2 - 
    SB[W[6], W[27], W[187], W[190]]/2 - SB[W[6], W[27], W[187], W[194]]/2 + 
    SB[W[6], W[27], W[187], W[203]]/2 - SB[W[6], W[27], W[187], W[218]]/2 + 
    SB[W[6], W[27], W[188], W[182]]/2 - SB[W[6], W[27], W[188], W[183]]/2 - 
    SB[W[6], W[27], W[188], W[187]]/2 - SB[W[6], W[27], W[188], W[188]]/2 + 
    SB[W[6], W[27], W[188], W[189]]/2 - SB[W[6], W[27], W[188], W[190]]/2 - 
    SB[W[6], W[27], W[188], W[194]]/2 + SB[W[6], W[27], W[188], W[203]]/2 - 
    SB[W[6], W[27], W[188], W[218]]/2 + SB[W[6], W[27], W[209], W[182]]/2 - 
    SB[W[6], W[27], W[209], W[183]]/2 - SB[W[6], W[27], W[209], W[187]]/2 - 
    SB[W[6], W[27], W[209], W[188]]/2 + SB[W[6], W[27], W[209], W[189]]/2 - 
    SB[W[6], W[27], W[209], W[190]]/2 - SB[W[6], W[27], W[209], W[194]]/2 + 
    SB[W[6], W[27], W[209], W[203]]/2 - SB[W[6], W[27], W[209], W[218]]/2 + 
    SB[W[6], W[158], W[158], W[17]]/2 + SB[W[6], W[158], W[158], W[37]]/2 - 
    SB[W[6], W[158], W[158], W[86]]/2 - SB[W[6], W[158], W[160], W[6]]/4 + 
    SB[W[6], W[158], W[160], W[35]]/2 + SB[W[6], W[158], W[160], W[37]]/2 - 
    SB[W[6], W[158], W[160], W[47]]/4 - SB[W[6], W[158], W[160], W[86]]/4 + 
    SB[W[6], W[158], W[162], W[6]]/4 + SB[W[6], W[158], W[162], W[17]]/2 - 
    SB[W[6], W[158], W[162], W[35]]/2 + SB[W[6], W[158], W[162], W[47]]/4 - 
    SB[W[6], W[158], W[162], W[86]]/4 - SB[W[6], W[158], W[164], W[6]]/4 + 
    SB[W[6], W[158], W[164], W[37]]/2 + SB[W[6], W[158], W[164], W[47]]/4 - 
    SB[W[6], W[158], W[164], W[86]]/4 + SB[W[6], W[158], W[278], W[182]]/4 - 
    SB[W[6], W[158], W[278], W[183]]/4 - SB[W[6], W[158], W[278], W[187]]/4 - 
    SB[W[6], W[158], W[278], W[188]]/4 + SB[W[6], W[158], W[278], W[189]]/4 - 
    SB[W[6], W[158], W[278], W[190]]/4 - SB[W[6], W[158], W[278], W[194]]/4 + 
    SB[W[6], W[158], W[278], W[203]]/4 - SB[W[6], W[158], W[278], W[218]]/4 + 
    SB[W[7], W[2], W[6], W[17]] + SB[W[7], W[2], W[6], W[37]] - 
    SB[W[7], W[2], W[6], W[86]] + SB[W[7], W[2], W[17], W[6]] + 
    SB[W[7], W[2], W[17], W[17]] - SB[W[7], W[2], W[17], W[86]] + 
    SB[W[7], W[2], W[19], W[6]] - SB[W[7], W[2], W[19], W[37]] - 
    SB[W[7], W[2], W[65], W[6]] - SB[W[7], W[2], W[65], W[17]] + 
    SB[W[7], W[2], W[65], W[86]] + SB[W[7], W[4], W[6], W[6]]/2 + 
    SB[W[7], W[4], W[6], W[47]]/2 - SB[W[7], W[4], W[6], W[86]]/2 - 
    SB[W[7], W[4], W[26], W[17]] + SB[W[7], W[4], W[26], W[47]] + 
    SB[W[7], W[4], W[31], W[6]]/2 + SB[W[7], W[4], W[31], W[17]] - 
    SB[W[7], W[4], W[31], W[47]]/2 - SB[W[7], W[4], W[31], W[86]]/2 + 
    SB[W[7], W[4], W[50], W[6]]/2 + SB[W[7], W[4], W[50], W[17]] - 
    SB[W[7], W[4], W[50], W[47]]/2 - SB[W[7], W[4], W[50], W[86]]/2 - 
    SB[W[7], W[4], W[65], W[6]] - SB[W[7], W[4], W[65], W[17]] + 
    SB[W[7], W[4], W[65], W[86]] + SB[W[7], W[4], W[184], W[182]]/2 - 
    SB[W[7], W[4], W[184], W[183]]/2 - SB[W[7], W[4], W[184], W[187]]/2 - 
    SB[W[7], W[4], W[184], W[188]]/2 + SB[W[7], W[4], W[184], W[189]]/2 - 
    SB[W[7], W[4], W[184], W[190]]/2 - SB[W[7], W[4], W[184], W[194]]/2 + 
    SB[W[7], W[4], W[184], W[203]]/2 - SB[W[7], W[4], W[184], W[218]]/2 + 
    SB[W[7], W[4], W[187], W[182]]/2 - SB[W[7], W[4], W[187], W[183]]/2 - 
    SB[W[7], W[4], W[187], W[187]]/2 - SB[W[7], W[4], W[187], W[188]]/2 + 
    SB[W[7], W[4], W[187], W[189]]/2 - SB[W[7], W[4], W[187], W[190]]/2 - 
    SB[W[7], W[4], W[187], W[194]]/2 + SB[W[7], W[4], W[187], W[203]]/2 - 
    SB[W[7], W[4], W[187], W[218]]/2 + SB[W[7], W[4], W[188], W[182]]/2 - 
    SB[W[7], W[4], W[188], W[183]]/2 - SB[W[7], W[4], W[188], W[187]]/2 - 
    SB[W[7], W[4], W[188], W[188]]/2 + SB[W[7], W[4], W[188], W[189]]/2 - 
    SB[W[7], W[4], W[188], W[190]]/2 - SB[W[7], W[4], W[188], W[194]]/2 + 
    SB[W[7], W[4], W[188], W[203]]/2 - SB[W[7], W[4], W[188], W[218]]/2 + 
    SB[W[7], W[5], W[6], W[6]]/2 + SB[W[7], W[5], W[6], W[47]]/2 - 
    SB[W[7], W[5], W[6], W[86]]/2 - SB[W[7], W[5], W[26], W[17]] + 
    SB[W[7], W[5], W[26], W[47]] + SB[W[7], W[5], W[31], W[6]]/2 + 
    SB[W[7], W[5], W[31], W[17]] - SB[W[7], W[5], W[31], W[47]]/2 - 
    SB[W[7], W[5], W[31], W[86]]/2 + SB[W[7], W[5], W[50], W[6]]/2 + 
    SB[W[7], W[5], W[50], W[17]] - SB[W[7], W[5], W[50], W[47]]/2 - 
    SB[W[7], W[5], W[50], W[86]]/2 - SB[W[7], W[5], W[65], W[6]] - 
    SB[W[7], W[5], W[65], W[17]] + SB[W[7], W[5], W[65], W[86]] + 
    SB[W[7], W[5], W[184], W[182]]/2 - SB[W[7], W[5], W[184], W[183]]/2 - 
    SB[W[7], W[5], W[184], W[187]]/2 - SB[W[7], W[5], W[184], W[188]]/2 + 
    SB[W[7], W[5], W[184], W[189]]/2 - SB[W[7], W[5], W[184], W[190]]/2 - 
    SB[W[7], W[5], W[184], W[194]]/2 + SB[W[7], W[5], W[184], W[203]]/2 - 
    SB[W[7], W[5], W[184], W[218]]/2 + SB[W[7], W[5], W[187], W[182]]/2 - 
    SB[W[7], W[5], W[187], W[183]]/2 - SB[W[7], W[5], W[187], W[187]]/2 - 
    SB[W[7], W[5], W[187], W[188]]/2 + SB[W[7], W[5], W[187], W[189]]/2 - 
    SB[W[7], W[5], W[187], W[190]]/2 - SB[W[7], W[5], W[187], W[194]]/2 + 
    SB[W[7], W[5], W[187], W[203]]/2 - SB[W[7], W[5], W[187], W[218]]/2 + 
    SB[W[7], W[5], W[188], W[182]]/2 - SB[W[7], W[5], W[188], W[183]]/2 - 
    SB[W[7], W[5], W[188], W[187]]/2 - SB[W[7], W[5], W[188], W[188]]/2 + 
    SB[W[7], W[5], W[188], W[189]]/2 - SB[W[7], W[5], W[188], W[190]]/2 - 
    SB[W[7], W[5], W[188], W[194]]/2 + SB[W[7], W[5], W[188], W[203]]/2 - 
    SB[W[7], W[5], W[188], W[218]]/2 + SB[W[7], W[6], W[2], W[17]] + 
    SB[W[7], W[6], W[2], W[37]] - SB[W[7], W[6], W[2], W[86]] + 
    SB[W[7], W[6], W[4], W[6]]/2 + SB[W[7], W[6], W[4], W[47]]/2 - 
    SB[W[7], W[6], W[4], W[86]]/2 + SB[W[7], W[6], W[5], W[6]]/2 + 
    SB[W[7], W[6], W[5], W[47]]/2 - SB[W[7], W[6], W[5], W[86]]/2 - 
    SB[W[7], W[6], W[19], W[6]] + SB[W[7], W[6], W[19], W[37]] + 
    SB[W[7], W[6], W[26], W[17]] - SB[W[7], W[6], W[26], W[47]] - 
    SB[W[7], W[6], W[50], W[6]]/2 - SB[W[7], W[6], W[50], W[17]] + 
    SB[W[7], W[6], W[50], W[47]]/2 + SB[W[7], W[6], W[50], W[86]]/2 + 
    SB[W[7], W[6], W[89], W[6]]/2 - SB[W[7], W[6], W[89], W[37]] - 
    SB[W[7], W[6], W[89], W[47]]/2 + SB[W[7], W[6], W[89], W[86]]/2 - 
    SB[W[7], W[6], W[182], W[182]]/2 + SB[W[7], W[6], W[182], W[183]]/2 + 
    SB[W[7], W[6], W[182], W[187]]/2 + SB[W[7], W[6], W[182], W[188]]/2 - 
    SB[W[7], W[6], W[182], W[189]]/2 + SB[W[7], W[6], W[182], W[190]]/2 + 
    SB[W[7], W[6], W[182], W[194]]/2 - SB[W[7], W[6], W[182], W[203]]/2 + 
    SB[W[7], W[6], W[182], W[218]]/2 - SB[W[7], W[6], W[186], W[182]]/2 + 
    SB[W[7], W[6], W[186], W[183]]/2 + SB[W[7], W[6], W[186], W[187]]/2 + 
    SB[W[7], W[6], W[186], W[188]]/2 - SB[W[7], W[6], W[186], W[189]]/2 + 
    SB[W[7], W[6], W[186], W[190]]/2 + SB[W[7], W[6], W[186], W[194]]/2 - 
    SB[W[7], W[6], W[186], W[203]]/2 + SB[W[7], W[6], W[186], W[218]]/2 - 
    SB[W[7], W[6], W[189], W[182]]/2 + SB[W[7], W[6], W[189], W[183]]/2 + 
    SB[W[7], W[6], W[189], W[187]]/2 + SB[W[7], W[6], W[189], W[188]]/2 - 
    SB[W[7], W[6], W[189], W[189]]/2 + SB[W[7], W[6], W[189], W[190]]/2 + 
    SB[W[7], W[6], W[189], W[194]]/2 - SB[W[7], W[6], W[189], W[203]]/2 + 
    SB[W[7], W[6], W[189], W[218]]/2 - SB[W[7], W[6], W[211], W[182]]/2 + 
    SB[W[7], W[6], W[211], W[183]]/2 + SB[W[7], W[6], W[211], W[187]]/2 + 
    SB[W[7], W[6], W[211], W[188]]/2 - SB[W[7], W[6], W[211], W[189]]/2 + 
    SB[W[7], W[6], W[211], W[190]]/2 + SB[W[7], W[6], W[211], W[194]]/2 - 
    SB[W[7], W[6], W[211], W[203]]/2 + SB[W[7], W[6], W[211], W[218]]/2 + 
    SB[W[7], W[7], W[2], W[17]] + SB[W[7], W[7], W[2], W[37]] - 
    SB[W[7], W[7], W[2], W[86]] + SB[W[7], W[7], W[4], W[6]]/2 + 
    SB[W[7], W[7], W[4], W[47]]/2 - SB[W[7], W[7], W[4], W[86]]/2 + 
    SB[W[7], W[7], W[5], W[6]]/2 + SB[W[7], W[7], W[5], W[47]]/2 - 
    SB[W[7], W[7], W[5], W[86]]/2 - SB[W[7], W[7], W[19], W[6]] + 
    SB[W[7], W[7], W[19], W[37]] + SB[W[7], W[7], W[26], W[17]] - 
    SB[W[7], W[7], W[26], W[47]] - SB[W[7], W[7], W[50], W[6]]/2 - 
    SB[W[7], W[7], W[50], W[17]] + SB[W[7], W[7], W[50], W[47]]/2 + 
    SB[W[7], W[7], W[50], W[86]]/2 + SB[W[7], W[7], W[89], W[6]]/2 - 
    SB[W[7], W[7], W[89], W[37]] - SB[W[7], W[7], W[89], W[47]]/2 + 
    SB[W[7], W[7], W[89], W[86]]/2 - SB[W[7], W[7], W[182], W[182]]/2 + 
    SB[W[7], W[7], W[182], W[183]]/2 + SB[W[7], W[7], W[182], W[187]]/2 + 
    SB[W[7], W[7], W[182], W[188]]/2 - SB[W[7], W[7], W[182], W[189]]/2 + 
    SB[W[7], W[7], W[182], W[190]]/2 + SB[W[7], W[7], W[182], W[194]]/2 - 
    SB[W[7], W[7], W[182], W[203]]/2 + SB[W[7], W[7], W[182], W[218]]/2 - 
    SB[W[7], W[7], W[186], W[182]]/2 + SB[W[7], W[7], W[186], W[183]]/2 + 
    SB[W[7], W[7], W[186], W[187]]/2 + SB[W[7], W[7], W[186], W[188]]/2 - 
    SB[W[7], W[7], W[186], W[189]]/2 + SB[W[7], W[7], W[186], W[190]]/2 + 
    SB[W[7], W[7], W[186], W[194]]/2 - SB[W[7], W[7], W[186], W[203]]/2 + 
    SB[W[7], W[7], W[186], W[218]]/2 - SB[W[7], W[7], W[189], W[182]]/2 + 
    SB[W[7], W[7], W[189], W[183]]/2 + SB[W[7], W[7], W[189], W[187]]/2 + 
    SB[W[7], W[7], W[189], W[188]]/2 - SB[W[7], W[7], W[189], W[189]]/2 + 
    SB[W[7], W[7], W[189], W[190]]/2 + SB[W[7], W[7], W[189], W[194]]/2 - 
    SB[W[7], W[7], W[189], W[203]]/2 + SB[W[7], W[7], W[189], W[218]]/2 - 
    SB[W[7], W[7], W[211], W[182]]/2 + SB[W[7], W[7], W[211], W[183]]/2 + 
    SB[W[7], W[7], W[211], W[187]]/2 + SB[W[7], W[7], W[211], W[188]]/2 - 
    SB[W[7], W[7], W[211], W[189]]/2 + SB[W[7], W[7], W[211], W[190]]/2 + 
    SB[W[7], W[7], W[211], W[194]]/2 - SB[W[7], W[7], W[211], W[203]]/2 + 
    SB[W[7], W[7], W[211], W[218]]/2 - SB[W[7], W[19], W[2], W[17]] - 
    SB[W[7], W[19], W[2], W[37]] + SB[W[7], W[19], W[2], W[86]] - 
    SB[W[7], W[19], W[4], W[6]]/2 - SB[W[7], W[19], W[4], W[47]]/2 + 
    SB[W[7], W[19], W[4], W[86]]/2 - SB[W[7], W[19], W[5], W[6]]/2 - 
    SB[W[7], W[19], W[5], W[47]]/2 + SB[W[7], W[19], W[5], W[86]]/2 - 
    SB[W[7], W[19], W[6], W[6]]/2 - SB[W[7], W[19], W[6], W[47]]/2 + 
    SB[W[7], W[19], W[6], W[86]]/2 + SB[W[7], W[19], W[19], W[6]] - 
    SB[W[7], W[19], W[19], W[37]] - SB[W[7], W[19], W[31], W[6]]/2 - 
    SB[W[7], W[19], W[31], W[17]] + SB[W[7], W[19], W[31], W[47]]/2 + 
    SB[W[7], W[19], W[31], W[86]]/2 + SB[W[7], W[19], W[65], W[6]] + 
    SB[W[7], W[19], W[65], W[17]] - SB[W[7], W[19], W[65], W[86]] - 
    SB[W[7], W[19], W[89], W[6]]/2 + SB[W[7], W[19], W[89], W[37]] + 
    SB[W[7], W[19], W[89], W[47]]/2 - SB[W[7], W[19], W[89], W[86]]/2 + 
    SB[W[7], W[19], W[182], W[182]]/2 - SB[W[7], W[19], W[182], W[183]]/2 - 
    SB[W[7], W[19], W[182], W[187]]/2 - SB[W[7], W[19], W[182], W[188]]/2 + 
    SB[W[7], W[19], W[182], W[189]]/2 - SB[W[7], W[19], W[182], W[190]]/2 - 
    SB[W[7], W[19], W[182], W[194]]/2 + SB[W[7], W[19], W[182], W[203]]/2 - 
    SB[W[7], W[19], W[182], W[218]]/2 - SB[W[7], W[19], W[184], W[182]]/2 + 
    SB[W[7], W[19], W[184], W[183]]/2 + SB[W[7], W[19], W[184], W[187]]/2 + 
    SB[W[7], W[19], W[184], W[188]]/2 - SB[W[7], W[19], W[184], W[189]]/2 + 
    SB[W[7], W[19], W[184], W[190]]/2 + SB[W[7], W[19], W[184], W[194]]/2 - 
    SB[W[7], W[19], W[184], W[203]]/2 + SB[W[7], W[19], W[184], W[218]]/2 + 
    SB[W[7], W[19], W[186], W[182]]/2 - SB[W[7], W[19], W[186], W[183]]/2 - 
    SB[W[7], W[19], W[186], W[187]]/2 - SB[W[7], W[19], W[186], W[188]]/2 + 
    SB[W[7], W[19], W[186], W[189]]/2 - SB[W[7], W[19], W[186], W[190]]/2 - 
    SB[W[7], W[19], W[186], W[194]]/2 + SB[W[7], W[19], W[186], W[203]]/2 - 
    SB[W[7], W[19], W[186], W[218]]/2 - SB[W[7], W[19], W[187], W[182]]/2 + 
    SB[W[7], W[19], W[187], W[183]]/2 + SB[W[7], W[19], W[187], W[187]]/2 + 
    SB[W[7], W[19], W[187], W[188]]/2 - SB[W[7], W[19], W[187], W[189]]/2 + 
    SB[W[7], W[19], W[187], W[190]]/2 + SB[W[7], W[19], W[187], W[194]]/2 - 
    SB[W[7], W[19], W[187], W[203]]/2 + SB[W[7], W[19], W[187], W[218]]/2 - 
    SB[W[7], W[19], W[188], W[182]]/2 + SB[W[7], W[19], W[188], W[183]]/2 + 
    SB[W[7], W[19], W[188], W[187]]/2 + SB[W[7], W[19], W[188], W[188]]/2 - 
    SB[W[7], W[19], W[188], W[189]]/2 + SB[W[7], W[19], W[188], W[190]]/2 + 
    SB[W[7], W[19], W[188], W[194]]/2 - SB[W[7], W[19], W[188], W[203]]/2 + 
    SB[W[7], W[19], W[188], W[218]]/2 + SB[W[7], W[19], W[189], W[182]]/2 - 
    SB[W[7], W[19], W[189], W[183]]/2 - SB[W[7], W[19], W[189], W[187]]/2 - 
    SB[W[7], W[19], W[189], W[188]]/2 + SB[W[7], W[19], W[189], W[189]]/2 - 
    SB[W[7], W[19], W[189], W[190]]/2 - SB[W[7], W[19], W[189], W[194]]/2 + 
    SB[W[7], W[19], W[189], W[203]]/2 - SB[W[7], W[19], W[189], W[218]]/2 + 
    SB[W[7], W[19], W[211], W[182]]/2 - SB[W[7], W[19], W[211], W[183]]/2 - 
    SB[W[7], W[19], W[211], W[187]]/2 - SB[W[7], W[19], W[211], W[188]]/2 + 
    SB[W[7], W[19], W[211], W[189]]/2 - SB[W[7], W[19], W[211], W[190]]/2 - 
    SB[W[7], W[19], W[211], W[194]]/2 + SB[W[7], W[19], W[211], W[203]]/2 - 
    SB[W[7], W[19], W[211], W[218]]/2 - SB[W[7], W[23], W[2], W[17]] - 
    SB[W[7], W[23], W[2], W[37]] + SB[W[7], W[23], W[2], W[86]] + 
    SB[W[7], W[23], W[6], W[6]]/2 - SB[W[7], W[23], W[6], W[37]] - 
    SB[W[7], W[23], W[6], W[47]]/2 + SB[W[7], W[23], W[6], W[86]]/2 - 
    SB[W[7], W[23], W[47], W[6]]/2 - SB[W[7], W[23], W[47], W[17]] + 
    SB[W[7], W[23], W[47], W[47]]/2 + SB[W[7], W[23], W[47], W[86]]/2 + 
    SB[W[7], W[23], W[50], W[6]]/2 + SB[W[7], W[23], W[50], W[17]] - 
    SB[W[7], W[23], W[50], W[47]]/2 - SB[W[7], W[23], W[50], W[86]]/2 - 
    SB[W[7], W[23], W[89], W[6]]/2 + SB[W[7], W[23], W[89], W[37]] + 
    SB[W[7], W[23], W[89], W[47]]/2 - SB[W[7], W[23], W[89], W[86]]/2 + 
    SB[W[7], W[23], W[183], W[182]]/2 - SB[W[7], W[23], W[183], W[183]]/2 - 
    SB[W[7], W[23], W[183], W[187]]/2 - SB[W[7], W[23], W[183], W[188]]/2 + 
    SB[W[7], W[23], W[183], W[189]]/2 - SB[W[7], W[23], W[183], W[190]]/2 - 
    SB[W[7], W[23], W[183], W[194]]/2 + SB[W[7], W[23], W[183], W[203]]/2 - 
    SB[W[7], W[23], W[183], W[218]]/2 + SB[W[7], W[23], W[186], W[182]]/2 - 
    SB[W[7], W[23], W[186], W[183]]/2 - SB[W[7], W[23], W[186], W[187]]/2 - 
    SB[W[7], W[23], W[186], W[188]]/2 + SB[W[7], W[23], W[186], W[189]]/2 - 
    SB[W[7], W[23], W[186], W[190]]/2 - SB[W[7], W[23], W[186], W[194]]/2 + 
    SB[W[7], W[23], W[186], W[203]]/2 - SB[W[7], W[23], W[186], W[218]]/2 + 
    SB[W[7], W[23], W[187], W[182]]/2 - SB[W[7], W[23], W[187], W[183]]/2 - 
    SB[W[7], W[23], W[187], W[187]]/2 - SB[W[7], W[23], W[187], W[188]]/2 + 
    SB[W[7], W[23], W[187], W[189]]/2 - SB[W[7], W[23], W[187], W[190]]/2 - 
    SB[W[7], W[23], W[187], W[194]]/2 + SB[W[7], W[23], W[187], W[203]]/2 - 
    SB[W[7], W[23], W[187], W[218]]/2 + SB[W[7], W[23], W[188], W[182]]/2 - 
    SB[W[7], W[23], W[188], W[183]]/2 - SB[W[7], W[23], W[188], W[187]]/2 - 
    SB[W[7], W[23], W[188], W[188]]/2 + SB[W[7], W[23], W[188], W[189]]/2 - 
    SB[W[7], W[23], W[188], W[190]]/2 - SB[W[7], W[23], W[188], W[194]]/2 + 
    SB[W[7], W[23], W[188], W[203]]/2 - SB[W[7], W[23], W[188], W[218]]/2 + 
    SB[W[7], W[23], W[190], W[182]]/2 - SB[W[7], W[23], W[190], W[183]]/2 - 
    SB[W[7], W[23], W[190], W[187]]/2 - SB[W[7], W[23], W[190], W[188]]/2 + 
    SB[W[7], W[23], W[190], W[189]]/2 - SB[W[7], W[23], W[190], W[190]]/2 - 
    SB[W[7], W[23], W[190], W[194]]/2 + SB[W[7], W[23], W[190], W[203]]/2 - 
    SB[W[7], W[23], W[190], W[218]]/2 + SB[W[7], W[23], W[194], W[182]]/2 - 
    SB[W[7], W[23], W[194], W[183]]/2 - SB[W[7], W[23], W[194], W[187]]/2 - 
    SB[W[7], W[23], W[194], W[188]]/2 + SB[W[7], W[23], W[194], W[189]]/2 - 
    SB[W[7], W[23], W[194], W[190]]/2 - SB[W[7], W[23], W[194], W[194]]/2 + 
    SB[W[7], W[23], W[194], W[203]]/2 - SB[W[7], W[23], W[194], W[218]]/2 + 
    SB[W[7], W[23], W[211], W[182]]/2 - SB[W[7], W[23], W[211], W[183]]/2 - 
    SB[W[7], W[23], W[211], W[187]]/2 - SB[W[7], W[23], W[211], W[188]]/2 + 
    SB[W[7], W[23], W[211], W[189]]/2 - SB[W[7], W[23], W[211], W[190]]/2 - 
    SB[W[7], W[23], W[211], W[194]]/2 + SB[W[7], W[23], W[211], W[203]]/2 - 
    SB[W[7], W[23], W[211], W[218]]/2 + SB[W[7], W[23], W[218], W[182]]/2 - 
    SB[W[7], W[23], W[218], W[183]]/2 - SB[W[7], W[23], W[218], W[187]]/2 - 
    SB[W[7], W[23], W[218], W[188]]/2 + SB[W[7], W[23], W[218], W[189]]/2 - 
    SB[W[7], W[23], W[218], W[190]]/2 - SB[W[7], W[23], W[218], W[194]]/2 + 
    SB[W[7], W[23], W[218], W[203]]/2 - SB[W[7], W[23], W[218], W[218]]/2 + 
    SB[W[7], W[26], W[4], W[6]]/2 + SB[W[7], W[26], W[4], W[47]]/2 - 
    SB[W[7], W[26], W[4], W[86]]/2 + SB[W[7], W[26], W[5], W[6]]/2 + 
    SB[W[7], W[26], W[5], W[47]]/2 - SB[W[7], W[26], W[5], W[86]]/2 + 
    SB[W[7], W[26], W[6], W[17]] - SB[W[7], W[26], W[6], W[47]] + 
    SB[W[7], W[26], W[17], W[6]] + SB[W[7], W[26], W[17], W[17]] - 
    SB[W[7], W[26], W[17], W[86]] + 2*SB[W[7], W[26], W[26], W[17]] - 
    2*SB[W[7], W[26], W[26], W[47]] - SB[W[7], W[26], W[31], W[6]]/2 - 
    SB[W[7], W[26], W[31], W[17]] + SB[W[7], W[26], W[31], W[47]]/2 + 
    SB[W[7], W[26], W[31], W[86]]/2 - SB[W[7], W[26], W[47], W[6]]/2 - 
    SB[W[7], W[26], W[47], W[17]] + SB[W[7], W[26], W[47], W[47]]/2 + 
    SB[W[7], W[26], W[47], W[86]]/2 - SB[W[7], W[26], W[50], W[6]]/2 - 
    SB[W[7], W[26], W[50], W[17]] + SB[W[7], W[26], W[50], W[47]]/2 + 
    SB[W[7], W[26], W[50], W[86]]/2 - SB[W[7], W[26], W[182], W[182]]/2 + 
    SB[W[7], W[26], W[182], W[183]]/2 + SB[W[7], W[26], W[182], W[187]]/2 + 
    SB[W[7], W[26], W[182], W[188]]/2 - SB[W[7], W[26], W[182], W[189]]/2 + 
    SB[W[7], W[26], W[182], W[190]]/2 + SB[W[7], W[26], W[182], W[194]]/2 - 
    SB[W[7], W[26], W[182], W[203]]/2 + SB[W[7], W[26], W[182], W[218]]/2 + 
    SB[W[7], W[26], W[183], W[182]]/2 - SB[W[7], W[26], W[183], W[183]]/2 - 
    SB[W[7], W[26], W[183], W[187]]/2 - SB[W[7], W[26], W[183], W[188]]/2 + 
    SB[W[7], W[26], W[183], W[189]]/2 - SB[W[7], W[26], W[183], W[190]]/2 - 
    SB[W[7], W[26], W[183], W[194]]/2 + SB[W[7], W[26], W[183], W[203]]/2 - 
    SB[W[7], W[26], W[183], W[218]]/2 - SB[W[7], W[26], W[184], W[182]]/2 + 
    SB[W[7], W[26], W[184], W[183]]/2 + SB[W[7], W[26], W[184], W[187]]/2 + 
    SB[W[7], W[26], W[184], W[188]]/2 - SB[W[7], W[26], W[184], W[189]]/2 + 
    SB[W[7], W[26], W[184], W[190]]/2 + SB[W[7], W[26], W[184], W[194]]/2 - 
    SB[W[7], W[26], W[184], W[203]]/2 + SB[W[7], W[26], W[184], W[218]]/2 - 
    SB[W[7], W[26], W[189], W[182]]/2 + SB[W[7], W[26], W[189], W[183]]/2 + 
    SB[W[7], W[26], W[189], W[187]]/2 + SB[W[7], W[26], W[189], W[188]]/2 - 
    SB[W[7], W[26], W[189], W[189]]/2 + SB[W[7], W[26], W[189], W[190]]/2 + 
    SB[W[7], W[26], W[189], W[194]]/2 - SB[W[7], W[26], W[189], W[203]]/2 + 
    SB[W[7], W[26], W[189], W[218]]/2 + SB[W[7], W[26], W[190], W[182]]/2 - 
    SB[W[7], W[26], W[190], W[183]]/2 - SB[W[7], W[26], W[190], W[187]]/2 - 
    SB[W[7], W[26], W[190], W[188]]/2 + SB[W[7], W[26], W[190], W[189]]/2 - 
    SB[W[7], W[26], W[190], W[190]]/2 - SB[W[7], W[26], W[190], W[194]]/2 + 
    SB[W[7], W[26], W[190], W[203]]/2 - SB[W[7], W[26], W[190], W[218]]/2 + 
    SB[W[7], W[26], W[194], W[182]]/2 - SB[W[7], W[26], W[194], W[183]]/2 - 
    SB[W[7], W[26], W[194], W[187]]/2 - SB[W[7], W[26], W[194], W[188]]/2 + 
    SB[W[7], W[26], W[194], W[189]]/2 - SB[W[7], W[26], W[194], W[190]]/2 - 
    SB[W[7], W[26], W[194], W[194]]/2 + SB[W[7], W[26], W[194], W[203]]/2 - 
    SB[W[7], W[26], W[194], W[218]]/2 + SB[W[7], W[26], W[218], W[182]]/2 - 
    SB[W[7], W[26], W[218], W[183]]/2 - SB[W[7], W[26], W[218], W[187]]/2 - 
    SB[W[7], W[26], W[218], W[188]]/2 + SB[W[7], W[26], W[218], W[189]]/2 - 
    SB[W[7], W[26], W[218], W[190]]/2 - SB[W[7], W[26], W[218], W[194]]/2 + 
    SB[W[7], W[26], W[218], W[203]]/2 - SB[W[7], W[26], W[218], W[218]]/2 - 
    SB[W[7], W[50], W[4], W[6]]/2 - SB[W[7], W[50], W[4], W[47]]/2 + 
    SB[W[7], W[50], W[4], W[86]]/2 - SB[W[7], W[50], W[5], W[6]]/2 - 
    SB[W[7], W[50], W[5], W[47]]/2 + SB[W[7], W[50], W[5], W[86]]/2 - 
    SB[W[7], W[50], W[6], W[6]]/2 - SB[W[7], W[50], W[6], W[17]] + 
    SB[W[7], W[50], W[6], W[47]]/2 + SB[W[7], W[50], W[6], W[86]]/2 - 
    SB[W[7], W[50], W[17], W[6]] - SB[W[7], W[50], W[17], W[17]] + 
    SB[W[7], W[50], W[17], W[86]] - SB[W[7], W[50], W[26], W[17]] + 
    SB[W[7], W[50], W[26], W[47]] + SB[W[7], W[50], W[47], W[6]]/2 + 
    SB[W[7], W[50], W[47], W[17]] - SB[W[7], W[50], W[47], W[47]]/2 - 
    SB[W[7], W[50], W[47], W[86]]/2 + SB[W[7], W[50], W[65], W[6]] + 
    SB[W[7], W[50], W[65], W[17]] - SB[W[7], W[50], W[65], W[86]] + 
    SB[W[7], W[50], W[182], W[182]]/2 - SB[W[7], W[50], W[182], W[183]]/2 - 
    SB[W[7], W[50], W[182], W[187]]/2 - SB[W[7], W[50], W[182], W[188]]/2 + 
    SB[W[7], W[50], W[182], W[189]]/2 - SB[W[7], W[50], W[182], W[190]]/2 - 
    SB[W[7], W[50], W[182], W[194]]/2 + SB[W[7], W[50], W[182], W[203]]/2 - 
    SB[W[7], W[50], W[182], W[218]]/2 - SB[W[7], W[50], W[183], W[182]]/2 + 
    SB[W[7], W[50], W[183], W[183]]/2 + SB[W[7], W[50], W[183], W[187]]/2 + 
    SB[W[7], W[50], W[183], W[188]]/2 - SB[W[7], W[50], W[183], W[189]]/2 + 
    SB[W[7], W[50], W[183], W[190]]/2 + SB[W[7], W[50], W[183], W[194]]/2 - 
    SB[W[7], W[50], W[183], W[203]]/2 + SB[W[7], W[50], W[183], W[218]]/2 - 
    SB[W[7], W[50], W[187], W[182]]/2 + SB[W[7], W[50], W[187], W[183]]/2 + 
    SB[W[7], W[50], W[187], W[187]]/2 + SB[W[7], W[50], W[187], W[188]]/2 - 
    SB[W[7], W[50], W[187], W[189]]/2 + SB[W[7], W[50], W[187], W[190]]/2 + 
    SB[W[7], W[50], W[187], W[194]]/2 - SB[W[7], W[50], W[187], W[203]]/2 + 
    SB[W[7], W[50], W[187], W[218]]/2 - SB[W[7], W[50], W[188], W[182]]/2 + 
    SB[W[7], W[50], W[188], W[183]]/2 + SB[W[7], W[50], W[188], W[187]]/2 + 
    SB[W[7], W[50], W[188], W[188]]/2 - SB[W[7], W[50], W[188], W[189]]/2 + 
    SB[W[7], W[50], W[188], W[190]]/2 + SB[W[7], W[50], W[188], W[194]]/2 - 
    SB[W[7], W[50], W[188], W[203]]/2 + SB[W[7], W[50], W[188], W[218]]/2 + 
    SB[W[7], W[50], W[189], W[182]]/2 - SB[W[7], W[50], W[189], W[183]]/2 - 
    SB[W[7], W[50], W[189], W[187]]/2 - SB[W[7], W[50], W[189], W[188]]/2 + 
    SB[W[7], W[50], W[189], W[189]]/2 - SB[W[7], W[50], W[189], W[190]]/2 - 
    SB[W[7], W[50], W[189], W[194]]/2 + SB[W[7], W[50], W[189], W[203]]/2 - 
    SB[W[7], W[50], W[189], W[218]]/2 - SB[W[7], W[50], W[190], W[182]]/2 + 
    SB[W[7], W[50], W[190], W[183]]/2 + SB[W[7], W[50], W[190], W[187]]/2 + 
    SB[W[7], W[50], W[190], W[188]]/2 - SB[W[7], W[50], W[190], W[189]]/2 + 
    SB[W[7], W[50], W[190], W[190]]/2 + SB[W[7], W[50], W[190], W[194]]/2 - 
    SB[W[7], W[50], W[190], W[203]]/2 + SB[W[7], W[50], W[190], W[218]]/2 - 
    SB[W[7], W[50], W[194], W[182]]/2 + SB[W[7], W[50], W[194], W[183]]/2 + 
    SB[W[7], W[50], W[194], W[187]]/2 + SB[W[7], W[50], W[194], W[188]]/2 - 
    SB[W[7], W[50], W[194], W[189]]/2 + SB[W[7], W[50], W[194], W[190]]/2 + 
    SB[W[7], W[50], W[194], W[194]]/2 - SB[W[7], W[50], W[194], W[203]]/2 + 
    SB[W[7], W[50], W[194], W[218]]/2 - SB[W[7], W[50], W[218], W[182]]/2 + 
    SB[W[7], W[50], W[218], W[183]]/2 + SB[W[7], W[50], W[218], W[187]]/2 + 
    SB[W[7], W[50], W[218], W[188]]/2 - SB[W[7], W[50], W[218], W[189]]/2 + 
    SB[W[7], W[50], W[218], W[190]]/2 + SB[W[7], W[50], W[218], W[194]]/2 - 
    SB[W[7], W[50], W[218], W[203]]/2 + SB[W[7], W[50], W[218], W[218]]/2 + 
    SB[W[8], W[4], W[5], W[6]]/2 + SB[W[8], W[4], W[5], W[47]]/2 - 
    SB[W[8], W[4], W[5], W[86]]/2 + SB[W[8], W[4], W[6], W[6]]/2 + 
    SB[W[8], W[4], W[6], W[17]] - SB[W[8], W[4], W[6], W[35]] + 
    SB[W[8], W[4], W[6], W[47]]/2 - SB[W[8], W[4], W[6], W[86]]/2 + 
    SB[W[8], W[4], W[17], W[6]] + SB[W[8], W[4], W[17], W[17]] - 
    SB[W[8], W[4], W[17], W[35]] + SB[W[8], W[4], W[17], W[47]] - 
    SB[W[8], W[4], W[17], W[86]] + SB[W[8], W[4], W[50], W[6]]/2 + 
    SB[W[8], W[4], W[50], W[17]] - SB[W[8], W[4], W[50], W[47]]/2 - 
    SB[W[8], W[4], W[50], W[86]]/2 - SB[W[8], W[4], W[65], W[6]] - 
    SB[W[8], W[4], W[65], W[17]] + SB[W[8], W[4], W[65], W[86]] - 
    SB[W[8], W[4], W[93], W[6]]/2 - SB[W[8], W[4], W[93], W[17]] + 
    SB[W[8], W[4], W[93], W[35]] - SB[W[8], W[4], W[93], W[47]]/2 + 
    SB[W[8], W[4], W[93], W[86]]/2 + SB[W[8], W[4], W[184], W[182]]/2 - 
    SB[W[8], W[4], W[184], W[183]]/2 - SB[W[8], W[4], W[184], W[187]]/2 - 
    SB[W[8], W[4], W[184], W[188]]/2 + SB[W[8], W[4], W[184], W[189]]/2 - 
    SB[W[8], W[4], W[184], W[190]]/2 - SB[W[8], W[4], W[184], W[194]]/2 + 
    SB[W[8], W[4], W[184], W[203]]/2 - SB[W[8], W[4], W[184], W[218]]/2 + 
    SB[W[8], W[4], W[187], W[182]]/2 - SB[W[8], W[4], W[187], W[183]]/2 - 
    SB[W[8], W[4], W[187], W[187]]/2 - SB[W[8], W[4], W[187], W[188]]/2 + 
    SB[W[8], W[4], W[187], W[189]]/2 - SB[W[8], W[4], W[187], W[190]]/2 - 
    SB[W[8], W[4], W[187], W[194]]/2 + SB[W[8], W[4], W[187], W[203]]/2 - 
    SB[W[8], W[4], W[187], W[218]]/2 + SB[W[8], W[4], W[188], W[182]]/2 - 
    SB[W[8], W[4], W[188], W[183]]/2 - SB[W[8], W[4], W[188], W[187]]/2 - 
    SB[W[8], W[4], W[188], W[188]]/2 + SB[W[8], W[4], W[188], W[189]]/2 - 
    SB[W[8], W[4], W[188], W[190]]/2 - SB[W[8], W[4], W[188], W[194]]/2 + 
    SB[W[8], W[4], W[188], W[203]]/2 - SB[W[8], W[4], W[188], W[218]]/2 + 
    SB[W[8], W[4], W[209], W[182]]/2 - SB[W[8], W[4], W[209], W[183]]/2 - 
    SB[W[8], W[4], W[209], W[187]]/2 - SB[W[8], W[4], W[209], W[188]]/2 + 
    SB[W[8], W[4], W[209], W[189]]/2 - SB[W[8], W[4], W[209], W[190]]/2 - 
    SB[W[8], W[4], W[209], W[194]]/2 + SB[W[8], W[4], W[209], W[203]]/2 - 
    SB[W[8], W[4], W[209], W[218]]/2 + SB[W[8], W[5], W[4], W[6]]/2 + 
    SB[W[8], W[5], W[4], W[47]]/2 - SB[W[8], W[5], W[4], W[86]]/2 + 
    SB[W[8], W[5], W[8], W[14]] + SB[W[8], W[5], W[8], W[17]] - 
    SB[W[8], W[5], W[8], W[86]] + SB[W[8], W[5], W[26], W[17]] - 
    SB[W[8], W[5], W[26], W[47]] + SB[W[8], W[5], W[32], W[6]]/2 - 
    SB[W[8], W[5], W[32], W[14]] - SB[W[8], W[5], W[32], W[47]]/2 + 
    SB[W[8], W[5], W[32], W[86]]/2 - SB[W[8], W[5], W[50], W[6]]/2 - 
    SB[W[8], W[5], W[50], W[17]] + SB[W[8], W[5], W[50], W[47]]/2 + 
    SB[W[8], W[5], W[50], W[86]]/2 + SB[W[8], W[5], W[185], W[182]]/2 - 
    SB[W[8], W[5], W[185], W[183]]/2 - SB[W[8], W[5], W[185], W[187]]/2 - 
    SB[W[8], W[5], W[185], W[188]]/2 + SB[W[8], W[5], W[185], W[189]]/2 - 
    SB[W[8], W[5], W[185], W[190]]/2 - SB[W[8], W[5], W[185], W[194]]/2 + 
    SB[W[8], W[5], W[185], W[203]]/2 - SB[W[8], W[5], W[185], W[218]]/2 + 
    SB[W[8], W[6], W[4], W[6]]/2 + SB[W[8], W[6], W[4], W[17]] - 
    SB[W[8], W[6], W[4], W[35]] + SB[W[8], W[6], W[4], W[47]]/2 - 
    SB[W[8], W[6], W[4], W[86]]/2 + SB[W[8], W[6], W[8], W[14]] + 
    SB[W[8], W[6], W[8], W[17]] - SB[W[8], W[6], W[8], W[86]] + 
    SB[W[8], W[6], W[17], W[35]] - SB[W[8], W[6], W[17], W[47]] + 
    SB[W[8], W[6], W[32], W[6]]/2 - SB[W[8], W[6], W[32], W[14]] - 
    SB[W[8], W[6], W[32], W[47]]/2 + SB[W[8], W[6], W[32], W[86]]/2 - 
    SB[W[8], W[6], W[50], W[6]]/2 - SB[W[8], W[6], W[50], W[17]] + 
    SB[W[8], W[6], W[50], W[47]]/2 + SB[W[8], W[6], W[50], W[86]]/2 + 
    SB[W[8], W[6], W[185], W[182]]/2 - SB[W[8], W[6], W[185], W[183]]/2 - 
    SB[W[8], W[6], W[185], W[187]]/2 - SB[W[8], W[6], W[185], W[188]]/2 + 
    SB[W[8], W[6], W[185], W[189]]/2 - SB[W[8], W[6], W[185], W[190]]/2 - 
    SB[W[8], W[6], W[185], W[194]]/2 + SB[W[8], W[6], W[185], W[203]]/2 - 
    SB[W[8], W[6], W[185], W[218]]/2 + SB[W[8], W[8], W[5], W[6]]/2 + 
    SB[W[8], W[8], W[5], W[47]]/2 - SB[W[8], W[8], W[5], W[86]]/2 + 
    SB[W[8], W[8], W[6], W[6]]/2 + SB[W[8], W[8], W[6], W[17]] - 
    SB[W[8], W[8], W[6], W[35]] + SB[W[8], W[8], W[6], W[47]]/2 - 
    SB[W[8], W[8], W[6], W[86]]/2 + SB[W[8], W[8], W[17], W[6]] + 
    SB[W[8], W[8], W[17], W[17]] - SB[W[8], W[8], W[17], W[35]] + 
    SB[W[8], W[8], W[17], W[47]] - SB[W[8], W[8], W[17], W[86]] + 
    SB[W[8], W[8], W[50], W[6]]/2 + SB[W[8], W[8], W[50], W[17]] - 
    SB[W[8], W[8], W[50], W[47]]/2 - SB[W[8], W[8], W[50], W[86]]/2 - 
    SB[W[8], W[8], W[65], W[6]] - SB[W[8], W[8], W[65], W[17]] + 
    SB[W[8], W[8], W[65], W[86]] - SB[W[8], W[8], W[93], W[6]]/2 - 
    SB[W[8], W[8], W[93], W[17]] + SB[W[8], W[8], W[93], W[35]] - 
    SB[W[8], W[8], W[93], W[47]]/2 + SB[W[8], W[8], W[93], W[86]]/2 + 
    SB[W[8], W[8], W[184], W[182]]/2 - SB[W[8], W[8], W[184], W[183]]/2 - 
    SB[W[8], W[8], W[184], W[187]]/2 - SB[W[8], W[8], W[184], W[188]]/2 + 
    SB[W[8], W[8], W[184], W[189]]/2 - SB[W[8], W[8], W[184], W[190]]/2 - 
    SB[W[8], W[8], W[184], W[194]]/2 + SB[W[8], W[8], W[184], W[203]]/2 - 
    SB[W[8], W[8], W[184], W[218]]/2 + SB[W[8], W[8], W[187], W[182]]/2 - 
    SB[W[8], W[8], W[187], W[183]]/2 - SB[W[8], W[8], W[187], W[187]]/2 - 
    SB[W[8], W[8], W[187], W[188]]/2 + SB[W[8], W[8], W[187], W[189]]/2 - 
    SB[W[8], W[8], W[187], W[190]]/2 - SB[W[8], W[8], W[187], W[194]]/2 + 
    SB[W[8], W[8], W[187], W[203]]/2 - SB[W[8], W[8], W[187], W[218]]/2 + 
    SB[W[8], W[8], W[188], W[182]]/2 - SB[W[8], W[8], W[188], W[183]]/2 - 
    SB[W[8], W[8], W[188], W[187]]/2 - SB[W[8], W[8], W[188], W[188]]/2 + 
    SB[W[8], W[8], W[188], W[189]]/2 - SB[W[8], W[8], W[188], W[190]]/2 - 
    SB[W[8], W[8], W[188], W[194]]/2 + SB[W[8], W[8], W[188], W[203]]/2 - 
    SB[W[8], W[8], W[188], W[218]]/2 + SB[W[8], W[8], W[209], W[182]]/2 - 
    SB[W[8], W[8], W[209], W[183]]/2 - SB[W[8], W[8], W[209], W[187]]/2 - 
    SB[W[8], W[8], W[209], W[188]]/2 + SB[W[8], W[8], W[209], W[189]]/2 - 
    SB[W[8], W[8], W[209], W[190]]/2 - SB[W[8], W[8], W[209], W[194]]/2 + 
    SB[W[8], W[8], W[209], W[203]]/2 - SB[W[8], W[8], W[209], W[218]]/2 + 
    SB[W[8], W[17], W[4], W[6]]/2 + SB[W[8], W[17], W[4], W[47]]/2 - 
    SB[W[8], W[17], W[4], W[86]]/2 + SB[W[8], W[17], W[6], W[35]] - 
    SB[W[8], W[17], W[6], W[47]] + SB[W[8], W[17], W[17], W[35]] - 
    SB[W[8], W[17], W[17], W[47]] + SB[W[8], W[17], W[26], W[17]] - 
    SB[W[8], W[17], W[26], W[47]] - SB[W[8], W[17], W[47], W[6]]/2 - 
    SB[W[8], W[17], W[47], W[17]] + SB[W[8], W[17], W[47], W[47]]/2 + 
    SB[W[8], W[17], W[47], W[86]]/2 - SB[W[8], W[17], W[50], W[6]]/2 - 
    SB[W[8], W[17], W[50], W[17]] + SB[W[8], W[17], W[50], W[47]]/2 + 
    SB[W[8], W[17], W[50], W[86]]/2 + SB[W[8], W[17], W[93], W[6]]/2 + 
    SB[W[8], W[17], W[93], W[17]] - SB[W[8], W[17], W[93], W[35]] + 
    SB[W[8], W[17], W[93], W[47]]/2 - SB[W[8], W[17], W[93], W[86]]/2 - 
    SB[W[8], W[17], W[182], W[182]]/2 + SB[W[8], W[17], W[182], W[183]]/2 + 
    SB[W[8], W[17], W[182], W[187]]/2 + SB[W[8], W[17], W[182], W[188]]/2 - 
    SB[W[8], W[17], W[182], W[189]]/2 + SB[W[8], W[17], W[182], W[190]]/2 + 
    SB[W[8], W[17], W[182], W[194]]/2 - SB[W[8], W[17], W[182], W[203]]/2 + 
    SB[W[8], W[17], W[182], W[218]]/2 + SB[W[8], W[17], W[183], W[182]]/2 - 
    SB[W[8], W[17], W[183], W[183]]/2 - SB[W[8], W[17], W[183], W[187]]/2 - 
    SB[W[8], W[17], W[183], W[188]]/2 + SB[W[8], W[17], W[183], W[189]]/2 - 
    SB[W[8], W[17], W[183], W[190]]/2 - SB[W[8], W[17], W[183], W[194]]/2 + 
    SB[W[8], W[17], W[183], W[203]]/2 - SB[W[8], W[17], W[183], W[218]]/2 - 
    SB[W[8], W[17], W[184], W[182]]/2 + SB[W[8], W[17], W[184], W[183]]/2 + 
    SB[W[8], W[17], W[184], W[187]]/2 + SB[W[8], W[17], W[184], W[188]]/2 - 
    SB[W[8], W[17], W[184], W[189]]/2 + SB[W[8], W[17], W[184], W[190]]/2 + 
    SB[W[8], W[17], W[184], W[194]]/2 - SB[W[8], W[17], W[184], W[203]]/2 + 
    SB[W[8], W[17], W[184], W[218]]/2 - SB[W[8], W[17], W[189], W[182]]/2 + 
    SB[W[8], W[17], W[189], W[183]]/2 + SB[W[8], W[17], W[189], W[187]]/2 + 
    SB[W[8], W[17], W[189], W[188]]/2 - SB[W[8], W[17], W[189], W[189]]/2 + 
    SB[W[8], W[17], W[189], W[190]]/2 + SB[W[8], W[17], W[189], W[194]]/2 - 
    SB[W[8], W[17], W[189], W[203]]/2 + SB[W[8], W[17], W[189], W[218]]/2 + 
    SB[W[8], W[17], W[190], W[182]]/2 - SB[W[8], W[17], W[190], W[183]]/2 - 
    SB[W[8], W[17], W[190], W[187]]/2 - SB[W[8], W[17], W[190], W[188]]/2 + 
    SB[W[8], W[17], W[190], W[189]]/2 - SB[W[8], W[17], W[190], W[190]]/2 - 
    SB[W[8], W[17], W[190], W[194]]/2 + SB[W[8], W[17], W[190], W[203]]/2 - 
    SB[W[8], W[17], W[190], W[218]]/2 + SB[W[8], W[17], W[194], W[182]]/2 - 
    SB[W[8], W[17], W[194], W[183]]/2 - SB[W[8], W[17], W[194], W[187]]/2 - 
    SB[W[8], W[17], W[194], W[188]]/2 + SB[W[8], W[17], W[194], W[189]]/2 - 
    SB[W[8], W[17], W[194], W[190]]/2 - SB[W[8], W[17], W[194], W[194]]/2 + 
    SB[W[8], W[17], W[194], W[203]]/2 - SB[W[8], W[17], W[194], W[218]]/2 - 
    SB[W[8], W[17], W[209], W[182]]/2 + SB[W[8], W[17], W[209], W[183]]/2 + 
    SB[W[8], W[17], W[209], W[187]]/2 + SB[W[8], W[17], W[209], W[188]]/2 - 
    SB[W[8], W[17], W[209], W[189]]/2 + SB[W[8], W[17], W[209], W[190]]/2 + 
    SB[W[8], W[17], W[209], W[194]]/2 - SB[W[8], W[17], W[209], W[203]]/2 + 
    SB[W[8], W[17], W[209], W[218]]/2 + SB[W[8], W[17], W[218], W[182]]/2 - 
    SB[W[8], W[17], W[218], W[183]]/2 - SB[W[8], W[17], W[218], W[187]]/2 - 
    SB[W[8], W[17], W[218], W[188]]/2 + SB[W[8], W[17], W[218], W[189]]/2 - 
    SB[W[8], W[17], W[218], W[190]]/2 - SB[W[8], W[17], W[218], W[194]]/2 + 
    SB[W[8], W[17], W[218], W[203]]/2 - SB[W[8], W[17], W[218], W[218]]/2 - 
    SB[W[8], W[20], W[5], W[6]]/2 + SB[W[8], W[20], W[5], W[14]] + 
    SB[W[8], W[20], W[5], W[47]]/2 - SB[W[8], W[20], W[5], W[86]]/2 + 
    SB[W[8], W[20], W[6], W[6]]/2 - SB[W[8], W[20], W[6], W[14]] - 
    SB[W[8], W[20], W[6], W[47]]/2 + SB[W[8], W[20], W[6], W[86]]/2 - 
    SB[W[8], W[20], W[8], W[14]] - SB[W[8], W[20], W[8], W[17]] + 
    SB[W[8], W[20], W[8], W[86]] - SB[W[8], W[20], W[32], W[6]]/2 + 
    SB[W[8], W[20], W[32], W[14]] + SB[W[8], W[20], W[32], W[47]]/2 - 
    SB[W[8], W[20], W[32], W[86]]/2 - SB[W[8], W[20], W[47], W[6]]/2 - 
    SB[W[8], W[20], W[47], W[17]] + SB[W[8], W[20], W[47], W[47]]/2 + 
    SB[W[8], W[20], W[47], W[86]]/2 + SB[W[8], W[20], W[50], W[6]]/2 + 
    SB[W[8], W[20], W[50], W[17]] - SB[W[8], W[20], W[50], W[47]]/2 - 
    SB[W[8], W[20], W[50], W[86]]/2 - SB[W[8], W[20], W[182], W[182]]/2 + 
    SB[W[8], W[20], W[182], W[183]]/2 + SB[W[8], W[20], W[182], W[187]]/2 + 
    SB[W[8], W[20], W[182], W[188]]/2 - SB[W[8], W[20], W[182], W[189]]/2 + 
    SB[W[8], W[20], W[182], W[190]]/2 + SB[W[8], W[20], W[182], W[194]]/2 - 
    SB[W[8], W[20], W[182], W[203]]/2 + SB[W[8], W[20], W[182], W[218]]/2 + 
    SB[W[8], W[20], W[183], W[182]]/2 - SB[W[8], W[20], W[183], W[183]]/2 - 
    SB[W[8], W[20], W[183], W[187]]/2 - SB[W[8], W[20], W[183], W[188]]/2 + 
    SB[W[8], W[20], W[183], W[189]]/2 - SB[W[8], W[20], W[183], W[190]]/2 - 
    SB[W[8], W[20], W[183], W[194]]/2 + SB[W[8], W[20], W[183], W[203]]/2 - 
    SB[W[8], W[20], W[183], W[218]]/2 - SB[W[8], W[20], W[185], W[182]]/2 + 
    SB[W[8], W[20], W[185], W[183]]/2 + SB[W[8], W[20], W[185], W[187]]/2 + 
    SB[W[8], W[20], W[185], W[188]]/2 - SB[W[8], W[20], W[185], W[189]]/2 + 
    SB[W[8], W[20], W[185], W[190]]/2 + SB[W[8], W[20], W[185], W[194]]/2 - 
    SB[W[8], W[20], W[185], W[203]]/2 + SB[W[8], W[20], W[185], W[218]]/2 + 
    SB[W[8], W[20], W[187], W[182]]/2 - SB[W[8], W[20], W[187], W[183]]/2 - 
    SB[W[8], W[20], W[187], W[187]]/2 - SB[W[8], W[20], W[187], W[188]]/2 + 
    SB[W[8], W[20], W[187], W[189]]/2 - SB[W[8], W[20], W[187], W[190]]/2 - 
    SB[W[8], W[20], W[187], W[194]]/2 + SB[W[8], W[20], W[187], W[203]]/2 - 
    SB[W[8], W[20], W[187], W[218]]/2 + SB[W[8], W[20], W[188], W[182]]/2 - 
    SB[W[8], W[20], W[188], W[183]]/2 - SB[W[8], W[20], W[188], W[187]]/2 - 
    SB[W[8], W[20], W[188], W[188]]/2 + SB[W[8], W[20], W[188], W[189]]/2 - 
    SB[W[8], W[20], W[188], W[190]]/2 - SB[W[8], W[20], W[188], W[194]]/2 + 
    SB[W[8], W[20], W[188], W[203]]/2 - SB[W[8], W[20], W[188], W[218]]/2 - 
    SB[W[8], W[20], W[189], W[182]]/2 + SB[W[8], W[20], W[189], W[183]]/2 + 
    SB[W[8], W[20], W[189], W[187]]/2 + SB[W[8], W[20], W[189], W[188]]/2 - 
    SB[W[8], W[20], W[189], W[189]]/2 + SB[W[8], W[20], W[189], W[190]]/2 + 
    SB[W[8], W[20], W[189], W[194]]/2 - SB[W[8], W[20], W[189], W[203]]/2 + 
    SB[W[8], W[20], W[189], W[218]]/2 + SB[W[8], W[20], W[190], W[182]]/2 - 
    SB[W[8], W[20], W[190], W[183]]/2 - SB[W[8], W[20], W[190], W[187]]/2 - 
    SB[W[8], W[20], W[190], W[188]]/2 + SB[W[8], W[20], W[190], W[189]]/2 - 
    SB[W[8], W[20], W[190], W[190]]/2 - SB[W[8], W[20], W[190], W[194]]/2 + 
    SB[W[8], W[20], W[190], W[203]]/2 - SB[W[8], W[20], W[190], W[218]]/2 + 
    SB[W[8], W[20], W[194], W[182]]/2 - SB[W[8], W[20], W[194], W[183]]/2 - 
    SB[W[8], W[20], W[194], W[187]]/2 - SB[W[8], W[20], W[194], W[188]]/2 + 
    SB[W[8], W[20], W[194], W[189]]/2 - SB[W[8], W[20], W[194], W[190]]/2 - 
    SB[W[8], W[20], W[194], W[194]]/2 + SB[W[8], W[20], W[194], W[203]]/2 - 
    SB[W[8], W[20], W[194], W[218]]/2 + SB[W[8], W[20], W[218], W[182]]/2 - 
    SB[W[8], W[20], W[218], W[183]]/2 - SB[W[8], W[20], W[218], W[187]]/2 - 
    SB[W[8], W[20], W[218], W[188]]/2 + SB[W[8], W[20], W[218], W[189]]/2 - 
    SB[W[8], W[20], W[218], W[190]]/2 - SB[W[8], W[20], W[218], W[194]]/2 + 
    SB[W[8], W[20], W[218], W[203]]/2 - SB[W[8], W[20], W[218], W[218]]/2 - 
    SB[W[8], W[27], W[4], W[6]]/2 - SB[W[8], W[27], W[4], W[17]] + 
    SB[W[8], W[27], W[4], W[35]] - SB[W[8], W[27], W[4], W[47]]/2 + 
    SB[W[8], W[27], W[4], W[86]]/2 + SB[W[8], W[27], W[5], W[6]]/2 - 
    SB[W[8], W[27], W[5], W[14]] - SB[W[8], W[27], W[5], W[47]]/2 + 
    SB[W[8], W[27], W[5], W[86]]/2 - SB[W[8], W[27], W[6], W[6]]/2 + 
    SB[W[8], W[27], W[6], W[14]] + SB[W[8], W[27], W[6], W[35]] - 
    SB[W[8], W[27], W[6], W[47]]/2 - SB[W[8], W[27], W[6], W[86]]/2 - 
    SB[W[8], W[27], W[8], W[14]] - SB[W[8], W[27], W[8], W[17]] + 
    SB[W[8], W[27], W[8], W[86]] - SB[W[8], W[27], W[32], W[6]]/2 + 
    SB[W[8], W[27], W[32], W[14]] + SB[W[8], W[27], W[32], W[47]]/2 - 
    SB[W[8], W[27], W[32], W[86]]/2 + SB[W[8], W[27], W[93], W[6]]/2 + 
    SB[W[8], W[27], W[93], W[17]] - SB[W[8], W[27], W[93], W[35]] + 
    SB[W[8], W[27], W[93], W[47]]/2 - SB[W[8], W[27], W[93], W[86]]/2 - 
    SB[W[8], W[27], W[184], W[182]]/2 + SB[W[8], W[27], W[184], W[183]]/2 + 
    SB[W[8], W[27], W[184], W[187]]/2 + SB[W[8], W[27], W[184], W[188]]/2 - 
    SB[W[8], W[27], W[184], W[189]]/2 + SB[W[8], W[27], W[184], W[190]]/2 + 
    SB[W[8], W[27], W[184], W[194]]/2 - SB[W[8], W[27], W[184], W[203]]/2 + 
    SB[W[8], W[27], W[184], W[218]]/2 - SB[W[8], W[27], W[185], W[182]]/2 + 
    SB[W[8], W[27], W[185], W[183]]/2 + SB[W[8], W[27], W[185], W[187]]/2 + 
    SB[W[8], W[27], W[185], W[188]]/2 - SB[W[8], W[27], W[185], W[189]]/2 + 
    SB[W[8], W[27], W[185], W[190]]/2 + SB[W[8], W[27], W[185], W[194]]/2 - 
    SB[W[8], W[27], W[185], W[203]]/2 + SB[W[8], W[27], W[185], W[218]]/2 - 
    SB[W[8], W[27], W[187], W[182]]/2 + SB[W[8], W[27], W[187], W[183]]/2 + 
    SB[W[8], W[27], W[187], W[187]]/2 + SB[W[8], W[27], W[187], W[188]]/2 - 
    SB[W[8], W[27], W[187], W[189]]/2 + SB[W[8], W[27], W[187], W[190]]/2 + 
    SB[W[8], W[27], W[187], W[194]]/2 - SB[W[8], W[27], W[187], W[203]]/2 + 
    SB[W[8], W[27], W[187], W[218]]/2 - SB[W[8], W[27], W[188], W[182]]/2 + 
    SB[W[8], W[27], W[188], W[183]]/2 + SB[W[8], W[27], W[188], W[187]]/2 + 
    SB[W[8], W[27], W[188], W[188]]/2 - SB[W[8], W[27], W[188], W[189]]/2 + 
    SB[W[8], W[27], W[188], W[190]]/2 + SB[W[8], W[27], W[188], W[194]]/2 - 
    SB[W[8], W[27], W[188], W[203]]/2 + SB[W[8], W[27], W[188], W[218]]/2 - 
    SB[W[8], W[27], W[209], W[182]]/2 + SB[W[8], W[27], W[209], W[183]]/2 + 
    SB[W[8], W[27], W[209], W[187]]/2 + SB[W[8], W[27], W[209], W[188]]/2 - 
    SB[W[8], W[27], W[209], W[189]]/2 + SB[W[8], W[27], W[209], W[190]]/2 + 
    SB[W[8], W[27], W[209], W[194]]/2 - SB[W[8], W[27], W[209], W[203]]/2 + 
    SB[W[8], W[27], W[209], W[218]]/2 - SB[W[8], W[50], W[4], W[6]]/2 - 
    SB[W[8], W[50], W[4], W[47]]/2 + SB[W[8], W[50], W[4], W[86]]/2 - 
    SB[W[8], W[50], W[5], W[6]]/2 - SB[W[8], W[50], W[5], W[47]]/2 + 
    SB[W[8], W[50], W[5], W[86]]/2 - SB[W[8], W[50], W[6], W[6]]/2 - 
    SB[W[8], W[50], W[6], W[17]] + SB[W[8], W[50], W[6], W[47]]/2 + 
    SB[W[8], W[50], W[6], W[86]]/2 - SB[W[8], W[50], W[17], W[6]] - 
    SB[W[8], W[50], W[17], W[17]] + SB[W[8], W[50], W[17], W[86]] - 
    SB[W[8], W[50], W[26], W[17]] + SB[W[8], W[50], W[26], W[47]] + 
    SB[W[8], W[50], W[47], W[6]]/2 + SB[W[8], W[50], W[47], W[17]] - 
    SB[W[8], W[50], W[47], W[47]]/2 - SB[W[8], W[50], W[47], W[86]]/2 + 
    SB[W[8], W[50], W[65], W[6]] + SB[W[8], W[50], W[65], W[17]] - 
    SB[W[8], W[50], W[65], W[86]] + SB[W[8], W[50], W[182], W[182]]/2 - 
    SB[W[8], W[50], W[182], W[183]]/2 - SB[W[8], W[50], W[182], W[187]]/2 - 
    SB[W[8], W[50], W[182], W[188]]/2 + SB[W[8], W[50], W[182], W[189]]/2 - 
    SB[W[8], W[50], W[182], W[190]]/2 - SB[W[8], W[50], W[182], W[194]]/2 + 
    SB[W[8], W[50], W[182], W[203]]/2 - SB[W[8], W[50], W[182], W[218]]/2 - 
    SB[W[8], W[50], W[183], W[182]]/2 + SB[W[8], W[50], W[183], W[183]]/2 + 
    SB[W[8], W[50], W[183], W[187]]/2 + SB[W[8], W[50], W[183], W[188]]/2 - 
    SB[W[8], W[50], W[183], W[189]]/2 + SB[W[8], W[50], W[183], W[190]]/2 + 
    SB[W[8], W[50], W[183], W[194]]/2 - SB[W[8], W[50], W[183], W[203]]/2 + 
    SB[W[8], W[50], W[183], W[218]]/2 - SB[W[8], W[50], W[187], W[182]]/2 + 
    SB[W[8], W[50], W[187], W[183]]/2 + SB[W[8], W[50], W[187], W[187]]/2 + 
    SB[W[8], W[50], W[187], W[188]]/2 - SB[W[8], W[50], W[187], W[189]]/2 + 
    SB[W[8], W[50], W[187], W[190]]/2 + SB[W[8], W[50], W[187], W[194]]/2 - 
    SB[W[8], W[50], W[187], W[203]]/2 + SB[W[8], W[50], W[187], W[218]]/2 - 
    SB[W[8], W[50], W[188], W[182]]/2 + SB[W[8], W[50], W[188], W[183]]/2 + 
    SB[W[8], W[50], W[188], W[187]]/2 + SB[W[8], W[50], W[188], W[188]]/2 - 
    SB[W[8], W[50], W[188], W[189]]/2 + SB[W[8], W[50], W[188], W[190]]/2 + 
    SB[W[8], W[50], W[188], W[194]]/2 - SB[W[8], W[50], W[188], W[203]]/2 + 
    SB[W[8], W[50], W[188], W[218]]/2 + SB[W[8], W[50], W[189], W[182]]/2 - 
    SB[W[8], W[50], W[189], W[183]]/2 - SB[W[8], W[50], W[189], W[187]]/2 - 
    SB[W[8], W[50], W[189], W[188]]/2 + SB[W[8], W[50], W[189], W[189]]/2 - 
    SB[W[8], W[50], W[189], W[190]]/2 - SB[W[8], W[50], W[189], W[194]]/2 + 
    SB[W[8], W[50], W[189], W[203]]/2 - SB[W[8], W[50], W[189], W[218]]/2 - 
    SB[W[8], W[50], W[190], W[182]]/2 + SB[W[8], W[50], W[190], W[183]]/2 + 
    SB[W[8], W[50], W[190], W[187]]/2 + SB[W[8], W[50], W[190], W[188]]/2 - 
    SB[W[8], W[50], W[190], W[189]]/2 + SB[W[8], W[50], W[190], W[190]]/2 + 
    SB[W[8], W[50], W[190], W[194]]/2 - SB[W[8], W[50], W[190], W[203]]/2 + 
    SB[W[8], W[50], W[190], W[218]]/2 - SB[W[8], W[50], W[194], W[182]]/2 + 
    SB[W[8], W[50], W[194], W[183]]/2 + SB[W[8], W[50], W[194], W[187]]/2 + 
    SB[W[8], W[50], W[194], W[188]]/2 - SB[W[8], W[50], W[194], W[189]]/2 + 
    SB[W[8], W[50], W[194], W[190]]/2 + SB[W[8], W[50], W[194], W[194]]/2 - 
    SB[W[8], W[50], W[194], W[203]]/2 + SB[W[8], W[50], W[194], W[218]]/2 - 
    SB[W[8], W[50], W[218], W[182]]/2 + SB[W[8], W[50], W[218], W[183]]/2 + 
    SB[W[8], W[50], W[218], W[187]]/2 + SB[W[8], W[50], W[218], W[188]]/2 - 
    SB[W[8], W[50], W[218], W[189]]/2 + SB[W[8], W[50], W[218], W[190]]/2 + 
    SB[W[8], W[50], W[218], W[194]]/2 - SB[W[8], W[50], W[218], W[203]]/2 + 
    SB[W[8], W[50], W[218], W[218]]/2, -1/2*SB[W[2], W[3], W[4], W[2]] - 
    SB[W[2], W[3], W[4], W[48]]/2 + SB[W[2], W[3], W[4], W[81]]/2 - 
    SB[W[2], W[3], W[8], W[11]] - SB[W[2], W[3], W[8], W[27]] + 
    SB[W[2], W[3], W[8], W[81]] - SB[W[2], W[3], W[18], W[27]] + 
    SB[W[2], W[3], W[18], W[48]] - SB[W[2], W[3], W[29], W[2]]/2 + 
    SB[W[2], W[3], W[29], W[11]] + SB[W[2], W[3], W[29], W[48]]/2 - 
    SB[W[2], W[3], W[29], W[81]]/2 + SB[W[2], W[3], W[51], W[2]]/2 + 
    SB[W[2], W[3], W[51], W[27]] - SB[W[2], W[3], W[51], W[48]]/2 - 
    SB[W[2], W[3], W[51], W[81]]/2 - SB[W[2], W[3], W[189], W[219]]/2 - 
    SB[W[2], W[4], W[2], W[2]]/4 + SB[W[2], W[4], W[2], W[43]]/2 + 
    SB[W[2], W[4], W[2], W[45]]/2 - SB[W[2], W[4], W[2], W[48]]/4 - 
    SB[W[2], W[4], W[2], W[81]]/4 - SB[W[2], W[4], W[3], W[2]]/2 - 
    SB[W[2], W[4], W[3], W[48]]/2 + SB[W[2], W[4], W[3], W[81]]/2 - 
    SB[W[2], W[4], W[4], W[2]]/4 - SB[W[2], W[4], W[4], W[27]]/2 + 
    SB[W[2], W[4], W[4], W[45]]/2 - SB[W[2], W[4], W[4], W[48]]/4 + 
    SB[W[2], W[4], W[4], W[81]]/4 - SB[W[2], W[4], W[6], W[27]]/2 - 
    SB[W[2], W[4], W[6], W[43]]/2 + SB[W[2], W[4], W[6], W[81]]/2 + 
    SB[W[2], W[4], W[25], W[2]] - SB[W[2], W[4], W[25], W[43]] - 
    SB[W[2], W[4], W[91], W[2]]/4 + SB[W[2], W[4], W[91], W[43]]/2 + 
    SB[W[2], W[4], W[91], W[48]]/4 - SB[W[2], W[4], W[91], W[81]]/4 + 
    SB[W[2], W[4], W[93], W[2]]/4 + SB[W[2], W[4], W[93], W[27]]/2 - 
    SB[W[2], W[4], W[93], W[45]]/2 + SB[W[2], W[4], W[93], W[48]]/4 - 
    SB[W[2], W[4], W[93], W[81]]/4 + SB[W[2], W[4], W[183], W[219]]/4 - 
    SB[W[2], W[4], W[184], W[219]]/4 - SB[W[2], W[4], W[189], W[219]]/4 + 
    SB[W[2], W[4], W[190], W[219]]/4 + SB[W[2], W[4], W[207], W[219]]/4 - 
    SB[W[2], W[4], W[209], W[219]]/4 + SB[W[2], W[6], W[2], W[2]]/4 - 
    SB[W[2], W[6], W[2], W[43]]/2 - SB[W[2], W[6], W[2], W[45]]/2 + 
    SB[W[2], W[6], W[2], W[48]]/4 + SB[W[2], W[6], W[2], W[81]]/4 - 
    SB[W[2], W[6], W[4], W[2]]/4 - SB[W[2], W[6], W[4], W[27]]/2 + 
    SB[W[2], W[6], W[4], W[45]]/2 - SB[W[2], W[6], W[4], W[48]]/4 + 
    SB[W[2], W[6], W[4], W[81]]/4 - SB[W[2], W[6], W[6], W[27]]/2 - 
    SB[W[2], W[6], W[6], W[43]]/2 + SB[W[2], W[6], W[6], W[81]]/2 - 
    SB[W[2], W[6], W[27], W[45]] + SB[W[2], W[6], W[27], W[48]] + 
    SB[W[2], W[6], W[51], W[2]]/2 + SB[W[2], W[6], W[51], W[27]] - 
    SB[W[2], W[6], W[51], W[48]]/2 - SB[W[2], W[6], W[51], W[81]]/2 - 
    SB[W[2], W[6], W[91], W[2]]/4 + SB[W[2], W[6], W[91], W[43]]/2 + 
    SB[W[2], W[6], W[91], W[48]]/4 - SB[W[2], W[6], W[91], W[81]]/4 - 
    SB[W[2], W[6], W[93], W[2]]/4 - SB[W[2], W[6], W[93], W[27]]/2 + 
    SB[W[2], W[6], W[93], W[45]]/2 - SB[W[2], W[6], W[93], W[48]]/4 + 
    SB[W[2], W[6], W[93], W[81]]/4 - SB[W[2], W[6], W[183], W[219]]/4 + 
    SB[W[2], W[6], W[184], W[219]]/4 - SB[W[2], W[6], W[189], W[219]]/4 - 
    SB[W[2], W[6], W[190], W[219]]/4 + SB[W[2], W[6], W[207], W[219]]/4 + 
    SB[W[2], W[6], W[209], W[219]]/4 - SB[W[2], W[8], W[2], W[2]]/2 + 
    SB[W[2], W[8], W[2], W[11]] + SB[W[2], W[8], W[2], W[45]] - 
    SB[W[2], W[8], W[2], W[48]]/2 - SB[W[2], W[8], W[2], W[81]]/2 + 
    SB[W[2], W[8], W[3], W[2]]/2 - SB[W[2], W[8], W[3], W[11]] - 
    SB[W[2], W[8], W[3], W[48]]/2 + SB[W[2], W[8], W[3], W[81]]/2 + 
    SB[W[2], W[8], W[27], W[45]] - SB[W[2], W[8], W[27], W[48]] - 
    SB[W[2], W[8], W[51], W[2]]/2 - SB[W[2], W[8], W[51], W[27]] + 
    SB[W[2], W[8], W[51], W[48]]/2 + SB[W[2], W[8], W[51], W[81]]/2 + 
    SB[W[2], W[8], W[93], W[2]]/2 + SB[W[2], W[8], W[93], W[27]] - 
    SB[W[2], W[8], W[93], W[45]] + SB[W[2], W[8], W[93], W[48]]/2 - 
    SB[W[2], W[8], W[93], W[81]]/2 + SB[W[2], W[8], W[183], W[219]]/2 - 
    SB[W[2], W[8], W[184], W[219]]/2 + SB[W[2], W[8], W[190], W[219]]/2 - 
    SB[W[2], W[8], W[209], W[219]]/2 + SB[W[2], W[9], W[3], W[2]]/2 + 
    SB[W[2], W[9], W[3], W[48]]/2 - SB[W[2], W[9], W[3], W[81]]/2 + 
    SB[W[2], W[9], W[4], W[2]]/2 + SB[W[2], W[9], W[4], W[48]]/2 - 
    SB[W[2], W[9], W[4], W[81]]/2 + SB[W[2], W[9], W[6], W[27]] + 
    SB[W[2], W[9], W[6], W[43]] - SB[W[2], W[9], W[6], W[81]] + 
    SB[W[2], W[9], W[18], W[27]] - SB[W[2], W[9], W[18], W[48]] - 
    SB[W[2], W[9], W[25], W[2]] + SB[W[2], W[9], W[25], W[43]] - 
    SB[W[2], W[9], W[51], W[2]]/2 - SB[W[2], W[9], W[51], W[27]] + 
    SB[W[2], W[9], W[51], W[48]]/2 + SB[W[2], W[9], W[51], W[81]]/2 + 
    SB[W[2], W[9], W[91], W[2]]/2 - SB[W[2], W[9], W[91], W[43]] - 
    SB[W[2], W[9], W[91], W[48]]/2 + SB[W[2], W[9], W[91], W[81]]/2 + 
    SB[W[2], W[9], W[189], W[219]]/2 - SB[W[2], W[9], W[207], W[219]]/2 + 
    SB[W[2], W[17], W[2], W[2]]/2 - SB[W[2], W[17], W[2], W[11]] - 
    SB[W[2], W[17], W[2], W[45]] + SB[W[2], W[17], W[2], W[48]]/2 + 
    SB[W[2], W[17], W[2], W[81]]/2 - SB[W[2], W[17], W[3], W[2]]/2 + 
    SB[W[2], W[17], W[3], W[11]] + SB[W[2], W[17], W[3], W[48]]/2 - 
    SB[W[2], W[17], W[3], W[81]]/2 + SB[W[2], W[17], W[4], W[2]]/2 + 
    SB[W[2], W[17], W[4], W[27]] - SB[W[2], W[17], W[4], W[45]] + 
    SB[W[2], W[17], W[4], W[48]]/2 - SB[W[2], W[17], W[4], W[81]]/2 + 
    SB[W[2], W[17], W[8], W[11]] + SB[W[2], W[17], W[8], W[27]] - 
    SB[W[2], W[17], W[8], W[81]] + SB[W[2], W[17], W[29], W[2]]/2 - 
    SB[W[2], W[17], W[29], W[11]] - SB[W[2], W[17], W[29], W[48]]/2 + 
    SB[W[2], W[17], W[29], W[81]]/2 - SB[W[2], W[17], W[93], W[2]]/2 - 
    SB[W[2], W[17], W[93], W[27]] + SB[W[2], W[17], W[93], W[45]] - 
    SB[W[2], W[17], W[93], W[48]]/2 + SB[W[2], W[17], W[93], W[81]]/2 - 
    SB[W[2], W[17], W[183], W[219]]/2 + SB[W[2], W[17], W[184], W[219]]/2 + 
    SB[W[2], W[17], W[189], W[219]]/2 - SB[W[2], W[17], W[190], W[219]]/2 + 
    SB[W[2], W[17], W[209], W[219]]/2 - SB[W[2], W[160], W[158], W[2]]/4 + 
    SB[W[2], W[160], W[158], W[43]]/2 + SB[W[2], W[160], W[158], W[45]]/2 - 
    SB[W[2], W[160], W[158], W[48]]/4 - SB[W[2], W[160], W[158], W[81]]/4 + 
    SB[W[2], W[160], W[160], W[27]]/2 + SB[W[2], W[160], W[160], W[43]]/2 - 
    SB[W[2], W[160], W[160], W[81]]/2 + SB[W[2], W[160], W[162], W[2]]/4 + 
    SB[W[2], W[160], W[162], W[27]]/2 - SB[W[2], W[160], W[162], W[45]]/2 + 
    SB[W[2], W[160], W[162], W[48]]/4 - SB[W[2], W[160], W[162], W[81]]/4 - 
    SB[W[2], W[160], W[166], W[2]]/4 + SB[W[2], W[160], W[166], W[43]]/2 + 
    SB[W[2], W[160], W[166], W[48]]/4 - SB[W[2], W[160], W[166], W[81]]/4 - 
    SB[W[2], W[160], W[276], W[219]]/4 - SB[W[3], W[2], W[4], W[2]]/2 - 
    SB[W[3], W[2], W[4], W[48]]/2 + SB[W[3], W[2], W[4], W[81]]/2 - 
    SB[W[3], W[2], W[8], W[11]] - SB[W[3], W[2], W[8], W[27]] + 
    SB[W[3], W[2], W[8], W[81]] - SB[W[3], W[2], W[18], W[27]] + 
    SB[W[3], W[2], W[18], W[48]] - SB[W[3], W[2], W[29], W[2]]/2 + 
    SB[W[3], W[2], W[29], W[11]] + SB[W[3], W[2], W[29], W[48]]/2 - 
    SB[W[3], W[2], W[29], W[81]]/2 + SB[W[3], W[2], W[51], W[2]]/2 + 
    SB[W[3], W[2], W[51], W[27]] - SB[W[3], W[2], W[51], W[48]]/2 - 
    SB[W[3], W[2], W[51], W[81]]/2 - SB[W[3], W[2], W[189], W[219]]/2 - 
    SB[W[3], W[4], W[2], W[2]]/2 - SB[W[3], W[4], W[2], W[48]]/2 + 
    SB[W[3], W[4], W[2], W[81]]/2 + SB[W[3], W[4], W[18], W[27]] - 
    SB[W[3], W[4], W[18], W[48]] - SB[W[3], W[4], W[30], W[2]]/2 - 
    SB[W[3], W[4], W[30], W[27]] + SB[W[3], W[4], W[30], W[48]]/2 + 
    SB[W[3], W[4], W[30], W[81]]/2 - SB[W[3], W[4], W[51], W[2]]/2 - 
    SB[W[3], W[4], W[51], W[27]] + SB[W[3], W[4], W[51], W[48]]/2 + 
    SB[W[3], W[4], W[51], W[81]]/2 + SB[W[3], W[4], W[60], W[2]] + 
    SB[W[3], W[4], W[60], W[27]] - SB[W[3], W[4], W[60], W[81]] + 
    SB[W[3], W[4], W[183], W[219]]/2 - SB[W[3], W[8], W[2], W[11]] - 
    SB[W[3], W[8], W[2], W[27]] + SB[W[3], W[8], W[2], W[81]] - 
    SB[W[3], W[8], W[3], W[2]] + SB[W[3], W[8], W[3], W[11]] - 
    SB[W[3], W[8], W[27], W[2]] - SB[W[3], W[8], W[27], W[27]] + 
    SB[W[3], W[8], W[27], W[81]] + SB[W[3], W[8], W[60], W[2]] + 
    SB[W[3], W[8], W[60], W[27]] - SB[W[3], W[8], W[60], W[81]] - 
    SB[W[3], W[18], W[2], W[27]] + SB[W[3], W[18], W[2], W[48]] - 
    SB[W[3], W[18], W[3], W[2]]/2 - SB[W[3], W[18], W[3], W[48]]/2 + 
    SB[W[3], W[18], W[3], W[81]]/2 - SB[W[3], W[18], W[4], W[2]]/2 - 
    SB[W[3], W[18], W[4], W[48]]/2 + SB[W[3], W[18], W[4], W[81]]/2 - 
    2*SB[W[3], W[18], W[18], W[27]] + 2*SB[W[3], W[18], W[18], W[48]] - 
    SB[W[3], W[18], W[27], W[2]] - SB[W[3], W[18], W[27], W[27]] + 
    SB[W[3], W[18], W[27], W[81]] + SB[W[3], W[18], W[30], W[2]]/2 + 
    SB[W[3], W[18], W[30], W[27]] - SB[W[3], W[18], W[30], W[48]]/2 - 
    SB[W[3], W[18], W[30], W[81]]/2 + SB[W[3], W[18], W[48], W[2]]/2 + 
    SB[W[3], W[18], W[48], W[27]] - SB[W[3], W[18], W[48], W[48]]/2 - 
    SB[W[3], W[18], W[48], W[81]]/2 + SB[W[3], W[18], W[51], W[2]]/2 + 
    SB[W[3], W[18], W[51], W[27]] - SB[W[3], W[18], W[51], W[48]]/2 - 
    SB[W[3], W[18], W[51], W[81]]/2 - SB[W[3], W[18], W[183], W[219]]/2 + 
    SB[W[3], W[18], W[195], W[219]]/2 + SB[W[3], W[18], W[219], W[219]]/2 - 
    SB[W[3], W[24], W[2], W[2]]/2 + SB[W[3], W[24], W[2], W[11]] + 
    SB[W[3], W[24], W[2], W[48]]/2 - SB[W[3], W[24], W[2], W[81]]/2 + 
    SB[W[3], W[24], W[3], W[2]]/2 - SB[W[3], W[24], W[3], W[11]] - 
    SB[W[3], W[24], W[3], W[48]]/2 + SB[W[3], W[24], W[3], W[81]]/2 + 
    SB[W[3], W[24], W[8], W[11]] + SB[W[3], W[24], W[8], W[27]] - 
    SB[W[3], W[24], W[8], W[81]] + SB[W[3], W[24], W[29], W[2]]/2 - 
    SB[W[3], W[24], W[29], W[11]] - SB[W[3], W[24], W[29], W[48]]/2 + 
    SB[W[3], W[24], W[29], W[81]]/2 + SB[W[3], W[24], W[48], W[2]]/2 + 
    SB[W[3], W[24], W[48], W[27]] - SB[W[3], W[24], W[48], W[48]]/2 - 
    SB[W[3], W[24], W[48], W[81]]/2 - SB[W[3], W[24], W[51], W[2]]/2 - 
    SB[W[3], W[24], W[51], W[27]] + SB[W[3], W[24], W[51], W[48]]/2 + 
    SB[W[3], W[24], W[51], W[81]]/2 + SB[W[3], W[24], W[189], W[219]]/2 + 
    SB[W[3], W[24], W[195], W[219]]/2 + SB[W[3], W[24], W[219], W[219]]/2 + 
    SB[W[3], W[51], W[2], W[2]]/2 + SB[W[3], W[51], W[2], W[27]] - 
    SB[W[3], W[51], W[2], W[48]]/2 - SB[W[3], W[51], W[2], W[81]]/2 + 
    SB[W[3], W[51], W[3], W[2]]/2 + SB[W[3], W[51], W[3], W[48]]/2 - 
    SB[W[3], W[51], W[3], W[81]]/2 + SB[W[3], W[51], W[4], W[2]]/2 + 
    SB[W[3], W[51], W[4], W[48]]/2 - SB[W[3], W[51], W[4], W[81]]/2 + 
    SB[W[3], W[51], W[18], W[27]] - SB[W[3], W[51], W[18], W[48]] + 
    SB[W[3], W[51], W[27], W[2]] + SB[W[3], W[51], W[27], W[27]] - 
    SB[W[3], W[51], W[27], W[81]] - SB[W[3], W[51], W[48], W[2]]/2 - 
    SB[W[3], W[51], W[48], W[27]] + SB[W[3], W[51], W[48], W[48]]/2 + 
    SB[W[3], W[51], W[48], W[81]]/2 - SB[W[3], W[51], W[60], W[2]] - 
    SB[W[3], W[51], W[60], W[27]] + SB[W[3], W[51], W[60], W[81]] - 
    SB[W[3], W[51], W[195], W[219]]/2 - SB[W[3], W[51], W[219], W[219]]/2 - 
    SB[W[4], W[2], W[2], W[2]]/4 + SB[W[4], W[2], W[2], W[43]]/2 + 
    SB[W[4], W[2], W[2], W[45]]/2 - SB[W[4], W[2], W[2], W[48]]/4 - 
    SB[W[4], W[2], W[2], W[81]]/4 - SB[W[4], W[2], W[3], W[2]]/2 - 
    SB[W[4], W[2], W[3], W[48]]/2 + SB[W[4], W[2], W[3], W[81]]/2 - 
    SB[W[4], W[2], W[4], W[2]]/4 - SB[W[4], W[2], W[4], W[27]]/2 + 
    SB[W[4], W[2], W[4], W[45]]/2 - SB[W[4], W[2], W[4], W[48]]/4 + 
    SB[W[4], W[2], W[4], W[81]]/4 - SB[W[4], W[2], W[6], W[27]]/2 - 
    SB[W[4], W[2], W[6], W[43]]/2 + SB[W[4], W[2], W[6], W[81]]/2 + 
    SB[W[4], W[2], W[25], W[2]] - SB[W[4], W[2], W[25], W[43]] - 
    SB[W[4], W[2], W[91], W[2]]/4 + SB[W[4], W[2], W[91], W[43]]/2 + 
    SB[W[4], W[2], W[91], W[48]]/4 - SB[W[4], W[2], W[91], W[81]]/4 + 
    SB[W[4], W[2], W[93], W[2]]/4 + SB[W[4], W[2], W[93], W[27]]/2 - 
    SB[W[4], W[2], W[93], W[45]]/2 + SB[W[4], W[2], W[93], W[48]]/4 - 
    SB[W[4], W[2], W[93], W[81]]/4 + SB[W[4], W[2], W[183], W[219]]/4 - 
    SB[W[4], W[2], W[184], W[219]]/4 - SB[W[4], W[2], W[189], W[219]]/4 + 
    SB[W[4], W[2], W[190], W[219]]/4 + SB[W[4], W[2], W[207], W[219]]/4 - 
    SB[W[4], W[2], W[209], W[219]]/4 - SB[W[4], W[3], W[2], W[2]]/2 - 
    SB[W[4], W[3], W[2], W[48]]/2 + SB[W[4], W[3], W[2], W[81]]/2 + 
    SB[W[4], W[3], W[18], W[27]] - SB[W[4], W[3], W[18], W[48]] - 
    SB[W[4], W[3], W[30], W[2]]/2 - SB[W[4], W[3], W[30], W[27]] + 
    SB[W[4], W[3], W[30], W[48]]/2 + SB[W[4], W[3], W[30], W[81]]/2 - 
    SB[W[4], W[3], W[51], W[2]]/2 - SB[W[4], W[3], W[51], W[27]] + 
    SB[W[4], W[3], W[51], W[48]]/2 + SB[W[4], W[3], W[51], W[81]]/2 + 
    SB[W[4], W[3], W[60], W[2]] + SB[W[4], W[3], W[60], W[27]] - 
    SB[W[4], W[3], W[60], W[81]] + SB[W[4], W[3], W[183], W[219]]/2 - 
    SB[W[4], W[6], W[2], W[2]]/4 - SB[W[4], W[6], W[2], W[27]] - 
    SB[W[4], W[6], W[2], W[43]]/2 + SB[W[4], W[6], W[2], W[45]]/2 - 
    SB[W[4], W[6], W[2], W[48]]/4 + (3*SB[W[4], W[6], W[2], W[81]])/4 + 
    SB[W[4], W[6], W[4], W[2]]/4 + SB[W[4], W[6], W[4], W[27]]/2 - 
    SB[W[4], W[6], W[4], W[45]]/2 + SB[W[4], W[6], W[4], W[48]]/4 - 
    SB[W[4], W[6], W[4], W[81]]/4 + SB[W[4], W[6], W[6], W[27]]/2 + 
    SB[W[4], W[6], W[6], W[43]]/2 - SB[W[4], W[6], W[6], W[81]]/2 - 
    SB[W[4], W[6], W[25], W[2]] + SB[W[4], W[6], W[25], W[43]] - 
    SB[W[4], W[6], W[27], W[2]] - SB[W[4], W[6], W[27], W[27]] + 
    SB[W[4], W[6], W[27], W[45]] - SB[W[4], W[6], W[27], W[48]] + 
    SB[W[4], W[6], W[27], W[81]] - SB[W[4], W[6], W[51], W[2]]/2 - 
    SB[W[4], W[6], W[51], W[27]] + SB[W[4], W[6], W[51], W[48]]/2 + 
    SB[W[4], W[6], W[51], W[81]]/2 + SB[W[4], W[6], W[60], W[2]] + 
    SB[W[4], W[6], W[60], W[27]] - SB[W[4], W[6], W[60], W[81]] + 
    SB[W[4], W[6], W[91], W[2]]/4 - SB[W[4], W[6], W[91], W[43]]/2 - 
    SB[W[4], W[6], W[91], W[48]]/4 + SB[W[4], W[6], W[91], W[81]]/4 + 
    SB[W[4], W[6], W[93], W[2]]/4 + SB[W[4], W[6], W[93], W[27]]/2 - 
    SB[W[4], W[6], W[93], W[45]]/2 + SB[W[4], W[6], W[93], W[48]]/4 - 
    SB[W[4], W[6], W[93], W[81]]/4 + SB[W[4], W[6], W[183], W[219]]/4 - 
    SB[W[4], W[6], W[184], W[219]]/4 + SB[W[4], W[6], W[189], W[219]]/4 + 
    SB[W[4], W[6], W[190], W[219]]/4 - SB[W[4], W[6], W[207], W[219]]/4 - 
    SB[W[4], W[6], W[209], W[219]]/4 + SB[W[4], W[8], W[2], W[2]]/2 + 
    SB[W[4], W[8], W[2], W[27]] - SB[W[4], W[8], W[2], W[45]] + 
    SB[W[4], W[8], W[2], W[48]]/2 - SB[W[4], W[8], W[2], W[81]]/2 + 
    SB[W[4], W[8], W[3], W[2]]/2 + SB[W[4], W[8], W[3], W[48]]/2 - 
    SB[W[4], W[8], W[3], W[81]]/2 + SB[W[4], W[8], W[27], W[2]] + 
    SB[W[4], W[8], W[27], W[27]] - SB[W[4], W[8], W[27], W[45]] + 
    SB[W[4], W[8], W[27], W[48]] - SB[W[4], W[8], W[27], W[81]] + 
    SB[W[4], W[8], W[51], W[2]]/2 + SB[W[4], W[8], W[51], W[27]] - 
    SB[W[4], W[8], W[51], W[48]]/2 - SB[W[4], W[8], W[51], W[81]]/2 - 
    SB[W[4], W[8], W[60], W[2]] - SB[W[4], W[8], W[60], W[27]] + 
    SB[W[4], W[8], W[60], W[81]] - SB[W[4], W[8], W[93], W[2]]/2 - 
    SB[W[4], W[8], W[93], W[27]] + SB[W[4], W[8], W[93], W[45]] - 
    SB[W[4], W[8], W[93], W[48]]/2 + SB[W[4], W[8], W[93], W[81]]/2 - 
    SB[W[4], W[8], W[183], W[219]]/2 + SB[W[4], W[8], W[184], W[219]]/2 - 
    SB[W[4], W[8], W[190], W[219]]/2 + SB[W[4], W[8], W[209], W[219]]/2 - 
    SB[W[4], W[9], W[3], W[2]]/2 - SB[W[4], W[9], W[3], W[48]]/2 + 
    SB[W[4], W[9], W[3], W[81]]/2 - SB[W[4], W[9], W[4], W[2]]/2 - 
    SB[W[4], W[9], W[4], W[48]]/2 + SB[W[4], W[9], W[4], W[81]]/2 - 
    SB[W[4], W[9], W[6], W[27]] - SB[W[4], W[9], W[6], W[43]] + 
    SB[W[4], W[9], W[6], W[81]] - SB[W[4], W[9], W[18], W[27]] + 
    SB[W[4], W[9], W[18], W[48]] + SB[W[4], W[9], W[25], W[2]] - 
    SB[W[4], W[9], W[25], W[43]] + SB[W[4], W[9], W[51], W[2]]/2 + 
    SB[W[4], W[9], W[51], W[27]] - SB[W[4], W[9], W[51], W[48]]/2 - 
    SB[W[4], W[9], W[51], W[81]]/2 - SB[W[4], W[9], W[91], W[2]]/2 + 
    SB[W[4], W[9], W[91], W[43]] + SB[W[4], W[9], W[91], W[48]]/2 - 
    SB[W[4], W[9], W[91], W[81]]/2 - SB[W[4], W[9], W[189], W[219]]/2 + 
    SB[W[4], W[9], W[207], W[219]]/2 + SB[W[4], W[25], W[2], W[2]]/2 + 
    SB[W[4], W[25], W[2], W[48]]/2 - SB[W[4], W[25], W[2], W[81]]/2 + 
    SB[W[4], W[25], W[3], W[2]]/2 + SB[W[4], W[25], W[3], W[48]]/2 - 
    SB[W[4], W[25], W[3], W[81]]/2 + SB[W[4], W[25], W[4], W[2]]/2 + 
    SB[W[4], W[25], W[4], W[48]]/2 - SB[W[4], W[25], W[4], W[81]]/2 + 
    SB[W[4], W[25], W[6], W[27]] + SB[W[4], W[25], W[6], W[43]] - 
    SB[W[4], W[25], W[6], W[81]] - SB[W[4], W[25], W[25], W[2]] + 
    SB[W[4], W[25], W[25], W[43]] + SB[W[4], W[25], W[30], W[2]]/2 + 
    SB[W[4], W[25], W[30], W[27]] - SB[W[4], W[25], W[30], W[48]]/2 - 
    SB[W[4], W[25], W[30], W[81]]/2 - SB[W[4], W[25], W[60], W[2]] - 
    SB[W[4], W[25], W[60], W[27]] + SB[W[4], W[25], W[60], W[81]] + 
    SB[W[4], W[25], W[91], W[2]]/2 - SB[W[4], W[25], W[91], W[43]] - 
    SB[W[4], W[25], W[91], W[48]]/2 + SB[W[4], W[25], W[91], W[81]]/2 - 
    SB[W[4], W[25], W[183], W[219]]/2 + SB[W[4], W[25], W[189], W[219]]/2 - 
    SB[W[4], W[25], W[207], W[219]]/2 + SB[W[4], W[158], W[158], W[2]]/4 - 
    SB[W[4], W[158], W[158], W[43]]/2 - SB[W[4], W[158], W[158], W[45]]/2 + 
    SB[W[4], W[158], W[158], W[48]]/4 + SB[W[4], W[158], W[158], W[81]]/4 - 
    SB[W[4], W[158], W[160], W[27]]/2 - SB[W[4], W[158], W[160], W[43]]/2 + 
    SB[W[4], W[158], W[160], W[81]]/2 - SB[W[4], W[158], W[162], W[2]]/4 - 
    SB[W[4], W[158], W[162], W[27]]/2 + SB[W[4], W[158], W[162], W[45]]/2 - 
    SB[W[4], W[158], W[162], W[48]]/4 + SB[W[4], W[158], W[162], W[81]]/4 + 
    SB[W[4], W[158], W[166], W[2]]/4 - SB[W[4], W[158], W[166], W[43]]/2 - 
    SB[W[4], W[158], W[166], W[48]]/4 + SB[W[4], W[158], W[166], W[81]]/4 + 
    SB[W[4], W[158], W[276], W[219]]/4 + SB[W[4], W[160], W[158], W[2]]/4 - 
    SB[W[4], W[160], W[158], W[43]]/2 - SB[W[4], W[160], W[158], W[45]]/2 + 
    SB[W[4], W[160], W[158], W[48]]/4 + SB[W[4], W[160], W[158], W[81]]/4 - 
    SB[W[4], W[160], W[160], W[27]]/2 - SB[W[4], W[160], W[160], W[43]]/2 + 
    SB[W[4], W[160], W[160], W[81]]/2 - SB[W[4], W[160], W[162], W[2]]/4 - 
    SB[W[4], W[160], W[162], W[27]]/2 + SB[W[4], W[160], W[162], W[45]]/2 - 
    SB[W[4], W[160], W[162], W[48]]/4 + SB[W[4], W[160], W[162], W[81]]/4 + 
    SB[W[4], W[160], W[166], W[2]]/4 - SB[W[4], W[160], W[166], W[43]]/2 - 
    SB[W[4], W[160], W[166], W[48]]/4 + SB[W[4], W[160], W[166], W[81]]/4 + 
    SB[W[4], W[160], W[276], W[219]]/4 + SB[W[6], W[2], W[2], W[2]]/4 - 
    SB[W[6], W[2], W[2], W[43]]/2 - SB[W[6], W[2], W[2], W[45]]/2 + 
    SB[W[6], W[2], W[2], W[48]]/4 + SB[W[6], W[2], W[2], W[81]]/4 - 
    SB[W[6], W[2], W[4], W[2]]/4 - SB[W[6], W[2], W[4], W[27]]/2 + 
    SB[W[6], W[2], W[4], W[45]]/2 - SB[W[6], W[2], W[4], W[48]]/4 + 
    SB[W[6], W[2], W[4], W[81]]/4 - SB[W[6], W[2], W[6], W[27]]/2 - 
    SB[W[6], W[2], W[6], W[43]]/2 + SB[W[6], W[2], W[6], W[81]]/2 - 
    SB[W[6], W[2], W[27], W[45]] + SB[W[6], W[2], W[27], W[48]] + 
    SB[W[6], W[2], W[51], W[2]]/2 + SB[W[6], W[2], W[51], W[27]] - 
    SB[W[6], W[2], W[51], W[48]]/2 - SB[W[6], W[2], W[51], W[81]]/2 - 
    SB[W[6], W[2], W[91], W[2]]/4 + SB[W[6], W[2], W[91], W[43]]/2 + 
    SB[W[6], W[2], W[91], W[48]]/4 - SB[W[6], W[2], W[91], W[81]]/4 - 
    SB[W[6], W[2], W[93], W[2]]/4 - SB[W[6], W[2], W[93], W[27]]/2 + 
    SB[W[6], W[2], W[93], W[45]]/2 - SB[W[6], W[2], W[93], W[48]]/4 + 
    SB[W[6], W[2], W[93], W[81]]/4 - SB[W[6], W[2], W[183], W[219]]/4 + 
    SB[W[6], W[2], W[184], W[219]]/4 - SB[W[6], W[2], W[189], W[219]]/4 - 
    SB[W[6], W[2], W[190], W[219]]/4 + SB[W[6], W[2], W[207], W[219]]/4 + 
    SB[W[6], W[2], W[209], W[219]]/4 - SB[W[6], W[4], W[2], W[2]]/4 - 
    SB[W[6], W[4], W[2], W[27]] - SB[W[6], W[4], W[2], W[43]]/2 + 
    SB[W[6], W[4], W[2], W[45]]/2 - SB[W[6], W[4], W[2], W[48]]/4 + 
    (3*SB[W[6], W[4], W[2], W[81]])/4 + SB[W[6], W[4], W[4], W[2]]/4 + 
    SB[W[6], W[4], W[4], W[27]]/2 - SB[W[6], W[4], W[4], W[45]]/2 + 
    SB[W[6], W[4], W[4], W[48]]/4 - SB[W[6], W[4], W[4], W[81]]/4 + 
    SB[W[6], W[4], W[6], W[27]]/2 + SB[W[6], W[4], W[6], W[43]]/2 - 
    SB[W[6], W[4], W[6], W[81]]/2 - SB[W[6], W[4], W[25], W[2]] + 
    SB[W[6], W[4], W[25], W[43]] - SB[W[6], W[4], W[27], W[2]] - 
    SB[W[6], W[4], W[27], W[27]] + SB[W[6], W[4], W[27], W[45]] - 
    SB[W[6], W[4], W[27], W[48]] + SB[W[6], W[4], W[27], W[81]] - 
    SB[W[6], W[4], W[51], W[2]]/2 - SB[W[6], W[4], W[51], W[27]] + 
    SB[W[6], W[4], W[51], W[48]]/2 + SB[W[6], W[4], W[51], W[81]]/2 + 
    SB[W[6], W[4], W[60], W[2]] + SB[W[6], W[4], W[60], W[27]] - 
    SB[W[6], W[4], W[60], W[81]] + SB[W[6], W[4], W[91], W[2]]/4 - 
    SB[W[6], W[4], W[91], W[43]]/2 - SB[W[6], W[4], W[91], W[48]]/4 + 
    SB[W[6], W[4], W[91], W[81]]/4 + SB[W[6], W[4], W[93], W[2]]/4 + 
    SB[W[6], W[4], W[93], W[27]]/2 - SB[W[6], W[4], W[93], W[45]]/2 + 
    SB[W[6], W[4], W[93], W[48]]/4 - SB[W[6], W[4], W[93], W[81]]/4 + 
    SB[W[6], W[4], W[183], W[219]]/4 - SB[W[6], W[4], W[184], W[219]]/4 + 
    SB[W[6], W[4], W[189], W[219]]/4 + SB[W[6], W[4], W[190], W[219]]/4 - 
    SB[W[6], W[4], W[207], W[219]]/4 - SB[W[6], W[4], W[209], W[219]]/4 - 
    SB[W[6], W[8], W[2], W[2]]/2 - SB[W[6], W[8], W[2], W[27]] + 
    SB[W[6], W[8], W[2], W[45]] - SB[W[6], W[8], W[2], W[48]]/2 + 
    SB[W[6], W[8], W[2], W[81]]/2 - SB[W[6], W[8], W[3], W[2]]/2 - 
    SB[W[6], W[8], W[3], W[48]]/2 + SB[W[6], W[8], W[3], W[81]]/2 - 
    SB[W[6], W[8], W[27], W[2]] - SB[W[6], W[8], W[27], W[27]] + 
    SB[W[6], W[8], W[27], W[45]] - SB[W[6], W[8], W[27], W[48]] + 
    SB[W[6], W[8], W[27], W[81]] - SB[W[6], W[8], W[51], W[2]]/2 - 
    SB[W[6], W[8], W[51], W[27]] + SB[W[6], W[8], W[51], W[48]]/2 + 
    SB[W[6], W[8], W[51], W[81]]/2 + SB[W[6], W[8], W[60], W[2]] + 
    SB[W[6], W[8], W[60], W[27]] - SB[W[6], W[8], W[60], W[81]] + 
    SB[W[6], W[8], W[93], W[2]]/2 + SB[W[6], W[8], W[93], W[27]] - 
    SB[W[6], W[8], W[93], W[45]] + SB[W[6], W[8], W[93], W[48]]/2 - 
    SB[W[6], W[8], W[93], W[81]]/2 + SB[W[6], W[8], W[183], W[219]]/2 - 
    SB[W[6], W[8], W[184], W[219]]/2 + SB[W[6], W[8], W[190], W[219]]/2 - 
    SB[W[6], W[8], W[209], W[219]]/2 - SB[W[6], W[9], W[3], W[2]]/2 - 
    SB[W[6], W[9], W[3], W[48]]/2 + SB[W[6], W[9], W[3], W[81]]/2 - 
    SB[W[6], W[9], W[4], W[2]]/2 - SB[W[6], W[9], W[4], W[48]]/2 + 
    SB[W[6], W[9], W[4], W[81]]/2 - SB[W[6], W[9], W[6], W[27]] - 
    SB[W[6], W[9], W[6], W[43]] + SB[W[6], W[9], W[6], W[81]] - 
    SB[W[6], W[9], W[18], W[27]] + SB[W[6], W[9], W[18], W[48]] + 
    SB[W[6], W[9], W[25], W[2]] - SB[W[6], W[9], W[25], W[43]] + 
    SB[W[6], W[9], W[51], W[2]]/2 + SB[W[6], W[9], W[51], W[27]] - 
    SB[W[6], W[9], W[51], W[48]]/2 - SB[W[6], W[9], W[51], W[81]]/2 - 
    SB[W[6], W[9], W[91], W[2]]/2 + SB[W[6], W[9], W[91], W[43]] + 
    SB[W[6], W[9], W[91], W[48]]/2 - SB[W[6], W[9], W[91], W[81]]/2 - 
    SB[W[6], W[9], W[189], W[219]]/2 + SB[W[6], W[9], W[207], W[219]]/2 - 
    SB[W[6], W[21], W[2], W[2]]/2 + SB[W[6], W[21], W[2], W[43]] + 
    SB[W[6], W[21], W[2], W[48]]/2 - SB[W[6], W[21], W[2], W[81]]/2 + 
    SB[W[6], W[21], W[6], W[27]] + SB[W[6], W[21], W[6], W[43]] - 
    SB[W[6], W[21], W[6], W[81]] + SB[W[6], W[21], W[48], W[2]]/2 + 
    SB[W[6], W[21], W[48], W[27]] - SB[W[6], W[21], W[48], W[48]]/2 - 
    SB[W[6], W[21], W[48], W[81]]/2 - SB[W[6], W[21], W[51], W[2]]/2 - 
    SB[W[6], W[21], W[51], W[27]] + SB[W[6], W[21], W[51], W[48]]/2 + 
    SB[W[6], W[21], W[51], W[81]]/2 + SB[W[6], W[21], W[91], W[2]]/2 - 
    SB[W[6], W[21], W[91], W[43]] - SB[W[6], W[21], W[91], W[48]]/2 + 
    SB[W[6], W[21], W[91], W[81]]/2 + SB[W[6], W[21], W[189], W[219]]/2 + 
    SB[W[6], W[21], W[195], W[219]]/2 - SB[W[6], W[21], W[207], W[219]]/2 + 
    SB[W[6], W[21], W[219], W[219]]/2 - SB[W[6], W[27], W[2], W[45]] + 
    SB[W[6], W[27], W[2], W[48]] - SB[W[6], W[27], W[4], W[2]]/2 - 
    SB[W[6], W[27], W[4], W[48]]/2 + SB[W[6], W[27], W[4], W[81]]/2 - 
    SB[W[6], W[27], W[18], W[27]] + SB[W[6], W[27], W[18], W[48]] - 
    SB[W[6], W[27], W[27], W[45]] + SB[W[6], W[27], W[27], W[48]] + 
    SB[W[6], W[27], W[48], W[2]]/2 + SB[W[6], W[27], W[48], W[27]] - 
    SB[W[6], W[27], W[48], W[48]]/2 - SB[W[6], W[27], W[48], W[81]]/2 + 
    SB[W[6], W[27], W[51], W[2]]/2 + SB[W[6], W[27], W[51], W[27]] - 
    SB[W[6], W[27], W[51], W[48]]/2 - SB[W[6], W[27], W[51], W[81]]/2 - 
    SB[W[6], W[27], W[93], W[2]]/2 - SB[W[6], W[27], W[93], W[27]] + 
    SB[W[6], W[27], W[93], W[45]] - SB[W[6], W[27], W[93], W[48]]/2 + 
    SB[W[6], W[27], W[93], W[81]]/2 - SB[W[6], W[27], W[183], W[219]]/2 + 
    SB[W[6], W[27], W[184], W[219]]/2 - SB[W[6], W[27], W[190], W[219]]/2 + 
    SB[W[6], W[27], W[195], W[219]]/2 + SB[W[6], W[27], W[209], W[219]]/2 + 
    SB[W[6], W[27], W[219], W[219]]/2 + SB[W[6], W[51], W[2], W[2]]/2 + 
    SB[W[6], W[51], W[2], W[27]] - SB[W[6], W[51], W[2], W[48]]/2 - 
    SB[W[6], W[51], W[2], W[81]]/2 + SB[W[6], W[51], W[3], W[2]]/2 + 
    SB[W[6], W[51], W[3], W[48]]/2 - SB[W[6], W[51], W[3], W[81]]/2 + 
    SB[W[6], W[51], W[4], W[2]]/2 + SB[W[6], W[51], W[4], W[48]]/2 - 
    SB[W[6], W[51], W[4], W[81]]/2 + SB[W[6], W[51], W[18], W[27]] - 
    SB[W[6], W[51], W[18], W[48]] + SB[W[6], W[51], W[27], W[2]] + 
    SB[W[6], W[51], W[27], W[27]] - SB[W[6], W[51], W[27], W[81]] - 
    SB[W[6], W[51], W[48], W[2]]/2 - SB[W[6], W[51], W[48], W[27]] + 
    SB[W[6], W[51], W[48], W[48]]/2 + SB[W[6], W[51], W[48], W[81]]/2 - 
    SB[W[6], W[51], W[60], W[2]] - SB[W[6], W[51], W[60], W[27]] + 
    SB[W[6], W[51], W[60], W[81]] - SB[W[6], W[51], W[195], W[219]]/2 - 
    SB[W[6], W[51], W[219], W[219]]/2 - SB[W[6], W[158], W[158], W[2]]/4 + 
    SB[W[6], W[158], W[158], W[43]]/2 + SB[W[6], W[158], W[158], W[45]]/2 - 
    SB[W[6], W[158], W[158], W[48]]/4 - SB[W[6], W[158], W[158], W[81]]/4 + 
    SB[W[6], W[158], W[160], W[27]]/2 + SB[W[6], W[158], W[160], W[43]]/2 - 
    SB[W[6], W[158], W[160], W[81]]/2 + SB[W[6], W[158], W[162], W[2]]/4 + 
    SB[W[6], W[158], W[162], W[27]]/2 - SB[W[6], W[158], W[162], W[45]]/2 + 
    SB[W[6], W[158], W[162], W[48]]/4 - SB[W[6], W[158], W[162], W[81]]/4 - 
    SB[W[6], W[158], W[166], W[2]]/4 + SB[W[6], W[158], W[166], W[43]]/2 + 
    SB[W[6], W[158], W[166], W[48]]/4 - SB[W[6], W[158], W[166], W[81]]/4 - 
    SB[W[6], W[158], W[276], W[219]]/4 + SB[W[8], W[2], W[4], W[2]]/2 + 
    SB[W[8], W[2], W[4], W[27]] - SB[W[8], W[2], W[4], W[45]] + 
    SB[W[8], W[2], W[4], W[48]]/2 - SB[W[8], W[2], W[4], W[81]]/2 + 
    SB[W[8], W[2], W[8], W[11]] + SB[W[8], W[2], W[8], W[27]] - 
    SB[W[8], W[2], W[8], W[81]] + SB[W[8], W[2], W[27], W[45]] - 
    SB[W[8], W[2], W[27], W[48]] + SB[W[8], W[2], W[29], W[2]]/2 - 
    SB[W[8], W[2], W[29], W[11]] - SB[W[8], W[2], W[29], W[48]]/2 + 
    SB[W[8], W[2], W[29], W[81]]/2 - SB[W[8], W[2], W[51], W[2]]/2 - 
    SB[W[8], W[2], W[51], W[27]] + SB[W[8], W[2], W[51], W[48]]/2 + 
    SB[W[8], W[2], W[51], W[81]]/2 + SB[W[8], W[2], W[189], W[219]]/2 + 
    SB[W[8], W[3], W[4], W[2]]/2 + SB[W[8], W[3], W[4], W[48]]/2 - 
    SB[W[8], W[3], W[4], W[81]]/2 + SB[W[8], W[3], W[8], W[11]] + 
    SB[W[8], W[3], W[8], W[27]] - SB[W[8], W[3], W[8], W[81]] + 
    SB[W[8], W[3], W[18], W[27]] - SB[W[8], W[3], W[18], W[48]] + 
    SB[W[8], W[3], W[29], W[2]]/2 - SB[W[8], W[3], W[29], W[11]] - 
    SB[W[8], W[3], W[29], W[48]]/2 + SB[W[8], W[3], W[29], W[81]]/2 - 
    SB[W[8], W[3], W[51], W[2]]/2 - SB[W[8], W[3], W[51], W[27]] + 
    SB[W[8], W[3], W[51], W[48]]/2 + SB[W[8], W[3], W[51], W[81]]/2 + 
    SB[W[8], W[3], W[189], W[219]]/2 + SB[W[8], W[4], W[2], W[2]]/2 + 
    SB[W[8], W[4], W[2], W[27]] - SB[W[8], W[4], W[2], W[45]] + 
    SB[W[8], W[4], W[2], W[48]]/2 - SB[W[8], W[4], W[2], W[81]]/2 + 
    SB[W[8], W[4], W[3], W[2]]/2 + SB[W[8], W[4], W[3], W[48]]/2 - 
    SB[W[8], W[4], W[3], W[81]]/2 + SB[W[8], W[4], W[27], W[2]] + 
    SB[W[8], W[4], W[27], W[27]] - SB[W[8], W[4], W[27], W[45]] + 
    SB[W[8], W[4], W[27], W[48]] - SB[W[8], W[4], W[27], W[81]] + 
    SB[W[8], W[4], W[51], W[2]]/2 + SB[W[8], W[4], W[51], W[27]] - 
    SB[W[8], W[4], W[51], W[48]]/2 - SB[W[8], W[4], W[51], W[81]]/2 - 
    SB[W[8], W[4], W[60], W[2]] - SB[W[8], W[4], W[60], W[27]] + 
    SB[W[8], W[4], W[60], W[81]] - SB[W[8], W[4], W[93], W[2]]/2 - 
    SB[W[8], W[4], W[93], W[27]] + SB[W[8], W[4], W[93], W[45]] - 
    SB[W[8], W[4], W[93], W[48]]/2 + SB[W[8], W[4], W[93], W[81]]/2 - 
    SB[W[8], W[4], W[183], W[219]]/2 + SB[W[8], W[4], W[184], W[219]]/2 - 
    SB[W[8], W[4], W[190], W[219]]/2 + SB[W[8], W[4], W[209], W[219]]/2 + 
    SB[W[8], W[8], W[2], W[2]]/2 + SB[W[8], W[8], W[2], W[27]] - 
    SB[W[8], W[8], W[2], W[45]] + SB[W[8], W[8], W[2], W[48]]/2 - 
    SB[W[8], W[8], W[2], W[81]]/2 + SB[W[8], W[8], W[3], W[2]]/2 + 
    SB[W[8], W[8], W[3], W[48]]/2 - SB[W[8], W[8], W[3], W[81]]/2 + 
    SB[W[8], W[8], W[27], W[2]] + SB[W[8], W[8], W[27], W[27]] - 
    SB[W[8], W[8], W[27], W[45]] + SB[W[8], W[8], W[27], W[48]] - 
    SB[W[8], W[8], W[27], W[81]] + SB[W[8], W[8], W[51], W[2]]/2 + 
    SB[W[8], W[8], W[51], W[27]] - SB[W[8], W[8], W[51], W[48]]/2 - 
    SB[W[8], W[8], W[51], W[81]]/2 - SB[W[8], W[8], W[60], W[2]] - 
    SB[W[8], W[8], W[60], W[27]] + SB[W[8], W[8], W[60], W[81]] - 
    SB[W[8], W[8], W[93], W[2]]/2 - SB[W[8], W[8], W[93], W[27]] + 
    SB[W[8], W[8], W[93], W[45]] - SB[W[8], W[8], W[93], W[48]]/2 + 
    SB[W[8], W[8], W[93], W[81]]/2 - SB[W[8], W[8], W[183], W[219]]/2 + 
    SB[W[8], W[8], W[184], W[219]]/2 - SB[W[8], W[8], W[190], W[219]]/2 + 
    SB[W[8], W[8], W[209], W[219]]/2 - SB[W[8], W[17], W[2], W[2]]/2 + 
    SB[W[8], W[17], W[2], W[11]] + SB[W[8], W[17], W[2], W[45]] - 
    SB[W[8], W[17], W[2], W[48]]/2 - SB[W[8], W[17], W[2], W[81]]/2 + 
    SB[W[8], W[17], W[3], W[2]]/2 - SB[W[8], W[17], W[3], W[11]] - 
    SB[W[8], W[17], W[3], W[48]]/2 + SB[W[8], W[17], W[3], W[81]]/2 - 
    SB[W[8], W[17], W[4], W[2]]/2 - SB[W[8], W[17], W[4], W[27]] + 
    SB[W[8], W[17], W[4], W[45]] - SB[W[8], W[17], W[4], W[48]]/2 + 
    SB[W[8], W[17], W[4], W[81]]/2 - SB[W[8], W[17], W[8], W[11]] - 
    SB[W[8], W[17], W[8], W[27]] + SB[W[8], W[17], W[8], W[81]] - 
    SB[W[8], W[17], W[29], W[2]]/2 + SB[W[8], W[17], W[29], W[11]] + 
    SB[W[8], W[17], W[29], W[48]]/2 - SB[W[8], W[17], W[29], W[81]]/2 + 
    SB[W[8], W[17], W[93], W[2]]/2 + SB[W[8], W[17], W[93], W[27]] - 
    SB[W[8], W[17], W[93], W[45]] + SB[W[8], W[17], W[93], W[48]]/2 - 
    SB[W[8], W[17], W[93], W[81]]/2 + SB[W[8], W[17], W[183], W[219]]/2 - 
    SB[W[8], W[17], W[184], W[219]]/2 - SB[W[8], W[17], W[189], W[219]]/2 + 
    SB[W[8], W[17], W[190], W[219]]/2 - SB[W[8], W[17], W[209], W[219]]/2 + 
    SB[W[8], W[24], W[2], W[2]]/2 - SB[W[8], W[24], W[2], W[11]] - 
    SB[W[8], W[24], W[2], W[48]]/2 + SB[W[8], W[24], W[2], W[81]]/2 - 
    SB[W[8], W[24], W[3], W[2]]/2 + SB[W[8], W[24], W[3], W[11]] + 
    SB[W[8], W[24], W[3], W[48]]/2 - SB[W[8], W[24], W[3], W[81]]/2 - 
    SB[W[8], W[24], W[8], W[11]] - SB[W[8], W[24], W[8], W[27]] + 
    SB[W[8], W[24], W[8], W[81]] - SB[W[8], W[24], W[29], W[2]]/2 + 
    SB[W[8], W[24], W[29], W[11]] + SB[W[8], W[24], W[29], W[48]]/2 - 
    SB[W[8], W[24], W[29], W[81]]/2 - SB[W[8], W[24], W[48], W[2]]/2 - 
    SB[W[8], W[24], W[48], W[27]] + SB[W[8], W[24], W[48], W[48]]/2 + 
    SB[W[8], W[24], W[48], W[81]]/2 + SB[W[8], W[24], W[51], W[2]]/2 + 
    SB[W[8], W[24], W[51], W[27]] - SB[W[8], W[24], W[51], W[48]]/2 - 
    SB[W[8], W[24], W[51], W[81]]/2 - SB[W[8], W[24], W[189], W[219]]/2 - 
    SB[W[8], W[24], W[195], W[219]]/2 - SB[W[8], W[24], W[219], W[219]]/2 + 
    SB[W[8], W[27], W[2], W[45]] - SB[W[8], W[27], W[2], W[48]] + 
    SB[W[8], W[27], W[4], W[2]]/2 + SB[W[8], W[27], W[4], W[48]]/2 - 
    SB[W[8], W[27], W[4], W[81]]/2 + SB[W[8], W[27], W[18], W[27]] - 
    SB[W[8], W[27], W[18], W[48]] + SB[W[8], W[27], W[27], W[45]] - 
    SB[W[8], W[27], W[27], W[48]] - SB[W[8], W[27], W[48], W[2]]/2 - 
    SB[W[8], W[27], W[48], W[27]] + SB[W[8], W[27], W[48], W[48]]/2 + 
    SB[W[8], W[27], W[48], W[81]]/2 - SB[W[8], W[27], W[51], W[2]]/2 - 
    SB[W[8], W[27], W[51], W[27]] + SB[W[8], W[27], W[51], W[48]]/2 + 
    SB[W[8], W[27], W[51], W[81]]/2 + SB[W[8], W[27], W[93], W[2]]/2 + 
    SB[W[8], W[27], W[93], W[27]] - SB[W[8], W[27], W[93], W[45]] + 
    SB[W[8], W[27], W[93], W[48]]/2 - SB[W[8], W[27], W[93], W[81]]/2 + 
    SB[W[8], W[27], W[183], W[219]]/2 - SB[W[8], W[27], W[184], W[219]]/2 + 
    SB[W[8], W[27], W[190], W[219]]/2 - SB[W[8], W[27], W[195], W[219]]/2 - 
    SB[W[8], W[27], W[209], W[219]]/2 - SB[W[8], W[27], W[219], W[219]]/2 - 
    SB[W[8], W[51], W[2], W[2]]/2 - SB[W[8], W[51], W[2], W[27]] + 
    SB[W[8], W[51], W[2], W[48]]/2 + SB[W[8], W[51], W[2], W[81]]/2 - 
    SB[W[8], W[51], W[3], W[2]]/2 - SB[W[8], W[51], W[3], W[48]]/2 + 
    SB[W[8], W[51], W[3], W[81]]/2 - SB[W[8], W[51], W[4], W[2]]/2 - 
    SB[W[8], W[51], W[4], W[48]]/2 + SB[W[8], W[51], W[4], W[81]]/2 - 
    SB[W[8], W[51], W[18], W[27]] + SB[W[8], W[51], W[18], W[48]] - 
    SB[W[8], W[51], W[27], W[2]] - SB[W[8], W[51], W[27], W[27]] + 
    SB[W[8], W[51], W[27], W[81]] + SB[W[8], W[51], W[48], W[2]]/2 + 
    SB[W[8], W[51], W[48], W[27]] - SB[W[8], W[51], W[48], W[48]]/2 - 
    SB[W[8], W[51], W[48], W[81]]/2 + SB[W[8], W[51], W[60], W[2]] + 
    SB[W[8], W[51], W[60], W[27]] - SB[W[8], W[51], W[60], W[81]] + 
    SB[W[8], W[51], W[195], W[219]]/2 + SB[W[8], W[51], W[219], W[219]]/2 + 
    SB[W[9], W[2], W[3], W[2]]/2 + SB[W[9], W[2], W[3], W[48]]/2 - 
    SB[W[9], W[2], W[3], W[81]]/2 + SB[W[9], W[2], W[4], W[2]]/2 + 
    SB[W[9], W[2], W[4], W[48]]/2 - SB[W[9], W[2], W[4], W[81]]/2 + 
    SB[W[9], W[2], W[6], W[27]] + SB[W[9], W[2], W[6], W[43]] - 
    SB[W[9], W[2], W[6], W[81]] + SB[W[9], W[2], W[18], W[27]] - 
    SB[W[9], W[2], W[18], W[48]] - SB[W[9], W[2], W[25], W[2]] + 
    SB[W[9], W[2], W[25], W[43]] - SB[W[9], W[2], W[51], W[2]]/2 - 
    SB[W[9], W[2], W[51], W[27]] + SB[W[9], W[2], W[51], W[48]]/2 + 
    SB[W[9], W[2], W[51], W[81]]/2 + SB[W[9], W[2], W[91], W[2]]/2 - 
    SB[W[9], W[2], W[91], W[43]] - SB[W[9], W[2], W[91], W[48]]/2 + 
    SB[W[9], W[2], W[91], W[81]]/2 + SB[W[9], W[2], W[189], W[219]]/2 - 
    SB[W[9], W[2], W[207], W[219]]/2 + SB[W[9], W[3], W[2], W[2]]/2 + 
    SB[W[9], W[3], W[2], W[48]]/2 - SB[W[9], W[3], W[2], W[81]]/2 - 
    SB[W[9], W[3], W[18], W[27]] + SB[W[9], W[3], W[18], W[48]] + 
    SB[W[9], W[3], W[30], W[2]]/2 + SB[W[9], W[3], W[30], W[27]] - 
    SB[W[9], W[3], W[30], W[48]]/2 - SB[W[9], W[3], W[30], W[81]]/2 + 
    SB[W[9], W[3], W[51], W[2]]/2 + SB[W[9], W[3], W[51], W[27]] - 
    SB[W[9], W[3], W[51], W[48]]/2 - SB[W[9], W[3], W[51], W[81]]/2 - 
    SB[W[9], W[3], W[60], W[2]] - SB[W[9], W[3], W[60], W[27]] + 
    SB[W[9], W[3], W[60], W[81]] - SB[W[9], W[3], W[183], W[219]]/2 + 
    SB[W[9], W[4], W[2], W[2]]/2 + SB[W[9], W[4], W[2], W[48]]/2 - 
    SB[W[9], W[4], W[2], W[81]]/2 - SB[W[9], W[4], W[18], W[27]] + 
    SB[W[9], W[4], W[18], W[48]] + SB[W[9], W[4], W[30], W[2]]/2 + 
    SB[W[9], W[4], W[30], W[27]] - SB[W[9], W[4], W[30], W[48]]/2 - 
    SB[W[9], W[4], W[30], W[81]]/2 + SB[W[9], W[4], W[51], W[2]]/2 + 
    SB[W[9], W[4], W[51], W[27]] - SB[W[9], W[4], W[51], W[48]]/2 - 
    SB[W[9], W[4], W[51], W[81]]/2 - SB[W[9], W[4], W[60], W[2]] - 
    SB[W[9], W[4], W[60], W[27]] + SB[W[9], W[4], W[60], W[81]] - 
    SB[W[9], W[4], W[183], W[219]]/2 + SB[W[9], W[6], W[2], W[27]] + 
    SB[W[9], W[6], W[2], W[43]] - SB[W[9], W[6], W[2], W[81]] + 
    SB[W[9], W[6], W[25], W[2]] - SB[W[9], W[6], W[25], W[43]] + 
    SB[W[9], W[6], W[27], W[2]] + SB[W[9], W[6], W[27], W[27]] - 
    SB[W[9], W[6], W[27], W[81]] - SB[W[9], W[6], W[60], W[2]] - 
    SB[W[9], W[6], W[60], W[27]] + SB[W[9], W[6], W[60], W[81]] + 
    SB[W[9], W[9], W[3], W[2]]/2 + SB[W[9], W[9], W[3], W[48]]/2 - 
    SB[W[9], W[9], W[3], W[81]]/2 + SB[W[9], W[9], W[4], W[2]]/2 + 
    SB[W[9], W[9], W[4], W[48]]/2 - SB[W[9], W[9], W[4], W[81]]/2 + 
    SB[W[9], W[9], W[6], W[27]] + SB[W[9], W[9], W[6], W[43]] - 
    SB[W[9], W[9], W[6], W[81]] + SB[W[9], W[9], W[18], W[27]] - 
    SB[W[9], W[9], W[18], W[48]] - SB[W[9], W[9], W[25], W[2]] + 
    SB[W[9], W[9], W[25], W[43]] - SB[W[9], W[9], W[51], W[2]]/2 - 
    SB[W[9], W[9], W[51], W[27]] + SB[W[9], W[9], W[51], W[48]]/2 + 
    SB[W[9], W[9], W[51], W[81]]/2 + SB[W[9], W[9], W[91], W[2]]/2 - 
    SB[W[9], W[9], W[91], W[43]] - SB[W[9], W[9], W[91], W[48]]/2 + 
    SB[W[9], W[9], W[91], W[81]]/2 + SB[W[9], W[9], W[189], W[219]]/2 - 
    SB[W[9], W[9], W[207], W[219]]/2 + SB[W[9], W[18], W[2], W[27]] - 
    SB[W[9], W[18], W[2], W[48]] + SB[W[9], W[18], W[3], W[2]]/2 + 
    SB[W[9], W[18], W[3], W[48]]/2 - SB[W[9], W[18], W[3], W[81]]/2 + 
    SB[W[9], W[18], W[4], W[2]]/2 + SB[W[9], W[18], W[4], W[48]]/2 - 
    SB[W[9], W[18], W[4], W[81]]/2 + 2*SB[W[9], W[18], W[18], W[27]] - 
    2*SB[W[9], W[18], W[18], W[48]] + SB[W[9], W[18], W[27], W[2]] + 
    SB[W[9], W[18], W[27], W[27]] - SB[W[9], W[18], W[27], W[81]] - 
    SB[W[9], W[18], W[30], W[2]]/2 - SB[W[9], W[18], W[30], W[27]] + 
    SB[W[9], W[18], W[30], W[48]]/2 + SB[W[9], W[18], W[30], W[81]]/2 - 
    SB[W[9], W[18], W[48], W[2]]/2 - SB[W[9], W[18], W[48], W[27]] + 
    SB[W[9], W[18], W[48], W[48]]/2 + SB[W[9], W[18], W[48], W[81]]/2 - 
    SB[W[9], W[18], W[51], W[2]]/2 - SB[W[9], W[18], W[51], W[27]] + 
    SB[W[9], W[18], W[51], W[48]]/2 + SB[W[9], W[18], W[51], W[81]]/2 + 
    SB[W[9], W[18], W[183], W[219]]/2 - SB[W[9], W[18], W[195], W[219]]/2 - 
    SB[W[9], W[18], W[219], W[219]]/2 + SB[W[9], W[21], W[2], W[2]]/2 - 
    SB[W[9], W[21], W[2], W[43]] - SB[W[9], W[21], W[2], W[48]]/2 + 
    SB[W[9], W[21], W[2], W[81]]/2 - SB[W[9], W[21], W[6], W[27]] - 
    SB[W[9], W[21], W[6], W[43]] + SB[W[9], W[21], W[6], W[81]] - 
    SB[W[9], W[21], W[48], W[2]]/2 - SB[W[9], W[21], W[48], W[27]] + 
    SB[W[9], W[21], W[48], W[48]]/2 + SB[W[9], W[21], W[48], W[81]]/2 + 
    SB[W[9], W[21], W[51], W[2]]/2 + SB[W[9], W[21], W[51], W[27]] - 
    SB[W[9], W[21], W[51], W[48]]/2 - SB[W[9], W[21], W[51], W[81]]/2 - 
    SB[W[9], W[21], W[91], W[2]]/2 + SB[W[9], W[21], W[91], W[43]] + 
    SB[W[9], W[21], W[91], W[48]]/2 - SB[W[9], W[21], W[91], W[81]]/2 - 
    SB[W[9], W[21], W[189], W[219]]/2 - SB[W[9], W[21], W[195], W[219]]/2 + 
    SB[W[9], W[21], W[207], W[219]]/2 - SB[W[9], W[21], W[219], W[219]]/2 - 
    SB[W[9], W[25], W[2], W[2]]/2 - SB[W[9], W[25], W[2], W[48]]/2 + 
    SB[W[9], W[25], W[2], W[81]]/2 - SB[W[9], W[25], W[3], W[2]]/2 - 
    SB[W[9], W[25], W[3], W[48]]/2 + SB[W[9], W[25], W[3], W[81]]/2 - 
    SB[W[9], W[25], W[4], W[2]]/2 - SB[W[9], W[25], W[4], W[48]]/2 + 
    SB[W[9], W[25], W[4], W[81]]/2 - SB[W[9], W[25], W[6], W[27]] - 
    SB[W[9], W[25], W[6], W[43]] + SB[W[9], W[25], W[6], W[81]] + 
    SB[W[9], W[25], W[25], W[2]] - SB[W[9], W[25], W[25], W[43]] - 
    SB[W[9], W[25], W[30], W[2]]/2 - SB[W[9], W[25], W[30], W[27]] + 
    SB[W[9], W[25], W[30], W[48]]/2 + SB[W[9], W[25], W[30], W[81]]/2 + 
    SB[W[9], W[25], W[60], W[2]] + SB[W[9], W[25], W[60], W[27]] - 
    SB[W[9], W[25], W[60], W[81]] - SB[W[9], W[25], W[91], W[2]]/2 + 
    SB[W[9], W[25], W[91], W[43]] + SB[W[9], W[25], W[91], W[48]]/2 - 
    SB[W[9], W[25], W[91], W[81]]/2 + SB[W[9], W[25], W[183], W[219]]/2 - 
    SB[W[9], W[25], W[189], W[219]]/2 + SB[W[9], W[25], W[207], W[219]]/2 - 
    SB[W[9], W[51], W[2], W[2]]/2 - SB[W[9], W[51], W[2], W[27]] + 
    SB[W[9], W[51], W[2], W[48]]/2 + SB[W[9], W[51], W[2], W[81]]/2 - 
    SB[W[9], W[51], W[3], W[2]]/2 - SB[W[9], W[51], W[3], W[48]]/2 + 
    SB[W[9], W[51], W[3], W[81]]/2 - SB[W[9], W[51], W[4], W[2]]/2 - 
    SB[W[9], W[51], W[4], W[48]]/2 + SB[W[9], W[51], W[4], W[81]]/2 - 
    SB[W[9], W[51], W[18], W[27]] + SB[W[9], W[51], W[18], W[48]] - 
    SB[W[9], W[51], W[27], W[2]] - SB[W[9], W[51], W[27], W[27]] + 
    SB[W[9], W[51], W[27], W[81]] + SB[W[9], W[51], W[48], W[2]]/2 + 
    SB[W[9], W[51], W[48], W[27]] - SB[W[9], W[51], W[48], W[48]]/2 - 
    SB[W[9], W[51], W[48], W[81]]/2 + SB[W[9], W[51], W[60], W[2]] + 
    SB[W[9], W[51], W[60], W[27]] - SB[W[9], W[51], W[60], W[81]] + 
    SB[W[9], W[51], W[195], W[219]]/2 + SB[W[9], W[51], W[219], W[219]]/2, 
   -1/2*SB[W[1], W[2], W[6], W[2]] - SB[W[1], W[2], W[6], W[6]]/2 + 
    SB[W[1], W[2], W[6], W[28]]/2 + SB[W[1], W[2], W[6], W[33]]/2 - 
    SB[W[1], W[2], W[16], W[2]] + SB[W[1], W[2], W[16], W[28]] + 
    SB[W[1], W[2], W[22], W[6]] - SB[W[1], W[2], W[22], W[33]] + 
    SB[W[1], W[2], W[28], W[2]]/2 + SB[W[1], W[2], W[28], W[6]]/2 - 
    SB[W[1], W[2], W[28], W[28]]/2 - SB[W[1], W[2], W[28], W[33]]/2 + 
    SB[W[1], W[2], W[49], W[2]]/2 - SB[W[1], W[2], W[49], W[6]]/2 - 
    SB[W[1], W[2], W[49], W[28]]/2 + SB[W[1], W[2], W[49], W[33]]/2 + 
    SB[W[1], W[2], W[187], W[183]]/2 + SB[W[1], W[2], W[187], W[186]]/2 + 
    SB[W[1], W[2], W[187], W[187]]/2 + SB[W[1], W[2], W[187], W[190]]/2 - 
    SB[W[1], W[6], W[2], W[2]]/2 - SB[W[1], W[6], W[2], W[6]]/2 + 
    SB[W[1], W[6], W[2], W[28]]/2 + SB[W[1], W[6], W[2], W[33]]/2 + 
    SB[W[1], W[6], W[16], W[2]] - SB[W[1], W[6], W[16], W[28]] - 
    SB[W[1], W[6], W[22], W[6]] + SB[W[1], W[6], W[22], W[33]] + 
    SB[W[1], W[6], W[33], W[2]]/2 + SB[W[1], W[6], W[33], W[6]]/2 - 
    SB[W[1], W[6], W[33], W[28]]/2 - SB[W[1], W[6], W[33], W[33]]/2 - 
    SB[W[1], W[6], W[49], W[2]]/2 + SB[W[1], W[6], W[49], W[6]]/2 + 
    SB[W[1], W[6], W[49], W[28]]/2 - SB[W[1], W[6], W[49], W[33]]/2 + 
    SB[W[1], W[6], W[183], W[183]]/2 + SB[W[1], W[6], W[183], W[186]]/2 + 
    SB[W[1], W[6], W[183], W[187]]/2 + SB[W[1], W[6], W[183], W[190]]/2 + 
    SB[W[1], W[6], W[186], W[183]]/2 + SB[W[1], W[6], W[186], W[186]]/2 + 
    SB[W[1], W[6], W[186], W[187]]/2 + SB[W[1], W[6], W[186], W[190]]/2 + 
    SB[W[1], W[6], W[190], W[183]]/2 + SB[W[1], W[6], W[190], W[186]]/2 + 
    SB[W[1], W[6], W[190], W[187]]/2 + SB[W[1], W[6], W[190], W[190]]/2 - 
    SB[W[1], W[16], W[1], W[2]]/2 - SB[W[1], W[16], W[1], W[6]]/2 + 
    SB[W[1], W[16], W[1], W[28]]/2 + SB[W[1], W[16], W[1], W[33]]/2 - 
    SB[W[1], W[16], W[2], W[2]]/2 + SB[W[1], W[16], W[2], W[6]]/2 + 
    SB[W[1], W[16], W[2], W[28]]/2 - SB[W[1], W[16], W[2], W[33]]/2 + 
    SB[W[1], W[16], W[6], W[2]] - SB[W[1], W[16], W[6], W[28]] + 
    2*SB[W[1], W[16], W[16], W[2]] - 2*SB[W[1], W[16], W[16], W[28]] - 
    SB[W[1], W[16], W[28], W[2]]/2 - SB[W[1], W[16], W[28], W[6]]/2 + 
    SB[W[1], W[16], W[28], W[28]]/2 + SB[W[1], W[16], W[28], W[33]]/2 - 
    SB[W[1], W[16], W[46], W[2]]/2 - SB[W[1], W[16], W[46], W[6]]/2 + 
    SB[W[1], W[16], W[46], W[28]]/2 + SB[W[1], W[16], W[46], W[33]]/2 - 
    SB[W[1], W[16], W[49], W[2]]/2 + SB[W[1], W[16], W[49], W[6]]/2 + 
    SB[W[1], W[16], W[49], W[28]]/2 - SB[W[1], W[16], W[49], W[33]]/2 - 
    SB[W[1], W[16], W[182], W[183]]/2 - SB[W[1], W[16], W[182], W[186]]/2 - 
    SB[W[1], W[16], W[182], W[187]]/2 - SB[W[1], W[16], W[182], W[190]]/2 + 
    SB[W[1], W[16], W[183], W[183]]/2 + SB[W[1], W[16], W[183], W[186]]/2 + 
    SB[W[1], W[16], W[183], W[187]]/2 + SB[W[1], W[16], W[183], W[190]]/2 + 
    SB[W[1], W[16], W[188], W[183]]/2 + SB[W[1], W[16], W[188], W[186]]/2 + 
    SB[W[1], W[16], W[188], W[187]]/2 + SB[W[1], W[16], W[188], W[190]]/2 - 
    SB[W[1], W[16], W[189], W[183]]/2 - SB[W[1], W[16], W[189], W[186]]/2 - 
    SB[W[1], W[16], W[189], W[187]]/2 - SB[W[1], W[16], W[189], W[190]]/2 + 
    SB[W[1], W[16], W[190], W[183]]/2 + SB[W[1], W[16], W[190], W[186]]/2 + 
    SB[W[1], W[16], W[190], W[187]]/2 + SB[W[1], W[16], W[190], W[190]]/2 + 
    SB[W[1], W[16], W[196], W[183]]/2 + SB[W[1], W[16], W[196], W[186]]/2 + 
    SB[W[1], W[16], W[196], W[187]]/2 + SB[W[1], W[16], W[196], W[190]]/2 + 
    SB[W[1], W[16], W[220], W[183]]/2 + SB[W[1], W[16], W[220], W[186]]/2 + 
    SB[W[1], W[16], W[220], W[187]]/2 + SB[W[1], W[16], W[220], W[190]]/2 - 
    SB[W[1], W[22], W[1], W[2]]/2 - SB[W[1], W[22], W[1], W[6]]/2 + 
    SB[W[1], W[22], W[1], W[28]]/2 + SB[W[1], W[22], W[1], W[33]]/2 + 
    SB[W[1], W[22], W[2], W[6]] - SB[W[1], W[22], W[2], W[33]] + 
    SB[W[1], W[22], W[6], W[2]]/2 - SB[W[1], W[22], W[6], W[6]]/2 - 
    SB[W[1], W[22], W[6], W[28]]/2 + SB[W[1], W[22], W[6], W[33]]/2 + 
    2*SB[W[1], W[22], W[22], W[6]] - 2*SB[W[1], W[22], W[22], W[33]] - 
    SB[W[1], W[22], W[33], W[2]]/2 - SB[W[1], W[22], W[33], W[6]]/2 + 
    SB[W[1], W[22], W[33], W[28]]/2 + SB[W[1], W[22], W[33], W[33]]/2 - 
    SB[W[1], W[22], W[46], W[2]]/2 - SB[W[1], W[22], W[46], W[6]]/2 + 
    SB[W[1], W[22], W[46], W[28]]/2 + SB[W[1], W[22], W[46], W[33]]/2 + 
    SB[W[1], W[22], W[49], W[2]]/2 - SB[W[1], W[22], W[49], W[6]]/2 - 
    SB[W[1], W[22], W[49], W[28]]/2 + SB[W[1], W[22], W[49], W[33]]/2 - 
    SB[W[1], W[22], W[182], W[183]]/2 - SB[W[1], W[22], W[182], W[186]]/2 - 
    SB[W[1], W[22], W[182], W[187]]/2 - SB[W[1], W[22], W[182], W[190]]/2 - 
    SB[W[1], W[22], W[186], W[183]]/2 - SB[W[1], W[22], W[186], W[186]]/2 - 
    SB[W[1], W[22], W[186], W[187]]/2 - SB[W[1], W[22], W[186], W[190]]/2 + 
    SB[W[1], W[22], W[187], W[183]]/2 + SB[W[1], W[22], W[187], W[186]]/2 + 
    SB[W[1], W[22], W[187], W[187]]/2 + SB[W[1], W[22], W[187], W[190]]/2 + 
    SB[W[1], W[22], W[188], W[183]]/2 + SB[W[1], W[22], W[188], W[186]]/2 + 
    SB[W[1], W[22], W[188], W[187]]/2 + SB[W[1], W[22], W[188], W[190]]/2 - 
    SB[W[1], W[22], W[189], W[183]]/2 - SB[W[1], W[22], W[189], W[186]]/2 - 
    SB[W[1], W[22], W[189], W[187]]/2 - SB[W[1], W[22], W[189], W[190]]/2 + 
    SB[W[1], W[22], W[196], W[183]]/2 + SB[W[1], W[22], W[196], W[186]]/2 + 
    SB[W[1], W[22], W[196], W[187]]/2 + SB[W[1], W[22], W[196], W[190]]/2 + 
    SB[W[1], W[22], W[220], W[183]]/2 + SB[W[1], W[22], W[220], W[186]]/2 + 
    SB[W[1], W[22], W[220], W[187]]/2 + SB[W[1], W[22], W[220], W[190]]/2 + 
    SB[W[1], W[49], W[1], W[2]]/2 + SB[W[1], W[49], W[1], W[6]]/2 - 
    SB[W[1], W[49], W[1], W[28]]/2 - SB[W[1], W[49], W[1], W[33]]/2 + 
    SB[W[1], W[49], W[2], W[2]]/2 - SB[W[1], W[49], W[2], W[6]]/2 - 
    SB[W[1], W[49], W[2], W[28]]/2 + SB[W[1], W[49], W[2], W[33]]/2 - 
    SB[W[1], W[49], W[6], W[2]]/2 + SB[W[1], W[49], W[6], W[6]]/2 + 
    SB[W[1], W[49], W[6], W[28]]/2 - SB[W[1], W[49], W[6], W[33]]/2 - 
    SB[W[1], W[49], W[16], W[2]] + SB[W[1], W[49], W[16], W[28]] - 
    SB[W[1], W[49], W[22], W[6]] + SB[W[1], W[49], W[22], W[33]] + 
    SB[W[1], W[49], W[46], W[2]]/2 + SB[W[1], W[49], W[46], W[6]]/2 - 
    SB[W[1], W[49], W[46], W[28]]/2 - SB[W[1], W[49], W[46], W[33]]/2 + 
    SB[W[1], W[49], W[182], W[183]]/2 + SB[W[1], W[49], W[182], W[186]]/2 + 
    SB[W[1], W[49], W[182], W[187]]/2 + SB[W[1], W[49], W[182], W[190]]/2 - 
    SB[W[1], W[49], W[183], W[183]]/2 - SB[W[1], W[49], W[183], W[186]]/2 - 
    SB[W[1], W[49], W[183], W[187]]/2 - SB[W[1], W[49], W[183], W[190]]/2 - 
    SB[W[1], W[49], W[187], W[183]]/2 - SB[W[1], W[49], W[187], W[186]]/2 - 
    SB[W[1], W[49], W[187], W[187]]/2 - SB[W[1], W[49], W[187], W[190]]/2 - 
    SB[W[1], W[49], W[188], W[183]]/2 - SB[W[1], W[49], W[188], W[186]]/2 - 
    SB[W[1], W[49], W[188], W[187]]/2 - SB[W[1], W[49], W[188], W[190]]/2 + 
    SB[W[1], W[49], W[189], W[183]]/2 + SB[W[1], W[49], W[189], W[186]]/2 + 
    SB[W[1], W[49], W[189], W[187]]/2 + SB[W[1], W[49], W[189], W[190]]/2 - 
    SB[W[1], W[49], W[190], W[183]]/2 - SB[W[1], W[49], W[190], W[186]]/2 - 
    SB[W[1], W[49], W[190], W[187]]/2 - SB[W[1], W[49], W[190], W[190]]/2 - 
    SB[W[1], W[49], W[196], W[183]]/2 - SB[W[1], W[49], W[196], W[186]]/2 - 
    SB[W[1], W[49], W[196], W[187]]/2 - SB[W[1], W[49], W[196], W[190]]/2 - 
    SB[W[1], W[49], W[220], W[183]]/2 - SB[W[1], W[49], W[220], W[186]]/2 - 
    SB[W[1], W[49], W[220], W[187]]/2 - SB[W[1], W[49], W[220], W[190]]/2 - 
    SB[W[2], W[1], W[6], W[2]]/2 - SB[W[2], W[1], W[6], W[6]]/2 + 
    SB[W[2], W[1], W[6], W[28]]/2 + SB[W[2], W[1], W[6], W[33]]/2 - 
    SB[W[2], W[1], W[16], W[2]] + SB[W[2], W[1], W[16], W[28]] + 
    SB[W[2], W[1], W[22], W[6]] - SB[W[2], W[1], W[22], W[33]] + 
    SB[W[2], W[1], W[28], W[2]]/2 + SB[W[2], W[1], W[28], W[6]]/2 - 
    SB[W[2], W[1], W[28], W[28]]/2 - SB[W[2], W[1], W[28], W[33]]/2 + 
    SB[W[2], W[1], W[49], W[2]]/2 - SB[W[2], W[1], W[49], W[6]]/2 - 
    SB[W[2], W[1], W[49], W[28]]/2 + SB[W[2], W[1], W[49], W[33]]/2 + 
    SB[W[2], W[1], W[187], W[183]]/2 + SB[W[2], W[1], W[187], W[186]]/2 + 
    SB[W[2], W[1], W[187], W[187]]/2 + SB[W[2], W[1], W[187], W[190]]/2 + 
    SB[W[2], W[4], W[2], W[2]]/4 + SB[W[2], W[4], W[2], W[6]]/4 + 
    SB[W[2], W[4], W[2], W[28]]/4 + SB[W[2], W[4], W[2], W[33]]/4 - 
    SB[W[2], W[4], W[2], W[37]]/2 - SB[W[2], W[4], W[2], W[43]]/2 - 
    SB[W[2], W[4], W[6], W[2]]/4 - SB[W[2], W[4], W[6], W[6]]/4 - 
    SB[W[2], W[4], W[6], W[28]]/4 - SB[W[2], W[4], W[6], W[33]]/4 + 
    SB[W[2], W[4], W[6], W[37]]/2 + SB[W[2], W[4], W[6], W[43]]/2 + 
    SB[W[2], W[4], W[19], W[6]] - SB[W[2], W[4], W[19], W[37]] - 
    SB[W[2], W[4], W[25], W[2]] + SB[W[2], W[4], W[25], W[43]] + 
    SB[W[2], W[4], W[49], W[2]]/2 - SB[W[2], W[4], W[49], W[6]]/2 - 
    SB[W[2], W[4], W[49], W[28]]/2 + SB[W[2], W[4], W[49], W[33]]/2 - 
    SB[W[2], W[4], W[89], W[2]]/4 - SB[W[2], W[4], W[89], W[6]]/4 + 
    SB[W[2], W[4], W[89], W[28]]/4 - SB[W[2], W[4], W[89], W[33]]/4 + 
    SB[W[2], W[4], W[89], W[37]]/2 + SB[W[2], W[4], W[91], W[2]]/4 + 
    SB[W[2], W[4], W[91], W[6]]/4 + SB[W[2], W[4], W[91], W[28]]/4 - 
    SB[W[2], W[4], W[91], W[33]]/4 - SB[W[2], W[4], W[91], W[43]]/2 - 
    SB[W[2], W[4], W[182], W[183]]/4 - SB[W[2], W[4], W[182], W[186]]/4 - 
    SB[W[2], W[4], W[182], W[187]]/4 - SB[W[2], W[4], W[182], W[190]]/4 - 
    SB[W[2], W[4], W[183], W[183]]/4 - SB[W[2], W[4], W[183], W[186]]/4 - 
    SB[W[2], W[4], W[183], W[187]]/4 - SB[W[2], W[4], W[183], W[190]]/4 - 
    SB[W[2], W[4], W[186], W[183]]/4 - SB[W[2], W[4], W[186], W[186]]/4 - 
    SB[W[2], W[4], W[186], W[187]]/4 - SB[W[2], W[4], W[186], W[190]]/4 + 
    SB[W[2], W[4], W[187], W[183]]/4 + SB[W[2], W[4], W[187], W[186]]/4 + 
    SB[W[2], W[4], W[187], W[187]]/4 + SB[W[2], W[4], W[187], W[190]]/4 + 
    SB[W[2], W[4], W[188], W[183]]/4 + SB[W[2], W[4], W[188], W[186]]/4 + 
    SB[W[2], W[4], W[188], W[187]]/4 + SB[W[2], W[4], W[188], W[190]]/4 - 
    SB[W[2], W[4], W[190], W[183]]/4 - SB[W[2], W[4], W[190], W[186]]/4 - 
    SB[W[2], W[4], W[190], W[187]]/4 - SB[W[2], W[4], W[190], W[190]]/4 - 
    SB[W[2], W[4], W[207], W[183]]/4 - SB[W[2], W[4], W[207], W[186]]/4 - 
    SB[W[2], W[4], W[207], W[187]]/4 - SB[W[2], W[4], W[207], W[190]]/4 - 
    SB[W[2], W[4], W[211], W[183]]/4 - SB[W[2], W[4], W[211], W[186]]/4 - 
    SB[W[2], W[4], W[211], W[187]]/4 - SB[W[2], W[4], W[211], W[190]]/4 - 
    SB[W[2], W[6], W[1], W[2]]/2 - SB[W[2], W[6], W[1], W[6]]/2 + 
    SB[W[2], W[6], W[1], W[28]]/2 + SB[W[2], W[6], W[1], W[33]]/2 - 
    SB[W[2], W[6], W[2], W[2]]/4 - SB[W[2], W[6], W[2], W[6]]/4 - 
    SB[W[2], W[6], W[2], W[28]]/4 - SB[W[2], W[6], W[2], W[33]]/4 + 
    SB[W[2], W[6], W[2], W[37]]/2 + SB[W[2], W[6], W[2], W[43]]/2 - 
    SB[W[2], W[6], W[6], W[2]]/4 - SB[W[2], W[6], W[6], W[6]]/4 - 
    SB[W[2], W[6], W[6], W[28]]/4 - SB[W[2], W[6], W[6], W[33]]/4 + 
    SB[W[2], W[6], W[6], W[37]]/2 + SB[W[2], W[6], W[6], W[43]]/2 + 
    SB[W[2], W[6], W[89], W[2]]/4 + SB[W[2], W[6], W[89], W[6]]/4 - 
    SB[W[2], W[6], W[89], W[28]]/4 + SB[W[2], W[6], W[89], W[33]]/4 - 
    SB[W[2], W[6], W[89], W[37]]/2 + SB[W[2], W[6], W[91], W[2]]/4 + 
    SB[W[2], W[6], W[91], W[6]]/4 + SB[W[2], W[6], W[91], W[28]]/4 - 
    SB[W[2], W[6], W[91], W[33]]/4 - SB[W[2], W[6], W[91], W[43]]/2 - 
    SB[W[2], W[6], W[182], W[183]]/4 - SB[W[2], W[6], W[182], W[186]]/4 - 
    SB[W[2], W[6], W[182], W[187]]/4 - SB[W[2], W[6], W[182], W[190]]/4 + 
    SB[W[2], W[6], W[183], W[183]]/4 + SB[W[2], W[6], W[183], W[186]]/4 + 
    SB[W[2], W[6], W[183], W[187]]/4 + SB[W[2], W[6], W[183], W[190]]/4 + 
    SB[W[2], W[6], W[186], W[183]]/4 + SB[W[2], W[6], W[186], W[186]]/4 + 
    SB[W[2], W[6], W[186], W[187]]/4 + SB[W[2], W[6], W[186], W[190]]/4 + 
    SB[W[2], W[6], W[187], W[183]]/4 + SB[W[2], W[6], W[187], W[186]]/4 + 
    SB[W[2], W[6], W[187], W[187]]/4 + SB[W[2], W[6], W[187], W[190]]/4 + 
    SB[W[2], W[6], W[188], W[183]]/4 + SB[W[2], W[6], W[188], W[186]]/4 + 
    SB[W[2], W[6], W[188], W[187]]/4 + SB[W[2], W[6], W[188], W[190]]/4 + 
    SB[W[2], W[6], W[190], W[183]]/4 + SB[W[2], W[6], W[190], W[186]]/4 + 
    SB[W[2], W[6], W[190], W[187]]/4 + SB[W[2], W[6], W[190], W[190]]/4 - 
    SB[W[2], W[6], W[207], W[183]]/4 - SB[W[2], W[6], W[207], W[186]]/4 - 
    SB[W[2], W[6], W[207], W[187]]/4 - SB[W[2], W[6], W[207], W[190]]/4 + 
    SB[W[2], W[6], W[211], W[183]]/4 + SB[W[2], W[6], W[211], W[186]]/4 + 
    SB[W[2], W[6], W[211], W[187]]/4 + SB[W[2], W[6], W[211], W[190]]/4 - 
    SB[W[2], W[7], W[1], W[2]]/2 - SB[W[2], W[7], W[1], W[6]]/2 + 
    SB[W[2], W[7], W[1], W[28]]/2 + SB[W[2], W[7], W[1], W[33]]/2 - 
    SB[W[2], W[7], W[2], W[2]]/2 - SB[W[2], W[7], W[2], W[6]]/2 + 
    SB[W[2], W[7], W[2], W[28]]/2 - SB[W[2], W[7], W[2], W[33]]/2 + 
    SB[W[2], W[7], W[2], W[37]] + SB[W[2], W[7], W[16], W[2]] - 
    SB[W[2], W[7], W[16], W[28]] - SB[W[2], W[7], W[19], W[6]] + 
    SB[W[2], W[7], W[19], W[37]] - SB[W[2], W[7], W[49], W[2]]/2 + 
    SB[W[2], W[7], W[49], W[6]]/2 + SB[W[2], W[7], W[49], W[28]]/2 - 
    SB[W[2], W[7], W[49], W[33]]/2 + SB[W[2], W[7], W[89], W[2]]/2 + 
    SB[W[2], W[7], W[89], W[6]]/2 - SB[W[2], W[7], W[89], W[28]]/2 + 
    SB[W[2], W[7], W[89], W[33]]/2 - SB[W[2], W[7], W[89], W[37]] + 
    SB[W[2], W[7], W[183], W[183]]/2 + SB[W[2], W[7], W[183], W[186]]/2 + 
    SB[W[2], W[7], W[183], W[187]]/2 + SB[W[2], W[7], W[183], W[190]]/2 + 
    SB[W[2], W[7], W[186], W[183]]/2 + SB[W[2], W[7], W[186], W[186]]/2 + 
    SB[W[2], W[7], W[186], W[187]]/2 + SB[W[2], W[7], W[186], W[190]]/2 + 
    SB[W[2], W[7], W[190], W[183]]/2 + SB[W[2], W[7], W[190], W[186]]/2 + 
    SB[W[2], W[7], W[190], W[187]]/2 + SB[W[2], W[7], W[190], W[190]]/2 + 
    SB[W[2], W[7], W[211], W[183]]/2 + SB[W[2], W[7], W[211], W[186]]/2 + 
    SB[W[2], W[7], W[211], W[187]]/2 + SB[W[2], W[7], W[211], W[190]]/2 + 
    SB[W[2], W[9], W[1], W[2]]/2 + SB[W[2], W[9], W[1], W[6]]/2 - 
    SB[W[2], W[9], W[1], W[28]]/2 - SB[W[2], W[9], W[1], W[33]]/2 + 
    SB[W[2], W[9], W[6], W[2]]/2 + SB[W[2], W[9], W[6], W[6]]/2 + 
    SB[W[2], W[9], W[6], W[28]]/2 - SB[W[2], W[9], W[6], W[33]]/2 - 
    SB[W[2], W[9], W[6], W[43]] - SB[W[2], W[9], W[22], W[6]] + 
    SB[W[2], W[9], W[22], W[33]] + SB[W[2], W[9], W[25], W[2]] - 
    SB[W[2], W[9], W[25], W[43]] - SB[W[2], W[9], W[49], W[2]]/2 + 
    SB[W[2], W[9], W[49], W[6]]/2 + SB[W[2], W[9], W[49], W[28]]/2 - 
    SB[W[2], W[9], W[49], W[33]]/2 - SB[W[2], W[9], W[91], W[2]]/2 - 
    SB[W[2], W[9], W[91], W[6]]/2 - SB[W[2], W[9], W[91], W[28]]/2 + 
    SB[W[2], W[9], W[91], W[33]]/2 + SB[W[2], W[9], W[91], W[43]] + 
    SB[W[2], W[9], W[182], W[183]]/2 + SB[W[2], W[9], W[182], W[186]]/2 + 
    SB[W[2], W[9], W[182], W[187]]/2 + SB[W[2], W[9], W[182], W[190]]/2 - 
    SB[W[2], W[9], W[187], W[183]]/2 - SB[W[2], W[9], W[187], W[186]]/2 - 
    SB[W[2], W[9], W[187], W[187]]/2 - SB[W[2], W[9], W[187], W[190]]/2 - 
    SB[W[2], W[9], W[188], W[183]]/2 - SB[W[2], W[9], W[188], W[186]]/2 - 
    SB[W[2], W[9], W[188], W[187]]/2 - SB[W[2], W[9], W[188], W[190]]/2 + 
    SB[W[2], W[9], W[207], W[183]]/2 + SB[W[2], W[9], W[207], W[186]]/2 + 
    SB[W[2], W[9], W[207], W[187]]/2 + SB[W[2], W[9], W[207], W[190]]/2 + 
    SB[W[2], W[23], W[1], W[2]]/2 + SB[W[2], W[23], W[1], W[6]]/2 - 
    SB[W[2], W[23], W[1], W[28]]/2 - SB[W[2], W[23], W[1], W[33]]/2 + 
    SB[W[2], W[23], W[2], W[2]]/2 + SB[W[2], W[23], W[2], W[6]]/2 - 
    SB[W[2], W[23], W[2], W[28]]/2 + SB[W[2], W[23], W[2], W[33]]/2 - 
    SB[W[2], W[23], W[2], W[37]] + SB[W[2], W[23], W[6], W[2]]/2 + 
    SB[W[2], W[23], W[6], W[6]]/2 - SB[W[2], W[23], W[6], W[28]]/2 + 
    SB[W[2], W[23], W[6], W[33]]/2 - SB[W[2], W[23], W[6], W[37]] - 
    SB[W[2], W[23], W[28], W[2]]/2 - SB[W[2], W[23], W[28], W[6]]/2 + 
    SB[W[2], W[23], W[28], W[28]]/2 + SB[W[2], W[23], W[28], W[33]]/2 - 
    SB[W[2], W[23], W[89], W[2]]/2 - SB[W[2], W[23], W[89], W[6]]/2 + 
    SB[W[2], W[23], W[89], W[28]]/2 - SB[W[2], W[23], W[89], W[33]]/2 + 
    SB[W[2], W[23], W[89], W[37]] - SB[W[2], W[23], W[183], W[183]]/2 - 
    SB[W[2], W[23], W[183], W[186]]/2 - SB[W[2], W[23], W[183], W[187]]/2 - 
    SB[W[2], W[23], W[183], W[190]]/2 - SB[W[2], W[23], W[186], W[183]]/2 - 
    SB[W[2], W[23], W[186], W[186]]/2 - SB[W[2], W[23], W[186], W[187]]/2 - 
    SB[W[2], W[23], W[186], W[190]]/2 - SB[W[2], W[23], W[187], W[183]]/2 - 
    SB[W[2], W[23], W[187], W[186]]/2 - SB[W[2], W[23], W[187], W[187]]/2 - 
    SB[W[2], W[23], W[187], W[190]]/2 - SB[W[2], W[23], W[190], W[183]]/2 - 
    SB[W[2], W[23], W[190], W[186]]/2 - SB[W[2], W[23], W[190], W[187]]/2 - 
    SB[W[2], W[23], W[190], W[190]]/2 - SB[W[2], W[23], W[211], W[183]]/2 - 
    SB[W[2], W[23], W[211], W[186]]/2 - SB[W[2], W[23], W[211], W[187]]/2 - 
    SB[W[2], W[23], W[211], W[190]]/2 + SB[W[2], W[160], W[158], W[2]]/4 + 
    SB[W[2], W[160], W[158], W[6]]/4 + SB[W[2], W[160], W[158], W[28]]/4 + 
    SB[W[2], W[160], W[158], W[33]]/4 - SB[W[2], W[160], W[158], W[37]]/2 - 
    SB[W[2], W[160], W[158], W[43]]/2 + SB[W[2], W[160], W[160], W[2]]/4 + 
    SB[W[2], W[160], W[160], W[6]]/4 + SB[W[2], W[160], W[160], W[28]]/4 + 
    SB[W[2], W[160], W[160], W[33]]/4 - SB[W[2], W[160], W[160], W[37]]/2 - 
    SB[W[2], W[160], W[160], W[43]]/2 + SB[W[2], W[160], W[164], W[2]]/4 + 
    SB[W[2], W[160], W[164], W[6]]/4 - SB[W[2], W[160], W[164], W[28]]/4 + 
    SB[W[2], W[160], W[164], W[33]]/4 - SB[W[2], W[160], W[164], W[37]]/2 + 
    SB[W[2], W[160], W[166], W[2]]/4 + SB[W[2], W[160], W[166], W[6]]/4 + 
    SB[W[2], W[160], W[166], W[28]]/4 - SB[W[2], W[160], W[166], W[33]]/4 - 
    SB[W[2], W[160], W[166], W[43]]/2 + SB[W[2], W[160], W[276], W[183]]/4 + 
    SB[W[2], W[160], W[276], W[186]]/4 + SB[W[2], W[160], W[276], W[187]]/4 + 
    SB[W[2], W[160], W[276], W[190]]/4 + SB[W[2], W[160], W[278], W[183]]/4 + 
    SB[W[2], W[160], W[278], W[186]]/4 + SB[W[2], W[160], W[278], W[187]]/4 + 
    SB[W[2], W[160], W[278], W[190]]/4 + SB[W[4], W[2], W[2], W[2]]/4 + 
    SB[W[4], W[2], W[2], W[6]]/4 + SB[W[4], W[2], W[2], W[28]]/4 + 
    SB[W[4], W[2], W[2], W[33]]/4 - SB[W[4], W[2], W[2], W[37]]/2 - 
    SB[W[4], W[2], W[2], W[43]]/2 - SB[W[4], W[2], W[6], W[2]]/4 - 
    SB[W[4], W[2], W[6], W[6]]/4 - SB[W[4], W[2], W[6], W[28]]/4 - 
    SB[W[4], W[2], W[6], W[33]]/4 + SB[W[4], W[2], W[6], W[37]]/2 + 
    SB[W[4], W[2], W[6], W[43]]/2 + SB[W[4], W[2], W[19], W[6]] - 
    SB[W[4], W[2], W[19], W[37]] - SB[W[4], W[2], W[25], W[2]] + 
    SB[W[4], W[2], W[25], W[43]] + SB[W[4], W[2], W[49], W[2]]/2 - 
    SB[W[4], W[2], W[49], W[6]]/2 - SB[W[4], W[2], W[49], W[28]]/2 + 
    SB[W[4], W[2], W[49], W[33]]/2 - SB[W[4], W[2], W[89], W[2]]/4 - 
    SB[W[4], W[2], W[89], W[6]]/4 + SB[W[4], W[2], W[89], W[28]]/4 - 
    SB[W[4], W[2], W[89], W[33]]/4 + SB[W[4], W[2], W[89], W[37]]/2 + 
    SB[W[4], W[2], W[91], W[2]]/4 + SB[W[4], W[2], W[91], W[6]]/4 + 
    SB[W[4], W[2], W[91], W[28]]/4 - SB[W[4], W[2], W[91], W[33]]/4 - 
    SB[W[4], W[2], W[91], W[43]]/2 - SB[W[4], W[2], W[182], W[183]]/4 - 
    SB[W[4], W[2], W[182], W[186]]/4 - SB[W[4], W[2], W[182], W[187]]/4 - 
    SB[W[4], W[2], W[182], W[190]]/4 - SB[W[4], W[2], W[183], W[183]]/4 - 
    SB[W[4], W[2], W[183], W[186]]/4 - SB[W[4], W[2], W[183], W[187]]/4 - 
    SB[W[4], W[2], W[183], W[190]]/4 - SB[W[4], W[2], W[186], W[183]]/4 - 
    SB[W[4], W[2], W[186], W[186]]/4 - SB[W[4], W[2], W[186], W[187]]/4 - 
    SB[W[4], W[2], W[186], W[190]]/4 + SB[W[4], W[2], W[187], W[183]]/4 + 
    SB[W[4], W[2], W[187], W[186]]/4 + SB[W[4], W[2], W[187], W[187]]/4 + 
    SB[W[4], W[2], W[187], W[190]]/4 + SB[W[4], W[2], W[188], W[183]]/4 + 
    SB[W[4], W[2], W[188], W[186]]/4 + SB[W[4], W[2], W[188], W[187]]/4 + 
    SB[W[4], W[2], W[188], W[190]]/4 - SB[W[4], W[2], W[190], W[183]]/4 - 
    SB[W[4], W[2], W[190], W[186]]/4 - SB[W[4], W[2], W[190], W[187]]/4 - 
    SB[W[4], W[2], W[190], W[190]]/4 - SB[W[4], W[2], W[207], W[183]]/4 - 
    SB[W[4], W[2], W[207], W[186]]/4 - SB[W[4], W[2], W[207], W[187]]/4 - 
    SB[W[4], W[2], W[207], W[190]]/4 - SB[W[4], W[2], W[211], W[183]]/4 - 
    SB[W[4], W[2], W[211], W[186]]/4 - SB[W[4], W[2], W[211], W[187]]/4 - 
    SB[W[4], W[2], W[211], W[190]]/4 - SB[W[4], W[6], W[2], W[2]]/4 - 
    SB[W[4], W[6], W[2], W[6]]/4 - SB[W[4], W[6], W[2], W[28]]/4 - 
    SB[W[4], W[6], W[2], W[33]]/4 + SB[W[4], W[6], W[2], W[37]]/2 + 
    SB[W[4], W[6], W[2], W[43]]/2 + SB[W[4], W[6], W[6], W[2]]/4 + 
    SB[W[4], W[6], W[6], W[6]]/4 + SB[W[4], W[6], W[6], W[28]]/4 + 
    SB[W[4], W[6], W[6], W[33]]/4 - SB[W[4], W[6], W[6], W[37]]/2 - 
    SB[W[4], W[6], W[6], W[43]]/2 - SB[W[4], W[6], W[19], W[6]] + 
    SB[W[4], W[6], W[19], W[37]] + SB[W[4], W[6], W[25], W[2]] - 
    SB[W[4], W[6], W[25], W[43]] - SB[W[4], W[6], W[49], W[2]]/2 + 
    SB[W[4], W[6], W[49], W[6]]/2 + SB[W[4], W[6], W[49], W[28]]/2 - 
    SB[W[4], W[6], W[49], W[33]]/2 + SB[W[4], W[6], W[89], W[2]]/4 + 
    SB[W[4], W[6], W[89], W[6]]/4 - SB[W[4], W[6], W[89], W[28]]/4 + 
    SB[W[4], W[6], W[89], W[33]]/4 - SB[W[4], W[6], W[89], W[37]]/2 - 
    SB[W[4], W[6], W[91], W[2]]/4 - SB[W[4], W[6], W[91], W[6]]/4 - 
    SB[W[4], W[6], W[91], W[28]]/4 + SB[W[4], W[6], W[91], W[33]]/4 + 
    SB[W[4], W[6], W[91], W[43]]/2 + SB[W[4], W[6], W[182], W[183]]/4 + 
    SB[W[4], W[6], W[182], W[186]]/4 + SB[W[4], W[6], W[182], W[187]]/4 + 
    SB[W[4], W[6], W[182], W[190]]/4 + SB[W[4], W[6], W[183], W[183]]/4 + 
    SB[W[4], W[6], W[183], W[186]]/4 + SB[W[4], W[6], W[183], W[187]]/4 + 
    SB[W[4], W[6], W[183], W[190]]/4 + SB[W[4], W[6], W[186], W[183]]/4 + 
    SB[W[4], W[6], W[186], W[186]]/4 + SB[W[4], W[6], W[186], W[187]]/4 + 
    SB[W[4], W[6], W[186], W[190]]/4 - SB[W[4], W[6], W[187], W[183]]/4 - 
    SB[W[4], W[6], W[187], W[186]]/4 - SB[W[4], W[6], W[187], W[187]]/4 - 
    SB[W[4], W[6], W[187], W[190]]/4 - SB[W[4], W[6], W[188], W[183]]/4 - 
    SB[W[4], W[6], W[188], W[186]]/4 - SB[W[4], W[6], W[188], W[187]]/4 - 
    SB[W[4], W[6], W[188], W[190]]/4 + SB[W[4], W[6], W[190], W[183]]/4 + 
    SB[W[4], W[6], W[190], W[186]]/4 + SB[W[4], W[6], W[190], W[187]]/4 + 
    SB[W[4], W[6], W[190], W[190]]/4 + SB[W[4], W[6], W[207], W[183]]/4 + 
    SB[W[4], W[6], W[207], W[186]]/4 + SB[W[4], W[6], W[207], W[187]]/4 + 
    SB[W[4], W[6], W[207], W[190]]/4 + SB[W[4], W[6], W[211], W[183]]/4 + 
    SB[W[4], W[6], W[211], W[186]]/4 + SB[W[4], W[6], W[211], W[187]]/4 + 
    SB[W[4], W[6], W[211], W[190]]/4 - SB[W[4], W[7], W[1], W[2]]/2 - 
    SB[W[4], W[7], W[1], W[6]]/2 + SB[W[4], W[7], W[1], W[28]]/2 + 
    SB[W[4], W[7], W[1], W[33]]/2 - SB[W[4], W[7], W[2], W[2]]/2 - 
    SB[W[4], W[7], W[2], W[6]]/2 + SB[W[4], W[7], W[2], W[28]]/2 - 
    SB[W[4], W[7], W[2], W[33]]/2 + SB[W[4], W[7], W[2], W[37]] + 
    SB[W[4], W[7], W[16], W[2]] - SB[W[4], W[7], W[16], W[28]] - 
    SB[W[4], W[7], W[19], W[6]] + SB[W[4], W[7], W[19], W[37]] - 
    SB[W[4], W[7], W[49], W[2]]/2 + SB[W[4], W[7], W[49], W[6]]/2 + 
    SB[W[4], W[7], W[49], W[28]]/2 - SB[W[4], W[7], W[49], W[33]]/2 + 
    SB[W[4], W[7], W[89], W[2]]/2 + SB[W[4], W[7], W[89], W[6]]/2 - 
    SB[W[4], W[7], W[89], W[28]]/2 + SB[W[4], W[7], W[89], W[33]]/2 - 
    SB[W[4], W[7], W[89], W[37]] + SB[W[4], W[7], W[183], W[183]]/2 + 
    SB[W[4], W[7], W[183], W[186]]/2 + SB[W[4], W[7], W[183], W[187]]/2 + 
    SB[W[4], W[7], W[183], W[190]]/2 + SB[W[4], W[7], W[186], W[183]]/2 + 
    SB[W[4], W[7], W[186], W[186]]/2 + SB[W[4], W[7], W[186], W[187]]/2 + 
    SB[W[4], W[7], W[186], W[190]]/2 + SB[W[4], W[7], W[190], W[183]]/2 + 
    SB[W[4], W[7], W[190], W[186]]/2 + SB[W[4], W[7], W[190], W[187]]/2 + 
    SB[W[4], W[7], W[190], W[190]]/2 + SB[W[4], W[7], W[211], W[183]]/2 + 
    SB[W[4], W[7], W[211], W[186]]/2 + SB[W[4], W[7], W[211], W[187]]/2 + 
    SB[W[4], W[7], W[211], W[190]]/2 - SB[W[4], W[9], W[1], W[2]]/2 - 
    SB[W[4], W[9], W[1], W[6]]/2 + SB[W[4], W[9], W[1], W[28]]/2 + 
    SB[W[4], W[9], W[1], W[33]]/2 - SB[W[4], W[9], W[6], W[2]]/2 - 
    SB[W[4], W[9], W[6], W[6]]/2 - SB[W[4], W[9], W[6], W[28]]/2 + 
    SB[W[4], W[9], W[6], W[33]]/2 + SB[W[4], W[9], W[6], W[43]] + 
    SB[W[4], W[9], W[22], W[6]] - SB[W[4], W[9], W[22], W[33]] - 
    SB[W[4], W[9], W[25], W[2]] + SB[W[4], W[9], W[25], W[43]] + 
    SB[W[4], W[9], W[49], W[2]]/2 - SB[W[4], W[9], W[49], W[6]]/2 - 
    SB[W[4], W[9], W[49], W[28]]/2 + SB[W[4], W[9], W[49], W[33]]/2 + 
    SB[W[4], W[9], W[91], W[2]]/2 + SB[W[4], W[9], W[91], W[6]]/2 + 
    SB[W[4], W[9], W[91], W[28]]/2 - SB[W[4], W[9], W[91], W[33]]/2 - 
    SB[W[4], W[9], W[91], W[43]] - SB[W[4], W[9], W[182], W[183]]/2 - 
    SB[W[4], W[9], W[182], W[186]]/2 - SB[W[4], W[9], W[182], W[187]]/2 - 
    SB[W[4], W[9], W[182], W[190]]/2 + SB[W[4], W[9], W[187], W[183]]/2 + 
    SB[W[4], W[9], W[187], W[186]]/2 + SB[W[4], W[9], W[187], W[187]]/2 + 
    SB[W[4], W[9], W[187], W[190]]/2 + SB[W[4], W[9], W[188], W[183]]/2 + 
    SB[W[4], W[9], W[188], W[186]]/2 + SB[W[4], W[9], W[188], W[187]]/2 + 
    SB[W[4], W[9], W[188], W[190]]/2 - SB[W[4], W[9], W[207], W[183]]/2 - 
    SB[W[4], W[9], W[207], W[186]]/2 - SB[W[4], W[9], W[207], W[187]]/2 - 
    SB[W[4], W[9], W[207], W[190]]/2 + SB[W[4], W[19], W[2], W[6]] - 
    SB[W[4], W[19], W[2], W[37]] + SB[W[4], W[19], W[6], W[2]]/2 - 
    SB[W[4], W[19], W[6], W[6]]/2 - SB[W[4], W[19], W[6], W[28]]/2 + 
    SB[W[4], W[19], W[6], W[33]]/2 + SB[W[4], W[19], W[19], W[6]] - 
    SB[W[4], W[19], W[19], W[37]] + SB[W[4], W[19], W[22], W[6]] - 
    SB[W[4], W[19], W[22], W[33]] - SB[W[4], W[19], W[46], W[2]]/2 - 
    SB[W[4], W[19], W[46], W[6]]/2 + SB[W[4], W[19], W[46], W[28]]/2 + 
    SB[W[4], W[19], W[46], W[33]]/2 + SB[W[4], W[19], W[49], W[2]]/2 - 
    SB[W[4], W[19], W[49], W[6]]/2 - SB[W[4], W[19], W[49], W[28]]/2 + 
    SB[W[4], W[19], W[49], W[33]]/2 - SB[W[4], W[19], W[89], W[2]]/2 - 
    SB[W[4], W[19], W[89], W[6]]/2 + SB[W[4], W[19], W[89], W[28]]/2 - 
    SB[W[4], W[19], W[89], W[33]]/2 + SB[W[4], W[19], W[89], W[37]] - 
    SB[W[4], W[19], W[182], W[183]]/2 - SB[W[4], W[19], W[182], W[186]]/2 - 
    SB[W[4], W[19], W[182], W[187]]/2 - SB[W[4], W[19], W[182], W[190]]/2 - 
    SB[W[4], W[19], W[186], W[183]]/2 - SB[W[4], W[19], W[186], W[186]]/2 - 
    SB[W[4], W[19], W[186], W[187]]/2 - SB[W[4], W[19], W[186], W[190]]/2 + 
    SB[W[4], W[19], W[187], W[183]]/2 + SB[W[4], W[19], W[187], W[186]]/2 + 
    SB[W[4], W[19], W[187], W[187]]/2 + SB[W[4], W[19], W[187], W[190]]/2 + 
    SB[W[4], W[19], W[188], W[183]]/2 + SB[W[4], W[19], W[188], W[186]]/2 + 
    SB[W[4], W[19], W[188], W[187]]/2 + SB[W[4], W[19], W[188], W[190]]/2 - 
    SB[W[4], W[19], W[189], W[183]]/2 - SB[W[4], W[19], W[189], W[186]]/2 - 
    SB[W[4], W[19], W[189], W[187]]/2 - SB[W[4], W[19], W[189], W[190]]/2 + 
    SB[W[4], W[19], W[196], W[183]]/2 + SB[W[4], W[19], W[196], W[186]]/2 + 
    SB[W[4], W[19], W[196], W[187]]/2 + SB[W[4], W[19], W[196], W[190]]/2 - 
    SB[W[4], W[19], W[211], W[183]]/2 - SB[W[4], W[19], W[211], W[186]]/2 - 
    SB[W[4], W[19], W[211], W[187]]/2 - SB[W[4], W[19], W[211], W[190]]/2 + 
    SB[W[4], W[19], W[220], W[183]]/2 + SB[W[4], W[19], W[220], W[186]]/2 + 
    SB[W[4], W[19], W[220], W[187]]/2 + SB[W[4], W[19], W[220], W[190]]/2 - 
    SB[W[4], W[25], W[2], W[2]]/2 + SB[W[4], W[25], W[2], W[6]]/2 + 
    SB[W[4], W[25], W[2], W[28]]/2 - SB[W[4], W[25], W[2], W[33]]/2 + 
    SB[W[4], W[25], W[6], W[2]] - SB[W[4], W[25], W[6], W[43]] + 
    SB[W[4], W[25], W[16], W[2]] - SB[W[4], W[25], W[16], W[28]] + 
    SB[W[4], W[25], W[25], W[2]] - SB[W[4], W[25], W[25], W[43]] - 
    SB[W[4], W[25], W[46], W[2]]/2 - SB[W[4], W[25], W[46], W[6]]/2 + 
    SB[W[4], W[25], W[46], W[28]]/2 + SB[W[4], W[25], W[46], W[33]]/2 - 
    SB[W[4], W[25], W[49], W[2]]/2 + SB[W[4], W[25], W[49], W[6]]/2 + 
    SB[W[4], W[25], W[49], W[28]]/2 - SB[W[4], W[25], W[49], W[33]]/2 - 
    SB[W[4], W[25], W[91], W[2]]/2 - SB[W[4], W[25], W[91], W[6]]/2 - 
    SB[W[4], W[25], W[91], W[28]]/2 + SB[W[4], W[25], W[91], W[33]]/2 + 
    SB[W[4], W[25], W[91], W[43]] + SB[W[4], W[25], W[183], W[183]]/2 + 
    SB[W[4], W[25], W[183], W[186]]/2 + SB[W[4], W[25], W[183], W[187]]/2 + 
    SB[W[4], W[25], W[183], W[190]]/2 - SB[W[4], W[25], W[189], W[183]]/2 - 
    SB[W[4], W[25], W[189], W[186]]/2 - SB[W[4], W[25], W[189], W[187]]/2 - 
    SB[W[4], W[25], W[189], W[190]]/2 + SB[W[4], W[25], W[190], W[183]]/2 + 
    SB[W[4], W[25], W[190], W[186]]/2 + SB[W[4], W[25], W[190], W[187]]/2 + 
    SB[W[4], W[25], W[190], W[190]]/2 + SB[W[4], W[25], W[196], W[183]]/2 + 
    SB[W[4], W[25], W[196], W[186]]/2 + SB[W[4], W[25], W[196], W[187]]/2 + 
    SB[W[4], W[25], W[196], W[190]]/2 + SB[W[4], W[25], W[207], W[183]]/2 + 
    SB[W[4], W[25], W[207], W[186]]/2 + SB[W[4], W[25], W[207], W[187]]/2 + 
    SB[W[4], W[25], W[207], W[190]]/2 + SB[W[4], W[25], W[220], W[183]]/2 + 
    SB[W[4], W[25], W[220], W[186]]/2 + SB[W[4], W[25], W[220], W[187]]/2 + 
    SB[W[4], W[25], W[220], W[190]]/2 + SB[W[4], W[49], W[1], W[2]]/2 + 
    SB[W[4], W[49], W[1], W[6]]/2 - SB[W[4], W[49], W[1], W[28]]/2 - 
    SB[W[4], W[49], W[1], W[33]]/2 + SB[W[4], W[49], W[2], W[2]]/2 - 
    SB[W[4], W[49], W[2], W[6]]/2 - SB[W[4], W[49], W[2], W[28]]/2 + 
    SB[W[4], W[49], W[2], W[33]]/2 - SB[W[4], W[49], W[6], W[2]]/2 + 
    SB[W[4], W[49], W[6], W[6]]/2 + SB[W[4], W[49], W[6], W[28]]/2 - 
    SB[W[4], W[49], W[6], W[33]]/2 - SB[W[4], W[49], W[16], W[2]] + 
    SB[W[4], W[49], W[16], W[28]] - SB[W[4], W[49], W[22], W[6]] + 
    SB[W[4], W[49], W[22], W[33]] + SB[W[4], W[49], W[46], W[2]]/2 + 
    SB[W[4], W[49], W[46], W[6]]/2 - SB[W[4], W[49], W[46], W[28]]/2 - 
    SB[W[4], W[49], W[46], W[33]]/2 + SB[W[4], W[49], W[182], W[183]]/2 + 
    SB[W[4], W[49], W[182], W[186]]/2 + SB[W[4], W[49], W[182], W[187]]/2 + 
    SB[W[4], W[49], W[182], W[190]]/2 - SB[W[4], W[49], W[183], W[183]]/2 - 
    SB[W[4], W[49], W[183], W[186]]/2 - SB[W[4], W[49], W[183], W[187]]/2 - 
    SB[W[4], W[49], W[183], W[190]]/2 - SB[W[4], W[49], W[187], W[183]]/2 - 
    SB[W[4], W[49], W[187], W[186]]/2 - SB[W[4], W[49], W[187], W[187]]/2 - 
    SB[W[4], W[49], W[187], W[190]]/2 - SB[W[4], W[49], W[188], W[183]]/2 - 
    SB[W[4], W[49], W[188], W[186]]/2 - SB[W[4], W[49], W[188], W[187]]/2 - 
    SB[W[4], W[49], W[188], W[190]]/2 + SB[W[4], W[49], W[189], W[183]]/2 + 
    SB[W[4], W[49], W[189], W[186]]/2 + SB[W[4], W[49], W[189], W[187]]/2 + 
    SB[W[4], W[49], W[189], W[190]]/2 - SB[W[4], W[49], W[190], W[183]]/2 - 
    SB[W[4], W[49], W[190], W[186]]/2 - SB[W[4], W[49], W[190], W[187]]/2 - 
    SB[W[4], W[49], W[190], W[190]]/2 - SB[W[4], W[49], W[196], W[183]]/2 - 
    SB[W[4], W[49], W[196], W[186]]/2 - SB[W[4], W[49], W[196], W[187]]/2 - 
    SB[W[4], W[49], W[196], W[190]]/2 - SB[W[4], W[49], W[220], W[183]]/2 - 
    SB[W[4], W[49], W[220], W[186]]/2 - SB[W[4], W[49], W[220], W[187]]/2 - 
    SB[W[4], W[49], W[220], W[190]]/2 - SB[W[4], W[158], W[158], W[2]]/4 - 
    SB[W[4], W[158], W[158], W[6]]/4 - SB[W[4], W[158], W[158], W[28]]/4 - 
    SB[W[4], W[158], W[158], W[33]]/4 + SB[W[4], W[158], W[158], W[37]]/2 + 
    SB[W[4], W[158], W[158], W[43]]/2 - SB[W[4], W[158], W[160], W[2]]/4 - 
    SB[W[4], W[158], W[160], W[6]]/4 - SB[W[4], W[158], W[160], W[28]]/4 - 
    SB[W[4], W[158], W[160], W[33]]/4 + SB[W[4], W[158], W[160], W[37]]/2 + 
    SB[W[4], W[158], W[160], W[43]]/2 - SB[W[4], W[158], W[164], W[2]]/4 - 
    SB[W[4], W[158], W[164], W[6]]/4 + SB[W[4], W[158], W[164], W[28]]/4 - 
    SB[W[4], W[158], W[164], W[33]]/4 + SB[W[4], W[158], W[164], W[37]]/2 - 
    SB[W[4], W[158], W[166], W[2]]/4 - SB[W[4], W[158], W[166], W[6]]/4 - 
    SB[W[4], W[158], W[166], W[28]]/4 + SB[W[4], W[158], W[166], W[33]]/4 + 
    SB[W[4], W[158], W[166], W[43]]/2 - SB[W[4], W[158], W[276], W[183]]/4 - 
    SB[W[4], W[158], W[276], W[186]]/4 - SB[W[4], W[158], W[276], W[187]]/4 - 
    SB[W[4], W[158], W[276], W[190]]/4 - SB[W[4], W[158], W[278], W[183]]/4 - 
    SB[W[4], W[158], W[278], W[186]]/4 - SB[W[4], W[158], W[278], W[187]]/4 - 
    SB[W[4], W[158], W[278], W[190]]/4 - SB[W[4], W[160], W[158], W[2]]/4 - 
    SB[W[4], W[160], W[158], W[6]]/4 - SB[W[4], W[160], W[158], W[28]]/4 - 
    SB[W[4], W[160], W[158], W[33]]/4 + SB[W[4], W[160], W[158], W[37]]/2 + 
    SB[W[4], W[160], W[158], W[43]]/2 - SB[W[4], W[160], W[160], W[2]]/4 - 
    SB[W[4], W[160], W[160], W[6]]/4 - SB[W[4], W[160], W[160], W[28]]/4 - 
    SB[W[4], W[160], W[160], W[33]]/4 + SB[W[4], W[160], W[160], W[37]]/2 + 
    SB[W[4], W[160], W[160], W[43]]/2 - SB[W[4], W[160], W[164], W[2]]/4 - 
    SB[W[4], W[160], W[164], W[6]]/4 + SB[W[4], W[160], W[164], W[28]]/4 - 
    SB[W[4], W[160], W[164], W[33]]/4 + SB[W[4], W[160], W[164], W[37]]/2 - 
    SB[W[4], W[160], W[166], W[2]]/4 - SB[W[4], W[160], W[166], W[6]]/4 - 
    SB[W[4], W[160], W[166], W[28]]/4 + SB[W[4], W[160], W[166], W[33]]/4 + 
    SB[W[4], W[160], W[166], W[43]]/2 - SB[W[4], W[160], W[276], W[183]]/4 - 
    SB[W[4], W[160], W[276], W[186]]/4 - SB[W[4], W[160], W[276], W[187]]/4 - 
    SB[W[4], W[160], W[276], W[190]]/4 - SB[W[4], W[160], W[278], W[183]]/4 - 
    SB[W[4], W[160], W[278], W[186]]/4 - SB[W[4], W[160], W[278], W[187]]/4 - 
    SB[W[4], W[160], W[278], W[190]]/4 - SB[W[6], W[1], W[2], W[2]]/2 - 
    SB[W[6], W[1], W[2], W[6]]/2 + SB[W[6], W[1], W[2], W[28]]/2 + 
    SB[W[6], W[1], W[2], W[33]]/2 + SB[W[6], W[1], W[16], W[2]] - 
    SB[W[6], W[1], W[16], W[28]] - SB[W[6], W[1], W[22], W[6]] + 
    SB[W[6], W[1], W[22], W[33]] + SB[W[6], W[1], W[33], W[2]]/2 + 
    SB[W[6], W[1], W[33], W[6]]/2 - SB[W[6], W[1], W[33], W[28]]/2 - 
    SB[W[6], W[1], W[33], W[33]]/2 - SB[W[6], W[1], W[49], W[2]]/2 + 
    SB[W[6], W[1], W[49], W[6]]/2 + SB[W[6], W[1], W[49], W[28]]/2 - 
    SB[W[6], W[1], W[49], W[33]]/2 + SB[W[6], W[1], W[183], W[183]]/2 + 
    SB[W[6], W[1], W[183], W[186]]/2 + SB[W[6], W[1], W[183], W[187]]/2 + 
    SB[W[6], W[1], W[183], W[190]]/2 + SB[W[6], W[1], W[186], W[183]]/2 + 
    SB[W[6], W[1], W[186], W[186]]/2 + SB[W[6], W[1], W[186], W[187]]/2 + 
    SB[W[6], W[1], W[186], W[190]]/2 + SB[W[6], W[1], W[190], W[183]]/2 + 
    SB[W[6], W[1], W[190], W[186]]/2 + SB[W[6], W[1], W[190], W[187]]/2 + 
    SB[W[6], W[1], W[190], W[190]]/2 - SB[W[6], W[2], W[1], W[2]]/2 - 
    SB[W[6], W[2], W[1], W[6]]/2 + SB[W[6], W[2], W[1], W[28]]/2 + 
    SB[W[6], W[2], W[1], W[33]]/2 - SB[W[6], W[2], W[2], W[2]]/4 - 
    SB[W[6], W[2], W[2], W[6]]/4 - SB[W[6], W[2], W[2], W[28]]/4 - 
    SB[W[6], W[2], W[2], W[33]]/4 + SB[W[6], W[2], W[2], W[37]]/2 + 
    SB[W[6], W[2], W[2], W[43]]/2 - SB[W[6], W[2], W[6], W[2]]/4 - 
    SB[W[6], W[2], W[6], W[6]]/4 - SB[W[6], W[2], W[6], W[28]]/4 - 
    SB[W[6], W[2], W[6], W[33]]/4 + SB[W[6], W[2], W[6], W[37]]/2 + 
    SB[W[6], W[2], W[6], W[43]]/2 + SB[W[6], W[2], W[89], W[2]]/4 + 
    SB[W[6], W[2], W[89], W[6]]/4 - SB[W[6], W[2], W[89], W[28]]/4 + 
    SB[W[6], W[2], W[89], W[33]]/4 - SB[W[6], W[2], W[89], W[37]]/2 + 
    SB[W[6], W[2], W[91], W[2]]/4 + SB[W[6], W[2], W[91], W[6]]/4 + 
    SB[W[6], W[2], W[91], W[28]]/4 - SB[W[6], W[2], W[91], W[33]]/4 - 
    SB[W[6], W[2], W[91], W[43]]/2 - SB[W[6], W[2], W[182], W[183]]/4 - 
    SB[W[6], W[2], W[182], W[186]]/4 - SB[W[6], W[2], W[182], W[187]]/4 - 
    SB[W[6], W[2], W[182], W[190]]/4 + SB[W[6], W[2], W[183], W[183]]/4 + 
    SB[W[6], W[2], W[183], W[186]]/4 + SB[W[6], W[2], W[183], W[187]]/4 + 
    SB[W[6], W[2], W[183], W[190]]/4 + SB[W[6], W[2], W[186], W[183]]/4 + 
    SB[W[6], W[2], W[186], W[186]]/4 + SB[W[6], W[2], W[186], W[187]]/4 + 
    SB[W[6], W[2], W[186], W[190]]/4 + SB[W[6], W[2], W[187], W[183]]/4 + 
    SB[W[6], W[2], W[187], W[186]]/4 + SB[W[6], W[2], W[187], W[187]]/4 + 
    SB[W[6], W[2], W[187], W[190]]/4 + SB[W[6], W[2], W[188], W[183]]/4 + 
    SB[W[6], W[2], W[188], W[186]]/4 + SB[W[6], W[2], W[188], W[187]]/4 + 
    SB[W[6], W[2], W[188], W[190]]/4 + SB[W[6], W[2], W[190], W[183]]/4 + 
    SB[W[6], W[2], W[190], W[186]]/4 + SB[W[6], W[2], W[190], W[187]]/4 + 
    SB[W[6], W[2], W[190], W[190]]/4 - SB[W[6], W[2], W[207], W[183]]/4 - 
    SB[W[6], W[2], W[207], W[186]]/4 - SB[W[6], W[2], W[207], W[187]]/4 - 
    SB[W[6], W[2], W[207], W[190]]/4 + SB[W[6], W[2], W[211], W[183]]/4 + 
    SB[W[6], W[2], W[211], W[186]]/4 + SB[W[6], W[2], W[211], W[187]]/4 + 
    SB[W[6], W[2], W[211], W[190]]/4 - SB[W[6], W[4], W[2], W[2]]/4 - 
    SB[W[6], W[4], W[2], W[6]]/4 - SB[W[6], W[4], W[2], W[28]]/4 - 
    SB[W[6], W[4], W[2], W[33]]/4 + SB[W[6], W[4], W[2], W[37]]/2 + 
    SB[W[6], W[4], W[2], W[43]]/2 + SB[W[6], W[4], W[6], W[2]]/4 + 
    SB[W[6], W[4], W[6], W[6]]/4 + SB[W[6], W[4], W[6], W[28]]/4 + 
    SB[W[6], W[4], W[6], W[33]]/4 - SB[W[6], W[4], W[6], W[37]]/2 - 
    SB[W[6], W[4], W[6], W[43]]/2 - SB[W[6], W[4], W[19], W[6]] + 
    SB[W[6], W[4], W[19], W[37]] + SB[W[6], W[4], W[25], W[2]] - 
    SB[W[6], W[4], W[25], W[43]] - SB[W[6], W[4], W[49], W[2]]/2 + 
    SB[W[6], W[4], W[49], W[6]]/2 + SB[W[6], W[4], W[49], W[28]]/2 - 
    SB[W[6], W[4], W[49], W[33]]/2 + SB[W[6], W[4], W[89], W[2]]/4 + 
    SB[W[6], W[4], W[89], W[6]]/4 - SB[W[6], W[4], W[89], W[28]]/4 + 
    SB[W[6], W[4], W[89], W[33]]/4 - SB[W[6], W[4], W[89], W[37]]/2 - 
    SB[W[6], W[4], W[91], W[2]]/4 - SB[W[6], W[4], W[91], W[6]]/4 - 
    SB[W[6], W[4], W[91], W[28]]/4 + SB[W[6], W[4], W[91], W[33]]/4 + 
    SB[W[6], W[4], W[91], W[43]]/2 + SB[W[6], W[4], W[182], W[183]]/4 + 
    SB[W[6], W[4], W[182], W[186]]/4 + SB[W[6], W[4], W[182], W[187]]/4 + 
    SB[W[6], W[4], W[182], W[190]]/4 + SB[W[6], W[4], W[183], W[183]]/4 + 
    SB[W[6], W[4], W[183], W[186]]/4 + SB[W[6], W[4], W[183], W[187]]/4 + 
    SB[W[6], W[4], W[183], W[190]]/4 + SB[W[6], W[4], W[186], W[183]]/4 + 
    SB[W[6], W[4], W[186], W[186]]/4 + SB[W[6], W[4], W[186], W[187]]/4 + 
    SB[W[6], W[4], W[186], W[190]]/4 - SB[W[6], W[4], W[187], W[183]]/4 - 
    SB[W[6], W[4], W[187], W[186]]/4 - SB[W[6], W[4], W[187], W[187]]/4 - 
    SB[W[6], W[4], W[187], W[190]]/4 - SB[W[6], W[4], W[188], W[183]]/4 - 
    SB[W[6], W[4], W[188], W[186]]/4 - SB[W[6], W[4], W[188], W[187]]/4 - 
    SB[W[6], W[4], W[188], W[190]]/4 + SB[W[6], W[4], W[190], W[183]]/4 + 
    SB[W[6], W[4], W[190], W[186]]/4 + SB[W[6], W[4], W[190], W[187]]/4 + 
    SB[W[6], W[4], W[190], W[190]]/4 + SB[W[6], W[4], W[207], W[183]]/4 + 
    SB[W[6], W[4], W[207], W[186]]/4 + SB[W[6], W[4], W[207], W[187]]/4 + 
    SB[W[6], W[4], W[207], W[190]]/4 + SB[W[6], W[4], W[211], W[183]]/4 + 
    SB[W[6], W[4], W[211], W[186]]/4 + SB[W[6], W[4], W[211], W[187]]/4 + 
    SB[W[6], W[4], W[211], W[190]]/4 + SB[W[6], W[7], W[1], W[2]]/2 + 
    SB[W[6], W[7], W[1], W[6]]/2 - SB[W[6], W[7], W[1], W[28]]/2 - 
    SB[W[6], W[7], W[1], W[33]]/2 + SB[W[6], W[7], W[2], W[2]]/2 + 
    SB[W[6], W[7], W[2], W[6]]/2 - SB[W[6], W[7], W[2], W[28]]/2 + 
    SB[W[6], W[7], W[2], W[33]]/2 - SB[W[6], W[7], W[2], W[37]] - 
    SB[W[6], W[7], W[16], W[2]] + SB[W[6], W[7], W[16], W[28]] + 
    SB[W[6], W[7], W[19], W[6]] - SB[W[6], W[7], W[19], W[37]] + 
    SB[W[6], W[7], W[49], W[2]]/2 - SB[W[6], W[7], W[49], W[6]]/2 - 
    SB[W[6], W[7], W[49], W[28]]/2 + SB[W[6], W[7], W[49], W[33]]/2 - 
    SB[W[6], W[7], W[89], W[2]]/2 - SB[W[6], W[7], W[89], W[6]]/2 + 
    SB[W[6], W[7], W[89], W[28]]/2 - SB[W[6], W[7], W[89], W[33]]/2 + 
    SB[W[6], W[7], W[89], W[37]] - SB[W[6], W[7], W[183], W[183]]/2 - 
    SB[W[6], W[7], W[183], W[186]]/2 - SB[W[6], W[7], W[183], W[187]]/2 - 
    SB[W[6], W[7], W[183], W[190]]/2 - SB[W[6], W[7], W[186], W[183]]/2 - 
    SB[W[6], W[7], W[186], W[186]]/2 - SB[W[6], W[7], W[186], W[187]]/2 - 
    SB[W[6], W[7], W[186], W[190]]/2 - SB[W[6], W[7], W[190], W[183]]/2 - 
    SB[W[6], W[7], W[190], W[186]]/2 - SB[W[6], W[7], W[190], W[187]]/2 - 
    SB[W[6], W[7], W[190], W[190]]/2 - SB[W[6], W[7], W[211], W[183]]/2 - 
    SB[W[6], W[7], W[211], W[186]]/2 - SB[W[6], W[7], W[211], W[187]]/2 - 
    SB[W[6], W[7], W[211], W[190]]/2 - SB[W[6], W[9], W[1], W[2]]/2 - 
    SB[W[6], W[9], W[1], W[6]]/2 + SB[W[6], W[9], W[1], W[28]]/2 + 
    SB[W[6], W[9], W[1], W[33]]/2 - SB[W[6], W[9], W[6], W[2]]/2 - 
    SB[W[6], W[9], W[6], W[6]]/2 - SB[W[6], W[9], W[6], W[28]]/2 + 
    SB[W[6], W[9], W[6], W[33]]/2 + SB[W[6], W[9], W[6], W[43]] + 
    SB[W[6], W[9], W[22], W[6]] - SB[W[6], W[9], W[22], W[33]] - 
    SB[W[6], W[9], W[25], W[2]] + SB[W[6], W[9], W[25], W[43]] + 
    SB[W[6], W[9], W[49], W[2]]/2 - SB[W[6], W[9], W[49], W[6]]/2 - 
    SB[W[6], W[9], W[49], W[28]]/2 + SB[W[6], W[9], W[49], W[33]]/2 + 
    SB[W[6], W[9], W[91], W[2]]/2 + SB[W[6], W[9], W[91], W[6]]/2 + 
    SB[W[6], W[9], W[91], W[28]]/2 - SB[W[6], W[9], W[91], W[33]]/2 - 
    SB[W[6], W[9], W[91], W[43]] - SB[W[6], W[9], W[182], W[183]]/2 - 
    SB[W[6], W[9], W[182], W[186]]/2 - SB[W[6], W[9], W[182], W[187]]/2 - 
    SB[W[6], W[9], W[182], W[190]]/2 + SB[W[6], W[9], W[187], W[183]]/2 + 
    SB[W[6], W[9], W[187], W[186]]/2 + SB[W[6], W[9], W[187], W[187]]/2 + 
    SB[W[6], W[9], W[187], W[190]]/2 + SB[W[6], W[9], W[188], W[183]]/2 + 
    SB[W[6], W[9], W[188], W[186]]/2 + SB[W[6], W[9], W[188], W[187]]/2 + 
    SB[W[6], W[9], W[188], W[190]]/2 - SB[W[6], W[9], W[207], W[183]]/2 - 
    SB[W[6], W[9], W[207], W[186]]/2 - SB[W[6], W[9], W[207], W[187]]/2 - 
    SB[W[6], W[9], W[207], W[190]]/2 + SB[W[6], W[21], W[1], W[2]]/2 + 
    SB[W[6], W[21], W[1], W[6]]/2 - SB[W[6], W[21], W[1], W[28]]/2 - 
    SB[W[6], W[21], W[1], W[33]]/2 + SB[W[6], W[21], W[2], W[2]]/2 + 
    SB[W[6], W[21], W[2], W[6]]/2 + SB[W[6], W[21], W[2], W[28]]/2 - 
    SB[W[6], W[21], W[2], W[33]]/2 - SB[W[6], W[21], W[2], W[43]] + 
    SB[W[6], W[21], W[6], W[2]]/2 + SB[W[6], W[21], W[6], W[6]]/2 + 
    SB[W[6], W[21], W[6], W[28]]/2 - SB[W[6], W[21], W[6], W[33]]/2 - 
    SB[W[6], W[21], W[6], W[43]] - SB[W[6], W[21], W[33], W[2]]/2 - 
    SB[W[6], W[21], W[33], W[6]]/2 + SB[W[6], W[21], W[33], W[28]]/2 + 
    SB[W[6], W[21], W[33], W[33]]/2 - SB[W[6], W[21], W[91], W[2]]/2 - 
    SB[W[6], W[21], W[91], W[6]]/2 - SB[W[6], W[21], W[91], W[28]]/2 + 
    SB[W[6], W[21], W[91], W[33]]/2 + SB[W[6], W[21], W[91], W[43]] + 
    SB[W[6], W[21], W[182], W[183]]/2 + SB[W[6], W[21], W[182], W[186]]/2 + 
    SB[W[6], W[21], W[182], W[187]]/2 + SB[W[6], W[21], W[182], W[190]]/2 - 
    SB[W[6], W[21], W[183], W[183]]/2 - SB[W[6], W[21], W[183], W[186]]/2 - 
    SB[W[6], W[21], W[183], W[187]]/2 - SB[W[6], W[21], W[183], W[190]]/2 - 
    SB[W[6], W[21], W[186], W[183]]/2 - SB[W[6], W[21], W[186], W[186]]/2 - 
    SB[W[6], W[21], W[186], W[187]]/2 - SB[W[6], W[21], W[186], W[190]]/2 - 
    SB[W[6], W[21], W[187], W[183]]/2 - SB[W[6], W[21], W[187], W[186]]/2 - 
    SB[W[6], W[21], W[187], W[187]]/2 - SB[W[6], W[21], W[187], W[190]]/2 - 
    SB[W[6], W[21], W[188], W[183]]/2 - SB[W[6], W[21], W[188], W[186]]/2 - 
    SB[W[6], W[21], W[188], W[187]]/2 - SB[W[6], W[21], W[188], W[190]]/2 - 
    SB[W[6], W[21], W[190], W[183]]/2 - SB[W[6], W[21], W[190], W[186]]/2 - 
    SB[W[6], W[21], W[190], W[187]]/2 - SB[W[6], W[21], W[190], W[190]]/2 + 
    SB[W[6], W[21], W[207], W[183]]/2 + SB[W[6], W[21], W[207], W[186]]/2 + 
    SB[W[6], W[21], W[207], W[187]]/2 + SB[W[6], W[21], W[207], W[190]]/2 + 
    SB[W[6], W[158], W[158], W[2]]/4 + SB[W[6], W[158], W[158], W[6]]/4 + 
    SB[W[6], W[158], W[158], W[28]]/4 + SB[W[6], W[158], W[158], W[33]]/4 - 
    SB[W[6], W[158], W[158], W[37]]/2 - SB[W[6], W[158], W[158], W[43]]/2 + 
    SB[W[6], W[158], W[160], W[2]]/4 + SB[W[6], W[158], W[160], W[6]]/4 + 
    SB[W[6], W[158], W[160], W[28]]/4 + SB[W[6], W[158], W[160], W[33]]/4 - 
    SB[W[6], W[158], W[160], W[37]]/2 - SB[W[6], W[158], W[160], W[43]]/2 + 
    SB[W[6], W[158], W[164], W[2]]/4 + SB[W[6], W[158], W[164], W[6]]/4 - 
    SB[W[6], W[158], W[164], W[28]]/4 + SB[W[6], W[158], W[164], W[33]]/4 - 
    SB[W[6], W[158], W[164], W[37]]/2 + SB[W[6], W[158], W[166], W[2]]/4 + 
    SB[W[6], W[158], W[166], W[6]]/4 + SB[W[6], W[158], W[166], W[28]]/4 - 
    SB[W[6], W[158], W[166], W[33]]/4 - SB[W[6], W[158], W[166], W[43]]/2 + 
    SB[W[6], W[158], W[276], W[183]]/4 + SB[W[6], W[158], W[276], W[186]]/4 + 
    SB[W[6], W[158], W[276], W[187]]/4 + SB[W[6], W[158], W[276], W[190]]/4 + 
    SB[W[6], W[158], W[278], W[183]]/4 + SB[W[6], W[158], W[278], W[186]]/4 + 
    SB[W[6], W[158], W[278], W[187]]/4 + SB[W[6], W[158], W[278], W[190]]/4 + 
    SB[W[7], W[1], W[6], W[2]]/2 + SB[W[7], W[1], W[6], W[6]]/2 - 
    SB[W[7], W[1], W[6], W[28]]/2 - SB[W[7], W[1], W[6], W[33]]/2 + 
    SB[W[7], W[1], W[16], W[2]] - SB[W[7], W[1], W[16], W[28]] - 
    SB[W[7], W[1], W[22], W[6]] + SB[W[7], W[1], W[22], W[33]] - 
    SB[W[7], W[1], W[28], W[2]]/2 - SB[W[7], W[1], W[28], W[6]]/2 + 
    SB[W[7], W[1], W[28], W[28]]/2 + SB[W[7], W[1], W[28], W[33]]/2 - 
    SB[W[7], W[1], W[49], W[2]]/2 + SB[W[7], W[1], W[49], W[6]]/2 + 
    SB[W[7], W[1], W[49], W[28]]/2 - SB[W[7], W[1], W[49], W[33]]/2 - 
    SB[W[7], W[1], W[187], W[183]]/2 - SB[W[7], W[1], W[187], W[186]]/2 - 
    SB[W[7], W[1], W[187], W[187]]/2 - SB[W[7], W[1], W[187], W[190]]/2 + 
    SB[W[7], W[2], W[6], W[2]]/2 + SB[W[7], W[2], W[6], W[6]]/2 - 
    SB[W[7], W[2], W[6], W[28]]/2 + SB[W[7], W[2], W[6], W[33]]/2 - 
    SB[W[7], W[2], W[6], W[37]] + SB[W[7], W[2], W[16], W[2]] - 
    SB[W[7], W[2], W[16], W[28]] - SB[W[7], W[2], W[19], W[6]] + 
    SB[W[7], W[2], W[19], W[37]] - SB[W[7], W[2], W[28], W[2]]/2 - 
    SB[W[7], W[2], W[28], W[6]]/2 + SB[W[7], W[2], W[28], W[28]]/2 + 
    SB[W[7], W[2], W[28], W[33]]/2 - SB[W[7], W[2], W[49], W[2]]/2 + 
    SB[W[7], W[2], W[49], W[6]]/2 + SB[W[7], W[2], W[49], W[28]]/2 - 
    SB[W[7], W[2], W[49], W[33]]/2 - SB[W[7], W[2], W[187], W[183]]/2 - 
    SB[W[7], W[2], W[187], W[186]]/2 - SB[W[7], W[2], W[187], W[187]]/2 - 
    SB[W[7], W[2], W[187], W[190]]/2 + SB[W[7], W[6], W[1], W[2]]/2 + 
    SB[W[7], W[6], W[1], W[6]]/2 - SB[W[7], W[6], W[1], W[28]]/2 - 
    SB[W[7], W[6], W[1], W[33]]/2 + SB[W[7], W[6], W[2], W[2]]/2 + 
    SB[W[7], W[6], W[2], W[6]]/2 - SB[W[7], W[6], W[2], W[28]]/2 + 
    SB[W[7], W[6], W[2], W[33]]/2 - SB[W[7], W[6], W[2], W[37]] - 
    SB[W[7], W[6], W[16], W[2]] + SB[W[7], W[6], W[16], W[28]] + 
    SB[W[7], W[6], W[19], W[6]] - SB[W[7], W[6], W[19], W[37]] + 
    SB[W[7], W[6], W[49], W[2]]/2 - SB[W[7], W[6], W[49], W[6]]/2 - 
    SB[W[7], W[6], W[49], W[28]]/2 + SB[W[7], W[6], W[49], W[33]]/2 - 
    SB[W[7], W[6], W[89], W[2]]/2 - SB[W[7], W[6], W[89], W[6]]/2 + 
    SB[W[7], W[6], W[89], W[28]]/2 - SB[W[7], W[6], W[89], W[33]]/2 + 
    SB[W[7], W[6], W[89], W[37]] - SB[W[7], W[6], W[183], W[183]]/2 - 
    SB[W[7], W[6], W[183], W[186]]/2 - SB[W[7], W[6], W[183], W[187]]/2 - 
    SB[W[7], W[6], W[183], W[190]]/2 - SB[W[7], W[6], W[186], W[183]]/2 - 
    SB[W[7], W[6], W[186], W[186]]/2 - SB[W[7], W[6], W[186], W[187]]/2 - 
    SB[W[7], W[6], W[186], W[190]]/2 - SB[W[7], W[6], W[190], W[183]]/2 - 
    SB[W[7], W[6], W[190], W[186]]/2 - SB[W[7], W[6], W[190], W[187]]/2 - 
    SB[W[7], W[6], W[190], W[190]]/2 - SB[W[7], W[6], W[211], W[183]]/2 - 
    SB[W[7], W[6], W[211], W[186]]/2 - SB[W[7], W[6], W[211], W[187]]/2 - 
    SB[W[7], W[6], W[211], W[190]]/2 + SB[W[7], W[7], W[1], W[2]]/2 + 
    SB[W[7], W[7], W[1], W[6]]/2 - SB[W[7], W[7], W[1], W[28]]/2 - 
    SB[W[7], W[7], W[1], W[33]]/2 + SB[W[7], W[7], W[2], W[2]]/2 + 
    SB[W[7], W[7], W[2], W[6]]/2 - SB[W[7], W[7], W[2], W[28]]/2 + 
    SB[W[7], W[7], W[2], W[33]]/2 - SB[W[7], W[7], W[2], W[37]] - 
    SB[W[7], W[7], W[16], W[2]] + SB[W[7], W[7], W[16], W[28]] + 
    SB[W[7], W[7], W[19], W[6]] - SB[W[7], W[7], W[19], W[37]] + 
    SB[W[7], W[7], W[49], W[2]]/2 - SB[W[7], W[7], W[49], W[6]]/2 - 
    SB[W[7], W[7], W[49], W[28]]/2 + SB[W[7], W[7], W[49], W[33]]/2 - 
    SB[W[7], W[7], W[89], W[2]]/2 - SB[W[7], W[7], W[89], W[6]]/2 + 
    SB[W[7], W[7], W[89], W[28]]/2 - SB[W[7], W[7], W[89], W[33]]/2 + 
    SB[W[7], W[7], W[89], W[37]] - SB[W[7], W[7], W[183], W[183]]/2 - 
    SB[W[7], W[7], W[183], W[186]]/2 - SB[W[7], W[7], W[183], W[187]]/2 - 
    SB[W[7], W[7], W[183], W[190]]/2 - SB[W[7], W[7], W[186], W[183]]/2 - 
    SB[W[7], W[7], W[186], W[186]]/2 - SB[W[7], W[7], W[186], W[187]]/2 - 
    SB[W[7], W[7], W[186], W[190]]/2 - SB[W[7], W[7], W[190], W[183]]/2 - 
    SB[W[7], W[7], W[190], W[186]]/2 - SB[W[7], W[7], W[190], W[187]]/2 - 
    SB[W[7], W[7], W[190], W[190]]/2 - SB[W[7], W[7], W[211], W[183]]/2 - 
    SB[W[7], W[7], W[211], W[186]]/2 - SB[W[7], W[7], W[211], W[187]]/2 - 
    SB[W[7], W[7], W[211], W[190]]/2 + SB[W[7], W[16], W[1], W[2]]/2 + 
    SB[W[7], W[16], W[1], W[6]]/2 - SB[W[7], W[16], W[1], W[28]]/2 - 
    SB[W[7], W[16], W[1], W[33]]/2 + SB[W[7], W[16], W[2], W[2]]/2 - 
    SB[W[7], W[16], W[2], W[6]]/2 - SB[W[7], W[16], W[2], W[28]]/2 + 
    SB[W[7], W[16], W[2], W[33]]/2 - SB[W[7], W[16], W[6], W[2]] + 
    SB[W[7], W[16], W[6], W[28]] - 2*SB[W[7], W[16], W[16], W[2]] + 
    2*SB[W[7], W[16], W[16], W[28]] + SB[W[7], W[16], W[28], W[2]]/2 + 
    SB[W[7], W[16], W[28], W[6]]/2 - SB[W[7], W[16], W[28], W[28]]/2 - 
    SB[W[7], W[16], W[28], W[33]]/2 + SB[W[7], W[16], W[46], W[2]]/2 + 
    SB[W[7], W[16], W[46], W[6]]/2 - SB[W[7], W[16], W[46], W[28]]/2 - 
    SB[W[7], W[16], W[46], W[33]]/2 + SB[W[7], W[16], W[49], W[2]]/2 - 
    SB[W[7], W[16], W[49], W[6]]/2 - SB[W[7], W[16], W[49], W[28]]/2 + 
    SB[W[7], W[16], W[49], W[33]]/2 + SB[W[7], W[16], W[182], W[183]]/2 + 
    SB[W[7], W[16], W[182], W[186]]/2 + SB[W[7], W[16], W[182], W[187]]/2 + 
    SB[W[7], W[16], W[182], W[190]]/2 - SB[W[7], W[16], W[183], W[183]]/2 - 
    SB[W[7], W[16], W[183], W[186]]/2 - SB[W[7], W[16], W[183], W[187]]/2 - 
    SB[W[7], W[16], W[183], W[190]]/2 - SB[W[7], W[16], W[188], W[183]]/2 - 
    SB[W[7], W[16], W[188], W[186]]/2 - SB[W[7], W[16], W[188], W[187]]/2 - 
    SB[W[7], W[16], W[188], W[190]]/2 + SB[W[7], W[16], W[189], W[183]]/2 + 
    SB[W[7], W[16], W[189], W[186]]/2 + SB[W[7], W[16], W[189], W[187]]/2 + 
    SB[W[7], W[16], W[189], W[190]]/2 - SB[W[7], W[16], W[190], W[183]]/2 - 
    SB[W[7], W[16], W[190], W[186]]/2 - SB[W[7], W[16], W[190], W[187]]/2 - 
    SB[W[7], W[16], W[190], W[190]]/2 - SB[W[7], W[16], W[196], W[183]]/2 - 
    SB[W[7], W[16], W[196], W[186]]/2 - SB[W[7], W[16], W[196], W[187]]/2 - 
    SB[W[7], W[16], W[196], W[190]]/2 - SB[W[7], W[16], W[220], W[183]]/2 - 
    SB[W[7], W[16], W[220], W[186]]/2 - SB[W[7], W[16], W[220], W[187]]/2 - 
    SB[W[7], W[16], W[220], W[190]]/2 - SB[W[7], W[19], W[2], W[6]] + 
    SB[W[7], W[19], W[2], W[37]] - SB[W[7], W[19], W[6], W[2]]/2 + 
    SB[W[7], W[19], W[6], W[6]]/2 + SB[W[7], W[19], W[6], W[28]]/2 - 
    SB[W[7], W[19], W[6], W[33]]/2 - SB[W[7], W[19], W[19], W[6]] + 
    SB[W[7], W[19], W[19], W[37]] - SB[W[7], W[19], W[22], W[6]] + 
    SB[W[7], W[19], W[22], W[33]] + SB[W[7], W[19], W[46], W[2]]/2 + 
    SB[W[7], W[19], W[46], W[6]]/2 - SB[W[7], W[19], W[46], W[28]]/2 - 
    SB[W[7], W[19], W[46], W[33]]/2 - SB[W[7], W[19], W[49], W[2]]/2 + 
    SB[W[7], W[19], W[49], W[6]]/2 + SB[W[7], W[19], W[49], W[28]]/2 - 
    SB[W[7], W[19], W[49], W[33]]/2 + SB[W[7], W[19], W[89], W[2]]/2 + 
    SB[W[7], W[19], W[89], W[6]]/2 - SB[W[7], W[19], W[89], W[28]]/2 + 
    SB[W[7], W[19], W[89], W[33]]/2 - SB[W[7], W[19], W[89], W[37]] + 
    SB[W[7], W[19], W[182], W[183]]/2 + SB[W[7], W[19], W[182], W[186]]/2 + 
    SB[W[7], W[19], W[182], W[187]]/2 + SB[W[7], W[19], W[182], W[190]]/2 + 
    SB[W[7], W[19], W[186], W[183]]/2 + SB[W[7], W[19], W[186], W[186]]/2 + 
    SB[W[7], W[19], W[186], W[187]]/2 + SB[W[7], W[19], W[186], W[190]]/2 - 
    SB[W[7], W[19], W[187], W[183]]/2 - SB[W[7], W[19], W[187], W[186]]/2 - 
    SB[W[7], W[19], W[187], W[187]]/2 - SB[W[7], W[19], W[187], W[190]]/2 - 
    SB[W[7], W[19], W[188], W[183]]/2 - SB[W[7], W[19], W[188], W[186]]/2 - 
    SB[W[7], W[19], W[188], W[187]]/2 - SB[W[7], W[19], W[188], W[190]]/2 + 
    SB[W[7], W[19], W[189], W[183]]/2 + SB[W[7], W[19], W[189], W[186]]/2 + 
    SB[W[7], W[19], W[189], W[187]]/2 + SB[W[7], W[19], W[189], W[190]]/2 - 
    SB[W[7], W[19], W[196], W[183]]/2 - SB[W[7], W[19], W[196], W[186]]/2 - 
    SB[W[7], W[19], W[196], W[187]]/2 - SB[W[7], W[19], W[196], W[190]]/2 + 
    SB[W[7], W[19], W[211], W[183]]/2 + SB[W[7], W[19], W[211], W[186]]/2 + 
    SB[W[7], W[19], W[211], W[187]]/2 + SB[W[7], W[19], W[211], W[190]]/2 - 
    SB[W[7], W[19], W[220], W[183]]/2 - SB[W[7], W[19], W[220], W[186]]/2 - 
    SB[W[7], W[19], W[220], W[187]]/2 - SB[W[7], W[19], W[220], W[190]]/2 - 
    SB[W[7], W[23], W[1], W[2]]/2 - SB[W[7], W[23], W[1], W[6]]/2 + 
    SB[W[7], W[23], W[1], W[28]]/2 + SB[W[7], W[23], W[1], W[33]]/2 - 
    SB[W[7], W[23], W[2], W[2]]/2 - SB[W[7], W[23], W[2], W[6]]/2 + 
    SB[W[7], W[23], W[2], W[28]]/2 - SB[W[7], W[23], W[2], W[33]]/2 + 
    SB[W[7], W[23], W[2], W[37]] - SB[W[7], W[23], W[6], W[2]]/2 - 
    SB[W[7], W[23], W[6], W[6]]/2 + SB[W[7], W[23], W[6], W[28]]/2 - 
    SB[W[7], W[23], W[6], W[33]]/2 + SB[W[7], W[23], W[6], W[37]] + 
    SB[W[7], W[23], W[28], W[2]]/2 + SB[W[7], W[23], W[28], W[6]]/2 - 
    SB[W[7], W[23], W[28], W[28]]/2 - SB[W[7], W[23], W[28], W[33]]/2 + 
    SB[W[7], W[23], W[89], W[2]]/2 + SB[W[7], W[23], W[89], W[6]]/2 - 
    SB[W[7], W[23], W[89], W[28]]/2 + SB[W[7], W[23], W[89], W[33]]/2 - 
    SB[W[7], W[23], W[89], W[37]] + SB[W[7], W[23], W[183], W[183]]/2 + 
    SB[W[7], W[23], W[183], W[186]]/2 + SB[W[7], W[23], W[183], W[187]]/2 + 
    SB[W[7], W[23], W[183], W[190]]/2 + SB[W[7], W[23], W[186], W[183]]/2 + 
    SB[W[7], W[23], W[186], W[186]]/2 + SB[W[7], W[23], W[186], W[187]]/2 + 
    SB[W[7], W[23], W[186], W[190]]/2 + SB[W[7], W[23], W[187], W[183]]/2 + 
    SB[W[7], W[23], W[187], W[186]]/2 + SB[W[7], W[23], W[187], W[187]]/2 + 
    SB[W[7], W[23], W[187], W[190]]/2 + SB[W[7], W[23], W[190], W[183]]/2 + 
    SB[W[7], W[23], W[190], W[186]]/2 + SB[W[7], W[23], W[190], W[187]]/2 + 
    SB[W[7], W[23], W[190], W[190]]/2 + SB[W[7], W[23], W[211], W[183]]/2 + 
    SB[W[7], W[23], W[211], W[186]]/2 + SB[W[7], W[23], W[211], W[187]]/2 + 
    SB[W[7], W[23], W[211], W[190]]/2 - SB[W[7], W[49], W[1], W[2]]/2 - 
    SB[W[7], W[49], W[1], W[6]]/2 + SB[W[7], W[49], W[1], W[28]]/2 + 
    SB[W[7], W[49], W[1], W[33]]/2 - SB[W[7], W[49], W[2], W[2]]/2 + 
    SB[W[7], W[49], W[2], W[6]]/2 + SB[W[7], W[49], W[2], W[28]]/2 - 
    SB[W[7], W[49], W[2], W[33]]/2 + SB[W[7], W[49], W[6], W[2]]/2 - 
    SB[W[7], W[49], W[6], W[6]]/2 - SB[W[7], W[49], W[6], W[28]]/2 + 
    SB[W[7], W[49], W[6], W[33]]/2 + SB[W[7], W[49], W[16], W[2]] - 
    SB[W[7], W[49], W[16], W[28]] + SB[W[7], W[49], W[22], W[6]] - 
    SB[W[7], W[49], W[22], W[33]] - SB[W[7], W[49], W[46], W[2]]/2 - 
    SB[W[7], W[49], W[46], W[6]]/2 + SB[W[7], W[49], W[46], W[28]]/2 + 
    SB[W[7], W[49], W[46], W[33]]/2 - SB[W[7], W[49], W[182], W[183]]/2 - 
    SB[W[7], W[49], W[182], W[186]]/2 - SB[W[7], W[49], W[182], W[187]]/2 - 
    SB[W[7], W[49], W[182], W[190]]/2 + SB[W[7], W[49], W[183], W[183]]/2 + 
    SB[W[7], W[49], W[183], W[186]]/2 + SB[W[7], W[49], W[183], W[187]]/2 + 
    SB[W[7], W[49], W[183], W[190]]/2 + SB[W[7], W[49], W[187], W[183]]/2 + 
    SB[W[7], W[49], W[187], W[186]]/2 + SB[W[7], W[49], W[187], W[187]]/2 + 
    SB[W[7], W[49], W[187], W[190]]/2 + SB[W[7], W[49], W[188], W[183]]/2 + 
    SB[W[7], W[49], W[188], W[186]]/2 + SB[W[7], W[49], W[188], W[187]]/2 + 
    SB[W[7], W[49], W[188], W[190]]/2 - SB[W[7], W[49], W[189], W[183]]/2 - 
    SB[W[7], W[49], W[189], W[186]]/2 - SB[W[7], W[49], W[189], W[187]]/2 - 
    SB[W[7], W[49], W[189], W[190]]/2 + SB[W[7], W[49], W[190], W[183]]/2 + 
    SB[W[7], W[49], W[190], W[186]]/2 + SB[W[7], W[49], W[190], W[187]]/2 + 
    SB[W[7], W[49], W[190], W[190]]/2 + SB[W[7], W[49], W[196], W[183]]/2 + 
    SB[W[7], W[49], W[196], W[186]]/2 + SB[W[7], W[49], W[196], W[187]]/2 + 
    SB[W[7], W[49], W[196], W[190]]/2 + SB[W[7], W[49], W[220], W[183]]/2 + 
    SB[W[7], W[49], W[220], W[186]]/2 + SB[W[7], W[49], W[220], W[187]]/2 + 
    SB[W[7], W[49], W[220], W[190]]/2 + SB[W[9], W[1], W[2], W[2]]/2 + 
    SB[W[9], W[1], W[2], W[6]]/2 - SB[W[9], W[1], W[2], W[28]]/2 - 
    SB[W[9], W[1], W[2], W[33]]/2 - SB[W[9], W[1], W[16], W[2]] + 
    SB[W[9], W[1], W[16], W[28]] + SB[W[9], W[1], W[22], W[6]] - 
    SB[W[9], W[1], W[22], W[33]] - SB[W[9], W[1], W[33], W[2]]/2 - 
    SB[W[9], W[1], W[33], W[6]]/2 + SB[W[9], W[1], W[33], W[28]]/2 + 
    SB[W[9], W[1], W[33], W[33]]/2 + SB[W[9], W[1], W[49], W[2]]/2 - 
    SB[W[9], W[1], W[49], W[6]]/2 - SB[W[9], W[1], W[49], W[28]]/2 + 
    SB[W[9], W[1], W[49], W[33]]/2 - SB[W[9], W[1], W[183], W[183]]/2 - 
    SB[W[9], W[1], W[183], W[186]]/2 - SB[W[9], W[1], W[183], W[187]]/2 - 
    SB[W[9], W[1], W[183], W[190]]/2 - SB[W[9], W[1], W[186], W[183]]/2 - 
    SB[W[9], W[1], W[186], W[186]]/2 - SB[W[9], W[1], W[186], W[187]]/2 - 
    SB[W[9], W[1], W[186], W[190]]/2 - SB[W[9], W[1], W[190], W[183]]/2 - 
    SB[W[9], W[1], W[190], W[186]]/2 - SB[W[9], W[1], W[190], W[187]]/2 - 
    SB[W[9], W[1], W[190], W[190]]/2 + SB[W[9], W[2], W[1], W[2]]/2 + 
    SB[W[9], W[2], W[1], W[6]]/2 - SB[W[9], W[2], W[1], W[28]]/2 - 
    SB[W[9], W[2], W[1], W[33]]/2 + SB[W[9], W[2], W[6], W[2]]/2 + 
    SB[W[9], W[2], W[6], W[6]]/2 + SB[W[9], W[2], W[6], W[28]]/2 - 
    SB[W[9], W[2], W[6], W[33]]/2 - SB[W[9], W[2], W[6], W[43]] - 
    SB[W[9], W[2], W[22], W[6]] + SB[W[9], W[2], W[22], W[33]] + 
    SB[W[9], W[2], W[25], W[2]] - SB[W[9], W[2], W[25], W[43]] - 
    SB[W[9], W[2], W[49], W[2]]/2 + SB[W[9], W[2], W[49], W[6]]/2 + 
    SB[W[9], W[2], W[49], W[28]]/2 - SB[W[9], W[2], W[49], W[33]]/2 - 
    SB[W[9], W[2], W[91], W[2]]/2 - SB[W[9], W[2], W[91], W[6]]/2 - 
    SB[W[9], W[2], W[91], W[28]]/2 + SB[W[9], W[2], W[91], W[33]]/2 + 
    SB[W[9], W[2], W[91], W[43]] + SB[W[9], W[2], W[182], W[183]]/2 + 
    SB[W[9], W[2], W[182], W[186]]/2 + SB[W[9], W[2], W[182], W[187]]/2 + 
    SB[W[9], W[2], W[182], W[190]]/2 - SB[W[9], W[2], W[187], W[183]]/2 - 
    SB[W[9], W[2], W[187], W[186]]/2 - SB[W[9], W[2], W[187], W[187]]/2 - 
    SB[W[9], W[2], W[187], W[190]]/2 - SB[W[9], W[2], W[188], W[183]]/2 - 
    SB[W[9], W[2], W[188], W[186]]/2 - SB[W[9], W[2], W[188], W[187]]/2 - 
    SB[W[9], W[2], W[188], W[190]]/2 + SB[W[9], W[2], W[207], W[183]]/2 + 
    SB[W[9], W[2], W[207], W[186]]/2 + SB[W[9], W[2], W[207], W[187]]/2 + 
    SB[W[9], W[2], W[207], W[190]]/2 + SB[W[9], W[6], W[2], W[2]]/2 + 
    SB[W[9], W[6], W[2], W[6]]/2 + SB[W[9], W[6], W[2], W[28]]/2 - 
    SB[W[9], W[6], W[2], W[33]]/2 - SB[W[9], W[6], W[2], W[43]] + 
    SB[W[9], W[6], W[22], W[6]] - SB[W[9], W[6], W[22], W[33]] - 
    SB[W[9], W[6], W[25], W[2]] + SB[W[9], W[6], W[25], W[43]] - 
    SB[W[9], W[6], W[33], W[2]]/2 - SB[W[9], W[6], W[33], W[6]]/2 + 
    SB[W[9], W[6], W[33], W[28]]/2 + SB[W[9], W[6], W[33], W[33]]/2 + 
    SB[W[9], W[6], W[49], W[2]]/2 - SB[W[9], W[6], W[49], W[6]]/2 - 
    SB[W[9], W[6], W[49], W[28]]/2 + SB[W[9], W[6], W[49], W[33]]/2 - 
    SB[W[9], W[6], W[183], W[183]]/2 - SB[W[9], W[6], W[183], W[186]]/2 - 
    SB[W[9], W[6], W[183], W[187]]/2 - SB[W[9], W[6], W[183], W[190]]/2 - 
    SB[W[9], W[6], W[186], W[183]]/2 - SB[W[9], W[6], W[186], W[186]]/2 - 
    SB[W[9], W[6], W[186], W[187]]/2 - SB[W[9], W[6], W[186], W[190]]/2 - 
    SB[W[9], W[6], W[190], W[183]]/2 - SB[W[9], W[6], W[190], W[186]]/2 - 
    SB[W[9], W[6], W[190], W[187]]/2 - SB[W[9], W[6], W[190], W[190]]/2 + 
    SB[W[9], W[9], W[1], W[2]]/2 + SB[W[9], W[9], W[1], W[6]]/2 - 
    SB[W[9], W[9], W[1], W[28]]/2 - SB[W[9], W[9], W[1], W[33]]/2 + 
    SB[W[9], W[9], W[6], W[2]]/2 + SB[W[9], W[9], W[6], W[6]]/2 + 
    SB[W[9], W[9], W[6], W[28]]/2 - SB[W[9], W[9], W[6], W[33]]/2 - 
    SB[W[9], W[9], W[6], W[43]] - SB[W[9], W[9], W[22], W[6]] + 
    SB[W[9], W[9], W[22], W[33]] + SB[W[9], W[9], W[25], W[2]] - 
    SB[W[9], W[9], W[25], W[43]] - SB[W[9], W[9], W[49], W[2]]/2 + 
    SB[W[9], W[9], W[49], W[6]]/2 + SB[W[9], W[9], W[49], W[28]]/2 - 
    SB[W[9], W[9], W[49], W[33]]/2 - SB[W[9], W[9], W[91], W[2]]/2 - 
    SB[W[9], W[9], W[91], W[6]]/2 - SB[W[9], W[9], W[91], W[28]]/2 + 
    SB[W[9], W[9], W[91], W[33]]/2 + SB[W[9], W[9], W[91], W[43]] + 
    SB[W[9], W[9], W[182], W[183]]/2 + SB[W[9], W[9], W[182], W[186]]/2 + 
    SB[W[9], W[9], W[182], W[187]]/2 + SB[W[9], W[9], W[182], W[190]]/2 - 
    SB[W[9], W[9], W[187], W[183]]/2 - SB[W[9], W[9], W[187], W[186]]/2 - 
    SB[W[9], W[9], W[187], W[187]]/2 - SB[W[9], W[9], W[187], W[190]]/2 - 
    SB[W[9], W[9], W[188], W[183]]/2 - SB[W[9], W[9], W[188], W[186]]/2 - 
    SB[W[9], W[9], W[188], W[187]]/2 - SB[W[9], W[9], W[188], W[190]]/2 + 
    SB[W[9], W[9], W[207], W[183]]/2 + SB[W[9], W[9], W[207], W[186]]/2 + 
    SB[W[9], W[9], W[207], W[187]]/2 + SB[W[9], W[9], W[207], W[190]]/2 - 
    SB[W[9], W[21], W[1], W[2]]/2 - SB[W[9], W[21], W[1], W[6]]/2 + 
    SB[W[9], W[21], W[1], W[28]]/2 + SB[W[9], W[21], W[1], W[33]]/2 - 
    SB[W[9], W[21], W[2], W[2]]/2 - SB[W[9], W[21], W[2], W[6]]/2 - 
    SB[W[9], W[21], W[2], W[28]]/2 + SB[W[9], W[21], W[2], W[33]]/2 + 
    SB[W[9], W[21], W[2], W[43]] - SB[W[9], W[21], W[6], W[2]]/2 - 
    SB[W[9], W[21], W[6], W[6]]/2 - SB[W[9], W[21], W[6], W[28]]/2 + 
    SB[W[9], W[21], W[6], W[33]]/2 + SB[W[9], W[21], W[6], W[43]] + 
    SB[W[9], W[21], W[33], W[2]]/2 + SB[W[9], W[21], W[33], W[6]]/2 - 
    SB[W[9], W[21], W[33], W[28]]/2 - SB[W[9], W[21], W[33], W[33]]/2 + 
    SB[W[9], W[21], W[91], W[2]]/2 + SB[W[9], W[21], W[91], W[6]]/2 + 
    SB[W[9], W[21], W[91], W[28]]/2 - SB[W[9], W[21], W[91], W[33]]/2 - 
    SB[W[9], W[21], W[91], W[43]] - SB[W[9], W[21], W[182], W[183]]/2 - 
    SB[W[9], W[21], W[182], W[186]]/2 - SB[W[9], W[21], W[182], W[187]]/2 - 
    SB[W[9], W[21], W[182], W[190]]/2 + SB[W[9], W[21], W[183], W[183]]/2 + 
    SB[W[9], W[21], W[183], W[186]]/2 + SB[W[9], W[21], W[183], W[187]]/2 + 
    SB[W[9], W[21], W[183], W[190]]/2 + SB[W[9], W[21], W[186], W[183]]/2 + 
    SB[W[9], W[21], W[186], W[186]]/2 + SB[W[9], W[21], W[186], W[187]]/2 + 
    SB[W[9], W[21], W[186], W[190]]/2 + SB[W[9], W[21], W[187], W[183]]/2 + 
    SB[W[9], W[21], W[187], W[186]]/2 + SB[W[9], W[21], W[187], W[187]]/2 + 
    SB[W[9], W[21], W[187], W[190]]/2 + SB[W[9], W[21], W[188], W[183]]/2 + 
    SB[W[9], W[21], W[188], W[186]]/2 + SB[W[9], W[21], W[188], W[187]]/2 + 
    SB[W[9], W[21], W[188], W[190]]/2 + SB[W[9], W[21], W[190], W[183]]/2 + 
    SB[W[9], W[21], W[190], W[186]]/2 + SB[W[9], W[21], W[190], W[187]]/2 + 
    SB[W[9], W[21], W[190], W[190]]/2 - SB[W[9], W[21], W[207], W[183]]/2 - 
    SB[W[9], W[21], W[207], W[186]]/2 - SB[W[9], W[21], W[207], W[187]]/2 - 
    SB[W[9], W[21], W[207], W[190]]/2 + SB[W[9], W[22], W[1], W[2]]/2 + 
    SB[W[9], W[22], W[1], W[6]]/2 - SB[W[9], W[22], W[1], W[28]]/2 - 
    SB[W[9], W[22], W[1], W[33]]/2 - SB[W[9], W[22], W[2], W[6]] + 
    SB[W[9], W[22], W[2], W[33]] - SB[W[9], W[22], W[6], W[2]]/2 + 
    SB[W[9], W[22], W[6], W[6]]/2 + SB[W[9], W[22], W[6], W[28]]/2 - 
    SB[W[9], W[22], W[6], W[33]]/2 - 2*SB[W[9], W[22], W[22], W[6]] + 
    2*SB[W[9], W[22], W[22], W[33]] + SB[W[9], W[22], W[33], W[2]]/2 + 
    SB[W[9], W[22], W[33], W[6]]/2 - SB[W[9], W[22], W[33], W[28]]/2 - 
    SB[W[9], W[22], W[33], W[33]]/2 + SB[W[9], W[22], W[46], W[2]]/2 + 
    SB[W[9], W[22], W[46], W[6]]/2 - SB[W[9], W[22], W[46], W[28]]/2 - 
    SB[W[9], W[22], W[46], W[33]]/2 - SB[W[9], W[22], W[49], W[2]]/2 + 
    SB[W[9], W[22], W[49], W[6]]/2 + SB[W[9], W[22], W[49], W[28]]/2 - 
    SB[W[9], W[22], W[49], W[33]]/2 + SB[W[9], W[22], W[182], W[183]]/2 + 
    SB[W[9], W[22], W[182], W[186]]/2 + SB[W[9], W[22], W[182], W[187]]/2 + 
    SB[W[9], W[22], W[182], W[190]]/2 + SB[W[9], W[22], W[186], W[183]]/2 + 
    SB[W[9], W[22], W[186], W[186]]/2 + SB[W[9], W[22], W[186], W[187]]/2 + 
    SB[W[9], W[22], W[186], W[190]]/2 - SB[W[9], W[22], W[187], W[183]]/2 - 
    SB[W[9], W[22], W[187], W[186]]/2 - SB[W[9], W[22], W[187], W[187]]/2 - 
    SB[W[9], W[22], W[187], W[190]]/2 - SB[W[9], W[22], W[188], W[183]]/2 - 
    SB[W[9], W[22], W[188], W[186]]/2 - SB[W[9], W[22], W[188], W[187]]/2 - 
    SB[W[9], W[22], W[188], W[190]]/2 + SB[W[9], W[22], W[189], W[183]]/2 + 
    SB[W[9], W[22], W[189], W[186]]/2 + SB[W[9], W[22], W[189], W[187]]/2 + 
    SB[W[9], W[22], W[189], W[190]]/2 - SB[W[9], W[22], W[196], W[183]]/2 - 
    SB[W[9], W[22], W[196], W[186]]/2 - SB[W[9], W[22], W[196], W[187]]/2 - 
    SB[W[9], W[22], W[196], W[190]]/2 - SB[W[9], W[22], W[220], W[183]]/2 - 
    SB[W[9], W[22], W[220], W[186]]/2 - SB[W[9], W[22], W[220], W[187]]/2 - 
    SB[W[9], W[22], W[220], W[190]]/2 + SB[W[9], W[25], W[2], W[2]]/2 - 
    SB[W[9], W[25], W[2], W[6]]/2 - SB[W[9], W[25], W[2], W[28]]/2 + 
    SB[W[9], W[25], W[2], W[33]]/2 - SB[W[9], W[25], W[6], W[2]] + 
    SB[W[9], W[25], W[6], W[43]] - SB[W[9], W[25], W[16], W[2]] + 
    SB[W[9], W[25], W[16], W[28]] - SB[W[9], W[25], W[25], W[2]] + 
    SB[W[9], W[25], W[25], W[43]] + SB[W[9], W[25], W[46], W[2]]/2 + 
    SB[W[9], W[25], W[46], W[6]]/2 - SB[W[9], W[25], W[46], W[28]]/2 - 
    SB[W[9], W[25], W[46], W[33]]/2 + SB[W[9], W[25], W[49], W[2]]/2 - 
    SB[W[9], W[25], W[49], W[6]]/2 - SB[W[9], W[25], W[49], W[28]]/2 + 
    SB[W[9], W[25], W[49], W[33]]/2 + SB[W[9], W[25], W[91], W[2]]/2 + 
    SB[W[9], W[25], W[91], W[6]]/2 + SB[W[9], W[25], W[91], W[28]]/2 - 
    SB[W[9], W[25], W[91], W[33]]/2 - SB[W[9], W[25], W[91], W[43]] - 
    SB[W[9], W[25], W[183], W[183]]/2 - SB[W[9], W[25], W[183], W[186]]/2 - 
    SB[W[9], W[25], W[183], W[187]]/2 - SB[W[9], W[25], W[183], W[190]]/2 + 
    SB[W[9], W[25], W[189], W[183]]/2 + SB[W[9], W[25], W[189], W[186]]/2 + 
    SB[W[9], W[25], W[189], W[187]]/2 + SB[W[9], W[25], W[189], W[190]]/2 - 
    SB[W[9], W[25], W[190], W[183]]/2 - SB[W[9], W[25], W[190], W[186]]/2 - 
    SB[W[9], W[25], W[190], W[187]]/2 - SB[W[9], W[25], W[190], W[190]]/2 - 
    SB[W[9], W[25], W[196], W[183]]/2 - SB[W[9], W[25], W[196], W[186]]/2 - 
    SB[W[9], W[25], W[196], W[187]]/2 - SB[W[9], W[25], W[196], W[190]]/2 - 
    SB[W[9], W[25], W[207], W[183]]/2 - SB[W[9], W[25], W[207], W[186]]/2 - 
    SB[W[9], W[25], W[207], W[187]]/2 - SB[W[9], W[25], W[207], W[190]]/2 - 
    SB[W[9], W[25], W[220], W[183]]/2 - SB[W[9], W[25], W[220], W[186]]/2 - 
    SB[W[9], W[25], W[220], W[187]]/2 - SB[W[9], W[25], W[220], W[190]]/2 - 
    SB[W[9], W[49], W[1], W[2]]/2 - SB[W[9], W[49], W[1], W[6]]/2 + 
    SB[W[9], W[49], W[1], W[28]]/2 + SB[W[9], W[49], W[1], W[33]]/2 - 
    SB[W[9], W[49], W[2], W[2]]/2 + SB[W[9], W[49], W[2], W[6]]/2 + 
    SB[W[9], W[49], W[2], W[28]]/2 - SB[W[9], W[49], W[2], W[33]]/2 + 
    SB[W[9], W[49], W[6], W[2]]/2 - SB[W[9], W[49], W[6], W[6]]/2 - 
    SB[W[9], W[49], W[6], W[28]]/2 + SB[W[9], W[49], W[6], W[33]]/2 + 
    SB[W[9], W[49], W[16], W[2]] - SB[W[9], W[49], W[16], W[28]] + 
    SB[W[9], W[49], W[22], W[6]] - SB[W[9], W[49], W[22], W[33]] - 
    SB[W[9], W[49], W[46], W[2]]/2 - SB[W[9], W[49], W[46], W[6]]/2 + 
    SB[W[9], W[49], W[46], W[28]]/2 + SB[W[9], W[49], W[46], W[33]]/2 - 
    SB[W[9], W[49], W[182], W[183]]/2 - SB[W[9], W[49], W[182], W[186]]/2 - 
    SB[W[9], W[49], W[182], W[187]]/2 - SB[W[9], W[49], W[182], W[190]]/2 + 
    SB[W[9], W[49], W[183], W[183]]/2 + SB[W[9], W[49], W[183], W[186]]/2 + 
    SB[W[9], W[49], W[183], W[187]]/2 + SB[W[9], W[49], W[183], W[190]]/2 + 
    SB[W[9], W[49], W[187], W[183]]/2 + SB[W[9], W[49], W[187], W[186]]/2 + 
    SB[W[9], W[49], W[187], W[187]]/2 + SB[W[9], W[49], W[187], W[190]]/2 + 
    SB[W[9], W[49], W[188], W[183]]/2 + SB[W[9], W[49], W[188], W[186]]/2 + 
    SB[W[9], W[49], W[188], W[187]]/2 + SB[W[9], W[49], W[188], W[190]]/2 - 
    SB[W[9], W[49], W[189], W[183]]/2 - SB[W[9], W[49], W[189], W[186]]/2 - 
    SB[W[9], W[49], W[189], W[187]]/2 - SB[W[9], W[49], W[189], W[190]]/2 + 
    SB[W[9], W[49], W[190], W[183]]/2 + SB[W[9], W[49], W[190], W[186]]/2 + 
    SB[W[9], W[49], W[190], W[187]]/2 + SB[W[9], W[49], W[190], W[190]]/2 + 
    SB[W[9], W[49], W[196], W[183]]/2 + SB[W[9], W[49], W[196], W[186]]/2 + 
    SB[W[9], W[49], W[196], W[187]]/2 + SB[W[9], W[49], W[196], W[190]]/2 + 
    SB[W[9], W[49], W[220], W[183]]/2 + SB[W[9], W[49], W[220], W[186]]/2 + 
    SB[W[9], W[49], W[220], W[187]]/2 + SB[W[9], W[49], W[220], W[190]]/2, 
   -1/2*SB[W[2], W[4], W[2], W[17]] - SB[W[2], W[4], W[2], W[45]]/2 + 
    SB[W[2], W[4], W[2], W[93]]/2 - SB[W[2], W[4], W[4], W[17]]/2 + 
    SB[W[2], W[4], W[4], W[27]]/2 + SB[W[2], W[4], W[4], W[35]]/2 - 
    SB[W[2], W[4], W[4], W[45]]/2 - SB[W[2], W[4], W[6], W[27]]/2 - 
    SB[W[2], W[4], W[6], W[35]]/2 + SB[W[2], W[4], W[6], W[93]]/2 + 
    SB[W[2], W[4], W[8], W[17]] + SB[W[2], W[4], W[8], W[27]] - 
    SB[W[2], W[4], W[8], W[93]] + SB[W[2], W[4], W[17], W[17]] - 
    SB[W[2], W[4], W[17], W[35]] - SB[W[2], W[4], W[93], W[17]]/2 - 
    SB[W[2], W[4], W[93], W[27]]/2 + SB[W[2], W[4], W[93], W[35]]/2 + 
    SB[W[2], W[4], W[93], W[45]]/2 + SB[W[2], W[6], W[2], W[17]]/2 + 
    SB[W[2], W[6], W[2], W[45]]/2 - SB[W[2], W[6], W[2], W[93]]/2 - 
    SB[W[2], W[6], W[4], W[17]]/2 - SB[W[2], W[6], W[4], W[27]]/2 - 
    SB[W[2], W[6], W[4], W[35]]/2 - SB[W[2], W[6], W[4], W[45]]/2 + 
    SB[W[2], W[6], W[4], W[93]] + SB[W[2], W[6], W[6], W[27]]/2 + 
    SB[W[2], W[6], W[6], W[35]]/2 - SB[W[2], W[6], W[6], W[93]]/2 - 
    2*SB[W[2], W[6], W[8], W[17]] - 2*SB[W[2], W[6], W[8], W[27]] + 
    2*SB[W[2], W[6], W[8], W[93]] + SB[W[2], W[6], W[17], W[27]] + 
    SB[W[2], W[6], W[17], W[35]] - SB[W[2], W[6], W[17], W[93]] + 
    SB[W[2], W[6], W[27], W[17]] + SB[W[2], W[6], W[27], W[45]] - 
    SB[W[2], W[6], W[27], W[93]] + SB[W[2], W[6], W[93], W[17]]/2 + 
    SB[W[2], W[6], W[93], W[27]]/2 - SB[W[2], W[6], W[93], W[35]]/2 - 
    SB[W[2], W[6], W[93], W[45]]/2 - SB[W[2], W[8], W[2], W[17]] - 
    SB[W[2], W[8], W[2], W[45]] + SB[W[2], W[8], W[2], W[93]] + 
    SB[W[2], W[8], W[4], W[17]] + SB[W[2], W[8], W[4], W[27]] - 
    SB[W[2], W[8], W[4], W[93]] - SB[W[2], W[8], W[6], W[27]] - 
    SB[W[2], W[8], W[6], W[35]] + SB[W[2], W[8], W[6], W[93]] + 
    3*SB[W[2], W[8], W[8], W[17]] + 3*SB[W[2], W[8], W[8], W[27]] - 
    3*SB[W[2], W[8], W[8], W[93]] - SB[W[2], W[8], W[17], W[27]] - 
    SB[W[2], W[8], W[17], W[35]] + SB[W[2], W[8], W[17], W[93]] - 
    SB[W[2], W[8], W[27], W[17]] - SB[W[2], W[8], W[27], W[45]] + 
    SB[W[2], W[8], W[27], W[93]] - SB[W[2], W[8], W[93], W[17]] - 
    SB[W[2], W[8], W[93], W[27]] + SB[W[2], W[8], W[93], W[35]] + 
    SB[W[2], W[8], W[93], W[45]] + SB[W[2], W[17], W[2], W[17]] + 
    SB[W[2], W[17], W[2], W[45]] - SB[W[2], W[17], W[2], W[93]] - 
    SB[W[2], W[17], W[4], W[27]] + SB[W[2], W[17], W[4], W[45]] + 
    SB[W[2], W[17], W[6], W[27]] + SB[W[2], W[17], W[6], W[35]] - 
    SB[W[2], W[17], W[6], W[93]] - 2*SB[W[2], W[17], W[8], W[17]] - 
    2*SB[W[2], W[17], W[8], W[27]] + 2*SB[W[2], W[17], W[8], W[93]] - 
    SB[W[2], W[17], W[17], W[17]] + SB[W[2], W[17], W[17], W[35]] + 
    SB[W[2], W[17], W[93], W[17]] + SB[W[2], W[17], W[93], W[27]] - 
    SB[W[2], W[17], W[93], W[35]] - SB[W[2], W[17], W[93], W[45]] - 
    SB[W[2], W[160], W[158], W[17]]/2 - SB[W[2], W[160], W[158], W[45]]/2 + 
    SB[W[2], W[160], W[158], W[93]]/2 - SB[W[2], W[160], W[160], W[27]]/2 - 
    SB[W[2], W[160], W[160], W[35]]/2 + SB[W[2], W[160], W[160], W[93]]/2 - 
    SB[W[2], W[160], W[162], W[17]]/2 - SB[W[2], W[160], W[162], W[27]]/2 + 
    SB[W[2], W[160], W[162], W[35]]/2 + SB[W[2], W[160], W[162], W[45]]/2 - 
    SB[W[4], W[2], W[2], W[17]]/2 - SB[W[4], W[2], W[2], W[45]]/2 + 
    SB[W[4], W[2], W[2], W[93]]/2 - SB[W[4], W[2], W[4], W[17]]/2 + 
    SB[W[4], W[2], W[4], W[27]]/2 + SB[W[4], W[2], W[4], W[35]]/2 - 
    SB[W[4], W[2], W[4], W[45]]/2 - SB[W[4], W[2], W[6], W[27]]/2 - 
    SB[W[4], W[2], W[6], W[35]]/2 + SB[W[4], W[2], W[6], W[93]]/2 + 
    SB[W[4], W[2], W[8], W[17]] + SB[W[4], W[2], W[8], W[27]] - 
    SB[W[4], W[2], W[8], W[93]] + SB[W[4], W[2], W[17], W[17]] - 
    SB[W[4], W[2], W[17], W[35]] - SB[W[4], W[2], W[93], W[17]]/2 - 
    SB[W[4], W[2], W[93], W[27]]/2 + SB[W[4], W[2], W[93], W[35]]/2 + 
    SB[W[4], W[2], W[93], W[45]]/2 - SB[W[4], W[6], W[2], W[17]]/2 - 
    SB[W[4], W[6], W[2], W[45]]/2 + SB[W[4], W[6], W[2], W[93]]/2 + 
    SB[W[4], W[6], W[4], W[17]]/2 - SB[W[4], W[6], W[4], W[27]]/2 - 
    SB[W[4], W[6], W[4], W[35]]/2 + SB[W[4], W[6], W[4], W[45]]/2 - 
    SB[W[4], W[6], W[6], W[27]]/2 - SB[W[4], W[6], W[6], W[35]]/2 + 
    SB[W[4], W[6], W[6], W[93]]/2 + SB[W[4], W[6], W[8], W[17]] + 
    SB[W[4], W[6], W[8], W[27]] - SB[W[4], W[6], W[8], W[93]] + 
    SB[W[4], W[6], W[27], W[27]] - SB[W[4], W[6], W[27], W[45]] - 
    SB[W[4], W[6], W[93], W[17]]/2 - SB[W[4], W[6], W[93], W[27]]/2 + 
    SB[W[4], W[6], W[93], W[35]]/2 + SB[W[4], W[6], W[93], W[45]]/2 + 
    SB[W[4], W[8], W[2], W[17]] + SB[W[4], W[8], W[2], W[45]] - 
    SB[W[4], W[8], W[2], W[93]] + SB[W[4], W[8], W[6], W[27]] + 
    SB[W[4], W[8], W[6], W[35]] - SB[W[4], W[8], W[6], W[93]] - 
    2*SB[W[4], W[8], W[8], W[17]] - 2*SB[W[4], W[8], W[8], W[27]] + 
    2*SB[W[4], W[8], W[8], W[93]] - SB[W[4], W[8], W[17], W[17]] + 
    SB[W[4], W[8], W[17], W[35]] - SB[W[4], W[8], W[27], W[27]] + 
    SB[W[4], W[8], W[27], W[45]] + SB[W[4], W[8], W[93], W[17]] + 
    SB[W[4], W[8], W[93], W[27]] - SB[W[4], W[8], W[93], W[35]] - 
    SB[W[4], W[8], W[93], W[45]] + SB[W[4], W[158], W[158], W[17]]/2 + 
    SB[W[4], W[158], W[158], W[45]]/2 - SB[W[4], W[158], W[158], W[93]]/2 + 
    SB[W[4], W[158], W[160], W[27]]/2 + SB[W[4], W[158], W[160], W[35]]/2 - 
    SB[W[4], W[158], W[160], W[93]]/2 + SB[W[4], W[158], W[162], W[17]]/2 + 
    SB[W[4], W[158], W[162], W[27]]/2 - SB[W[4], W[158], W[162], W[35]]/2 - 
    SB[W[4], W[158], W[162], W[45]]/2 + SB[W[4], W[160], W[158], W[17]]/2 + 
    SB[W[4], W[160], W[158], W[45]]/2 - SB[W[4], W[160], W[158], W[93]]/2 + 
    SB[W[4], W[160], W[160], W[27]]/2 + SB[W[4], W[160], W[160], W[35]]/2 - 
    SB[W[4], W[160], W[160], W[93]]/2 + SB[W[4], W[160], W[162], W[17]]/2 + 
    SB[W[4], W[160], W[162], W[27]]/2 - SB[W[4], W[160], W[162], W[35]]/2 - 
    SB[W[4], W[160], W[162], W[45]]/2 + SB[W[6], W[2], W[2], W[17]]/2 + 
    SB[W[6], W[2], W[2], W[45]]/2 - SB[W[6], W[2], W[2], W[93]]/2 - 
    SB[W[6], W[2], W[4], W[17]]/2 - SB[W[6], W[2], W[4], W[27]]/2 - 
    SB[W[6], W[2], W[4], W[35]]/2 - SB[W[6], W[2], W[4], W[45]]/2 + 
    SB[W[6], W[2], W[4], W[93]] + SB[W[6], W[2], W[6], W[27]]/2 + 
    SB[W[6], W[2], W[6], W[35]]/2 - SB[W[6], W[2], W[6], W[93]]/2 - 
    2*SB[W[6], W[2], W[8], W[17]] - 2*SB[W[6], W[2], W[8], W[27]] + 
    2*SB[W[6], W[2], W[8], W[93]] + SB[W[6], W[2], W[17], W[27]] + 
    SB[W[6], W[2], W[17], W[35]] - SB[W[6], W[2], W[17], W[93]] + 
    SB[W[6], W[2], W[27], W[17]] + SB[W[6], W[2], W[27], W[45]] - 
    SB[W[6], W[2], W[27], W[93]] + SB[W[6], W[2], W[93], W[17]]/2 + 
    SB[W[6], W[2], W[93], W[27]]/2 - SB[W[6], W[2], W[93], W[35]]/2 - 
    SB[W[6], W[2], W[93], W[45]]/2 - SB[W[6], W[4], W[2], W[17]]/2 - 
    SB[W[6], W[4], W[2], W[45]]/2 + SB[W[6], W[4], W[2], W[93]]/2 + 
    SB[W[6], W[4], W[4], W[17]]/2 - SB[W[6], W[4], W[4], W[27]]/2 - 
    SB[W[6], W[4], W[4], W[35]]/2 + SB[W[6], W[4], W[4], W[45]]/2 - 
    SB[W[6], W[4], W[6], W[27]]/2 - SB[W[6], W[4], W[6], W[35]]/2 + 
    SB[W[6], W[4], W[6], W[93]]/2 + SB[W[6], W[4], W[8], W[17]] + 
    SB[W[6], W[4], W[8], W[27]] - SB[W[6], W[4], W[8], W[93]] + 
    SB[W[6], W[4], W[27], W[27]] - SB[W[6], W[4], W[27], W[45]] - 
    SB[W[6], W[4], W[93], W[17]]/2 - SB[W[6], W[4], W[93], W[27]]/2 + 
    SB[W[6], W[4], W[93], W[35]]/2 + SB[W[6], W[4], W[93], W[45]]/2 - 
    SB[W[6], W[8], W[2], W[17]] - SB[W[6], W[8], W[2], W[45]] + 
    SB[W[6], W[8], W[2], W[93]] + SB[W[6], W[8], W[4], W[17]] + 
    SB[W[6], W[8], W[4], W[27]] - SB[W[6], W[8], W[4], W[93]] - 
    SB[W[6], W[8], W[6], W[27]] - SB[W[6], W[8], W[6], W[35]] + 
    SB[W[6], W[8], W[6], W[93]] + 3*SB[W[6], W[8], W[8], W[17]] + 
    3*SB[W[6], W[8], W[8], W[27]] - 3*SB[W[6], W[8], W[8], W[93]] - 
    SB[W[6], W[8], W[17], W[27]] - SB[W[6], W[8], W[17], W[35]] + 
    SB[W[6], W[8], W[17], W[93]] - SB[W[6], W[8], W[27], W[17]] - 
    SB[W[6], W[8], W[27], W[45]] + SB[W[6], W[8], W[27], W[93]] - 
    SB[W[6], W[8], W[93], W[17]] - SB[W[6], W[8], W[93], W[27]] + 
    SB[W[6], W[8], W[93], W[35]] + SB[W[6], W[8], W[93], W[45]] + 
    SB[W[6], W[27], W[2], W[17]] + SB[W[6], W[27], W[2], W[45]] - 
    SB[W[6], W[27], W[2], W[93]] - SB[W[6], W[27], W[4], W[17]] + 
    SB[W[6], W[27], W[4], W[35]] + SB[W[6], W[27], W[6], W[27]] + 
    SB[W[6], W[27], W[6], W[35]] - SB[W[6], W[27], W[6], W[93]] - 
    2*SB[W[6], W[27], W[8], W[17]] - 2*SB[W[6], W[27], W[8], W[27]] + 
    2*SB[W[6], W[27], W[8], W[93]] - SB[W[6], W[27], W[27], W[27]] + 
    SB[W[6], W[27], W[27], W[45]] + SB[W[6], W[27], W[93], W[17]] + 
    SB[W[6], W[27], W[93], W[27]] - SB[W[6], W[27], W[93], W[35]] - 
    SB[W[6], W[27], W[93], W[45]] - SB[W[6], W[158], W[158], W[17]]/2 - 
    SB[W[6], W[158], W[158], W[45]]/2 + SB[W[6], W[158], W[158], W[93]]/2 - 
    SB[W[6], W[158], W[160], W[27]]/2 - SB[W[6], W[158], W[160], W[35]]/2 + 
    SB[W[6], W[158], W[160], W[93]]/2 - SB[W[6], W[158], W[162], W[17]]/2 - 
    SB[W[6], W[158], W[162], W[27]]/2 + SB[W[6], W[158], W[162], W[35]]/2 + 
    SB[W[6], W[158], W[162], W[45]]/2 + SB[W[8], W[2], W[4], W[17]] + 
    SB[W[8], W[2], W[4], W[45]] - SB[W[8], W[2], W[4], W[93]] + 
    SB[W[8], W[2], W[8], W[17]] + SB[W[8], W[2], W[8], W[27]] - 
    SB[W[8], W[2], W[8], W[93]] - SB[W[8], W[2], W[17], W[17]] - 
    SB[W[8], W[2], W[17], W[27]] + SB[W[8], W[2], W[17], W[93]] - 
    SB[W[8], W[2], W[27], W[17]] - SB[W[8], W[2], W[27], W[45]] + 
    SB[W[8], W[2], W[27], W[93]] + SB[W[8], W[4], W[2], W[17]] + 
    SB[W[8], W[4], W[2], W[45]] - SB[W[8], W[4], W[2], W[93]] + 
    SB[W[8], W[4], W[6], W[27]] + SB[W[8], W[4], W[6], W[35]] - 
    SB[W[8], W[4], W[6], W[93]] - 2*SB[W[8], W[4], W[8], W[17]] - 
    2*SB[W[8], W[4], W[8], W[27]] + 2*SB[W[8], W[4], W[8], W[93]] - 
    SB[W[8], W[4], W[17], W[17]] + SB[W[8], W[4], W[17], W[35]] - 
    SB[W[8], W[4], W[27], W[27]] + SB[W[8], W[4], W[27], W[45]] + 
    SB[W[8], W[4], W[93], W[17]] + SB[W[8], W[4], W[93], W[27]] - 
    SB[W[8], W[4], W[93], W[35]] - SB[W[8], W[4], W[93], W[45]] + 
    SB[W[8], W[6], W[4], W[27]] + SB[W[8], W[6], W[4], W[35]] - 
    SB[W[8], W[6], W[4], W[93]] + SB[W[8], W[6], W[8], W[17]] + 
    SB[W[8], W[6], W[8], W[27]] - SB[W[8], W[6], W[8], W[93]] - 
    SB[W[8], W[6], W[17], W[27]] - SB[W[8], W[6], W[17], W[35]] + 
    SB[W[8], W[6], W[17], W[93]] - SB[W[8], W[6], W[27], W[17]] - 
    SB[W[8], W[6], W[27], W[27]] + SB[W[8], W[6], W[27], W[93]] + 
    SB[W[8], W[8], W[2], W[17]] + SB[W[8], W[8], W[2], W[45]] - 
    SB[W[8], W[8], W[2], W[93]] - 2*SB[W[8], W[8], W[4], W[17]] - 
    2*SB[W[8], W[8], W[4], W[27]] + 2*SB[W[8], W[8], W[4], W[93]] + 
    SB[W[8], W[8], W[6], W[27]] + SB[W[8], W[8], W[6], W[35]] - 
    SB[W[8], W[8], W[6], W[93]] - 4*SB[W[8], W[8], W[8], W[17]] - 
    4*SB[W[8], W[8], W[8], W[27]] + 4*SB[W[8], W[8], W[8], W[93]] + 
    SB[W[8], W[8], W[17], W[17]] + 2*SB[W[8], W[8], W[17], W[27]] + 
    SB[W[8], W[8], W[17], W[35]] - 2*SB[W[8], W[8], W[17], W[93]] + 
    2*SB[W[8], W[8], W[27], W[17]] + SB[W[8], W[8], W[27], W[27]] + 
    SB[W[8], W[8], W[27], W[45]] - 2*SB[W[8], W[8], W[27], W[93]] + 
    SB[W[8], W[8], W[93], W[17]] + SB[W[8], W[8], W[93], W[27]] - 
    SB[W[8], W[8], W[93], W[35]] - SB[W[8], W[8], W[93], W[45]] - 
    SB[W[8], W[17], W[2], W[17]] - SB[W[8], W[17], W[2], W[45]] + 
    SB[W[8], W[17], W[2], W[93]] + SB[W[8], W[17], W[4], W[27]] - 
    SB[W[8], W[17], W[4], W[45]] - SB[W[8], W[17], W[6], W[27]] - 
    SB[W[8], W[17], W[6], W[35]] + SB[W[8], W[17], W[6], W[93]] + 
    2*SB[W[8], W[17], W[8], W[17]] + 2*SB[W[8], W[17], W[8], W[27]] - 
    2*SB[W[8], W[17], W[8], W[93]] + SB[W[8], W[17], W[17], W[17]] - 
    SB[W[8], W[17], W[17], W[35]] - SB[W[8], W[17], W[93], W[17]] - 
    SB[W[8], W[17], W[93], W[27]] + SB[W[8], W[17], W[93], W[35]] + 
    SB[W[8], W[17], W[93], W[45]] - SB[W[8], W[27], W[2], W[17]] - 
    SB[W[8], W[27], W[2], W[45]] + SB[W[8], W[27], W[2], W[93]] + 
    SB[W[8], W[27], W[4], W[17]] - SB[W[8], W[27], W[4], W[35]] - 
    SB[W[8], W[27], W[6], W[27]] - SB[W[8], W[27], W[6], W[35]] + 
    SB[W[8], W[27], W[6], W[93]] + 2*SB[W[8], W[27], W[8], W[17]] + 
    2*SB[W[8], W[27], W[8], W[27]] - 2*SB[W[8], W[27], W[8], W[93]] + 
    SB[W[8], W[27], W[27], W[27]] - SB[W[8], W[27], W[27], W[45]] - 
    SB[W[8], W[27], W[93], W[17]] - SB[W[8], W[27], W[93], W[27]] + 
    SB[W[8], W[27], W[93], W[35]] + SB[W[8], W[27], W[93], W[45]]}}};


==> anc/ggggggmmpppp_Nf1.txt <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
ggggggmmpppp2LNf1={{S[3, 4] -> -((ab[1, 4]*(ab[1, 4]^2*ab[2, 3]^2 + 10*ab[1, 3]^2*ab[2, 4]^2 - 
       8*ab[1, 2]*ab[1, 3]*ab[2, 4]*ab[3, 4] + ab[1, 2]^2*ab[3, 4]^2))/
     (ab[1, 6]*ab[3, 4]^4*ab[4, 5]*ab[5, 6])), 
  S[3, 5] -> -((ab[1, 5]*(ab[1, 5]^2*ab[2, 3]^2 + 10*ab[1, 3]^2*ab[2, 5]^2 - 
       8*ab[1, 2]*ab[1, 3]*ab[2, 5]*ab[3, 5] + ab[1, 2]^2*ab[3, 5]^2))/
     (ab[1, 6]*ab[3, 4]*ab[3, 5]^3*ab[4, 5]*ab[5, 6])), 
  S[3, 6] -> -((ab[1, 6]^2*ab[2, 3]^2 + 10*ab[1, 3]^2*ab[2, 6]^2 - 
      8*ab[1, 2]*ab[1, 3]*ab[2, 6]*ab[3, 6] + ab[1, 2]^2*ab[3, 6]^2)/
     (ab[3, 4]*ab[3, 6]^3*ab[4, 5]*ab[5, 6])), 
  S[4, 5] -> -((ab[1, 5]*ab[2, 4]*(ab[1, 5]^2*ab[2, 4]^2 + 
       10*ab[1, 4]^2*ab[2, 5]^2 - 8*ab[1, 2]*ab[1, 4]*ab[2, 5]*ab[4, 5] + 
       ab[1, 2]^2*ab[4, 5]^2))/(ab[1, 6]*ab[2, 3]*ab[3, 4]*ab[4, 5]^4*
      ab[5, 6])), S[4, 6] -> 
   -((ab[2, 4]*(ab[1, 6]^2*ab[2, 4]^2 + 10*ab[1, 4]^2*ab[2, 6]^2 - 
       8*ab[1, 2]*ab[1, 4]*ab[2, 6]*ab[4, 6] + ab[1, 2]^2*ab[4, 6]^2))/
     (ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[4, 6]^3*ab[5, 6])), 
  S[5, 6] -> -((ab[2, 5]*(ab[1, 6]^2*ab[2, 5]^2 + 10*ab[1, 5]^2*ab[2, 6]^2 - 
       8*ab[1, 2]*ab[1, 5]*ab[2, 6]*ab[5, 6] + ab[1, 2]^2*ab[5, 6]^2))/
     (ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 6]^4))}, 
 {2*SB[W[2], W[2], W[3], W[17]] - 2*SB[W[2], W[2], W[3], W[29]] - 
   2*SB[W[2], W[2], W[17], W[17]] + 2*SB[W[2], W[2], W[17], W[29]] + 
   2*SB[W[2], W[3], W[2], W[17]] - 2*SB[W[2], W[3], W[2], W[29]] + 
   2*SB[W[2], W[3], W[8], W[2]] - 2*SB[W[2], W[3], W[8], W[11]] - 
   2*SB[W[2], W[3], W[8], W[17]] + 2*SB[W[2], W[3], W[8], W[29]] + 
   2*SB[W[2], W[3], W[17], W[17]] - 2*SB[W[2], W[3], W[17], W[29]] - 
   2*SB[W[2], W[3], W[29], W[2]] + 2*SB[W[2], W[3], W[29], W[11]] - 
   2*SB[W[2], W[3], W[29], W[17]] + 2*SB[W[2], W[3], W[29], W[29]] - 
   2*SB[W[2], W[8], W[2], W[2]] + 2*SB[W[2], W[8], W[2], W[11]] + 
   2*SB[W[2], W[8], W[3], W[2]] - 2*SB[W[2], W[8], W[3], W[11]] - 
   2*SB[W[2], W[8], W[3], W[17]] + 2*SB[W[2], W[8], W[3], W[29]] + 
   2*SB[W[2], W[8], W[17], W[17]] - 2*SB[W[2], W[8], W[17], W[29]] + 
   2*SB[W[2], W[17], W[2], W[2]] - 2*SB[W[2], W[17], W[2], W[11]] - 
   2*SB[W[2], W[17], W[2], W[17]] + 2*SB[W[2], W[17], W[2], W[29]] - 
   2*SB[W[2], W[17], W[3], W[2]] + 2*SB[W[2], W[17], W[3], W[11]] - 
   2*SB[W[2], W[17], W[8], W[2]] + 2*SB[W[2], W[17], W[8], W[11]] + 
   2*SB[W[2], W[17], W[8], W[17]] - 2*SB[W[2], W[17], W[8], W[29]] - 
   2*SB[W[2], W[17], W[17], W[17]] + 2*SB[W[2], W[17], W[17], W[29]] + 
   2*SB[W[2], W[17], W[29], W[2]] - 2*SB[W[2], W[17], W[29], W[11]] + 
   2*SB[W[2], W[17], W[29], W[17]] - 2*SB[W[2], W[17], W[29], W[29]] + 
   2*SB[W[3], W[2], W[2], W[17]] - 2*SB[W[3], W[2], W[2], W[29]] + 
   2*SB[W[3], W[2], W[8], W[2]] - 2*SB[W[3], W[2], W[8], W[11]] - 
   2*SB[W[3], W[2], W[8], W[17]] + 2*SB[W[3], W[2], W[8], W[29]] + 
   2*SB[W[3], W[2], W[17], W[17]] - 2*SB[W[3], W[2], W[17], W[29]] - 
   2*SB[W[3], W[2], W[29], W[2]] + 2*SB[W[3], W[2], W[29], W[11]] - 
   2*SB[W[3], W[2], W[29], W[17]] + 2*SB[W[3], W[2], W[29], W[29]] + 
   2*SB[W[3], W[8], W[2], W[2]] - 2*SB[W[3], W[8], W[2], W[11]] - 
   2*SB[W[3], W[8], W[3], W[2]] + 2*SB[W[3], W[8], W[3], W[11]] + 
   2*SB[W[3], W[8], W[3], W[17]] - 2*SB[W[3], W[8], W[3], W[29]] - 
   2*SB[W[3], W[8], W[17], W[17]] + 2*SB[W[3], W[8], W[17], W[29]] - 
   2*SB[W[3], W[24], W[2], W[2]] + 2*SB[W[3], W[24], W[2], W[11]] - 
   2*SB[W[3], W[24], W[2], W[17]] + 2*SB[W[3], W[24], W[2], W[29]] + 
   2*SB[W[3], W[24], W[3], W[2]] - 2*SB[W[3], W[24], W[3], W[11]] - 
   2*SB[W[3], W[24], W[3], W[17]] + 2*SB[W[3], W[24], W[3], W[29]] - 
   2*SB[W[3], W[24], W[8], W[2]] + 2*SB[W[3], W[24], W[8], W[11]] + 
   2*SB[W[3], W[24], W[8], W[17]] - 2*SB[W[3], W[24], W[8], W[29]] + 
   2*SB[W[3], W[24], W[29], W[2]] - 2*SB[W[3], W[24], W[29], W[11]] + 
   2*SB[W[3], W[24], W[29], W[17]] - 2*SB[W[3], W[24], W[29], W[29]] - 
   2*SB[W[8], W[2], W[2], W[17]] + 2*SB[W[8], W[2], W[2], W[29]] - 
   2*SB[W[8], W[2], W[3], W[17]] + 2*SB[W[8], W[2], W[3], W[29]] - 
   2*SB[W[8], W[2], W[8], W[2]] + 2*SB[W[8], W[2], W[8], W[11]] + 
   2*SB[W[8], W[2], W[8], W[17]] - 2*SB[W[8], W[2], W[8], W[29]] + 
   2*SB[W[8], W[2], W[29], W[2]] - 2*SB[W[8], W[2], W[29], W[11]] + 
   2*SB[W[8], W[2], W[29], W[17]] - 2*SB[W[8], W[2], W[29], W[29]] - 
   2*SB[W[8], W[3], W[2], W[17]] + 2*SB[W[8], W[3], W[2], W[29]] - 
   2*SB[W[8], W[3], W[8], W[2]] + 2*SB[W[8], W[3], W[8], W[11]] + 
   2*SB[W[8], W[3], W[8], W[17]] - 2*SB[W[8], W[3], W[8], W[29]] - 
   2*SB[W[8], W[3], W[17], W[17]] + 2*SB[W[8], W[3], W[17], W[29]] + 
   2*SB[W[8], W[3], W[29], W[2]] - 2*SB[W[8], W[3], W[29], W[11]] + 
   2*SB[W[8], W[3], W[29], W[17]] - 2*SB[W[8], W[3], W[29], W[29]] - 
   2*SB[W[8], W[17], W[2], W[2]] + 2*SB[W[8], W[17], W[2], W[11]] + 
   2*SB[W[8], W[17], W[2], W[17]] - 2*SB[W[8], W[17], W[2], W[29]] + 
   2*SB[W[8], W[17], W[3], W[2]] - 2*SB[W[8], W[17], W[3], W[11]] + 
   2*SB[W[8], W[17], W[8], W[2]] - 2*SB[W[8], W[17], W[8], W[11]] - 
   2*SB[W[8], W[17], W[8], W[17]] + 2*SB[W[8], W[17], W[8], W[29]] + 
   2*SB[W[8], W[17], W[17], W[17]] - 2*SB[W[8], W[17], W[17], W[29]] - 
   2*SB[W[8], W[17], W[29], W[2]] + 2*SB[W[8], W[17], W[29], W[11]] - 
   2*SB[W[8], W[17], W[29], W[17]] + 2*SB[W[8], W[17], W[29], W[29]] + 
   2*SB[W[8], W[24], W[2], W[2]] - 2*SB[W[8], W[24], W[2], W[11]] + 
   2*SB[W[8], W[24], W[2], W[17]] - 2*SB[W[8], W[24], W[2], W[29]] - 
   2*SB[W[8], W[24], W[3], W[2]] + 2*SB[W[8], W[24], W[3], W[11]] + 
   2*SB[W[8], W[24], W[3], W[17]] - 2*SB[W[8], W[24], W[3], W[29]] + 
   2*SB[W[8], W[24], W[8], W[2]] - 2*SB[W[8], W[24], W[8], W[11]] - 
   2*SB[W[8], W[24], W[8], W[17]] + 2*SB[W[8], W[24], W[8], W[29]] - 
   2*SB[W[8], W[24], W[29], W[2]] + 2*SB[W[8], W[24], W[29], W[11]] - 
   2*SB[W[8], W[24], W[29], W[17]] + 2*SB[W[8], W[24], W[29], W[29]], 
  SB[W[2], W[3], W[4], W[2]] + SB[W[2], W[3], W[4], W[48]] - 
   SB[W[2], W[3], W[4], W[81]] + 2*SB[W[2], W[3], W[8], W[11]] + 
   2*SB[W[2], W[3], W[8], W[27]] - 2*SB[W[2], W[3], W[8], W[81]] + 
   2*SB[W[2], W[3], W[18], W[27]] - 2*SB[W[2], W[3], W[18], W[48]] + 
   SB[W[2], W[3], W[29], W[2]] - 2*SB[W[2], W[3], W[29], W[11]] - 
   SB[W[2], W[3], W[29], W[48]] + SB[W[2], W[3], W[29], W[81]] - 
   SB[W[2], W[3], W[51], W[2]] - 2*SB[W[2], W[3], W[51], W[27]] + 
   SB[W[2], W[3], W[51], W[48]] + SB[W[2], W[3], W[51], W[81]] + 
   SB[W[2], W[3], W[189], W[219]] + SB[W[2], W[4], W[2], W[2]]/2 - 
   SB[W[2], W[4], W[2], W[43]] - SB[W[2], W[4], W[2], W[45]] + 
   SB[W[2], W[4], W[2], W[48]]/2 + SB[W[2], W[4], W[2], W[81]]/2 + 
   SB[W[2], W[4], W[3], W[2]] + SB[W[2], W[4], W[3], W[48]] - 
   SB[W[2], W[4], W[3], W[81]] + SB[W[2], W[4], W[4], W[2]]/2 + 
   SB[W[2], W[4], W[4], W[27]] - SB[W[2], W[4], W[4], W[45]] + 
   SB[W[2], W[4], W[4], W[48]]/2 - SB[W[2], W[4], W[4], W[81]]/2 + 
   SB[W[2], W[4], W[6], W[27]] + SB[W[2], W[4], W[6], W[43]] - 
   SB[W[2], W[4], W[6], W[81]] - 2*SB[W[2], W[4], W[25], W[2]] + 
   2*SB[W[2], W[4], W[25], W[43]] + SB[W[2], W[4], W[91], W[2]]/2 - 
   SB[W[2], W[4], W[91], W[43]] - SB[W[2], W[4], W[91], W[48]]/2 + 
   SB[W[2], W[4], W[91], W[81]]/2 - SB[W[2], W[4], W[93], W[2]]/2 - 
   SB[W[2], W[4], W[93], W[27]] + SB[W[2], W[4], W[93], W[45]] - 
   SB[W[2], W[4], W[93], W[48]]/2 + SB[W[2], W[4], W[93], W[81]]/2 - 
   SB[W[2], W[4], W[183], W[219]]/2 + SB[W[2], W[4], W[184], W[219]]/2 + 
   SB[W[2], W[4], W[189], W[219]]/2 - SB[W[2], W[4], W[190], W[219]]/2 - 
   SB[W[2], W[4], W[207], W[219]]/2 + SB[W[2], W[4], W[209], W[219]]/2 - 
   SB[W[2], W[6], W[2], W[2]]/2 + SB[W[2], W[6], W[2], W[43]] + 
   SB[W[2], W[6], W[2], W[45]] - SB[W[2], W[6], W[2], W[48]]/2 - 
   SB[W[2], W[6], W[2], W[81]]/2 + SB[W[2], W[6], W[4], W[2]]/2 + 
   SB[W[2], W[6], W[4], W[27]] - SB[W[2], W[6], W[4], W[45]] + 
   SB[W[2], W[6], W[4], W[48]]/2 - SB[W[2], W[6], W[4], W[81]]/2 + 
   SB[W[2], W[6], W[6], W[27]] + SB[W[2], W[6], W[6], W[43]] - 
   SB[W[2], W[6], W[6], W[81]] + 2*SB[W[2], W[6], W[27], W[45]] - 
   2*SB[W[2], W[6], W[27], W[48]] - SB[W[2], W[6], W[51], W[2]] - 
   2*SB[W[2], W[6], W[51], W[27]] + SB[W[2], W[6], W[51], W[48]] + 
   SB[W[2], W[6], W[51], W[81]] + SB[W[2], W[6], W[91], W[2]]/2 - 
   SB[W[2], W[6], W[91], W[43]] - SB[W[2], W[6], W[91], W[48]]/2 + 
   SB[W[2], W[6], W[91], W[81]]/2 + SB[W[2], W[6], W[93], W[2]]/2 + 
   SB[W[2], W[6], W[93], W[27]] - SB[W[2], W[6], W[93], W[45]] + 
   SB[W[2], W[6], W[93], W[48]]/2 - SB[W[2], W[6], W[93], W[81]]/2 + 
   SB[W[2], W[6], W[183], W[219]]/2 - SB[W[2], W[6], W[184], W[219]]/2 + 
   SB[W[2], W[6], W[189], W[219]]/2 + SB[W[2], W[6], W[190], W[219]]/2 - 
   SB[W[2], W[6], W[207], W[219]]/2 - SB[W[2], W[6], W[209], W[219]]/2 + 
   SB[W[2], W[8], W[2], W[2]] - 2*SB[W[2], W[8], W[2], W[11]] - 
   2*SB[W[2], W[8], W[2], W[45]] + SB[W[2], W[8], W[2], W[48]] + 
   SB[W[2], W[8], W[2], W[81]] - SB[W[2], W[8], W[3], W[2]] + 
   2*SB[W[2], W[8], W[3], W[11]] + SB[W[2], W[8], W[3], W[48]] - 
   SB[W[2], W[8], W[3], W[81]] - 2*SB[W[2], W[8], W[27], W[45]] + 
   2*SB[W[2], W[8], W[27], W[48]] + SB[W[2], W[8], W[51], W[2]] + 
   2*SB[W[2], W[8], W[51], W[27]] - SB[W[2], W[8], W[51], W[48]] - 
   SB[W[2], W[8], W[51], W[81]] - SB[W[2], W[8], W[93], W[2]] - 
   2*SB[W[2], W[8], W[93], W[27]] + 2*SB[W[2], W[8], W[93], W[45]] - 
   SB[W[2], W[8], W[93], W[48]] + SB[W[2], W[8], W[93], W[81]] - 
   SB[W[2], W[8], W[183], W[219]] + SB[W[2], W[8], W[184], W[219]] - 
   SB[W[2], W[8], W[190], W[219]] + SB[W[2], W[8], W[209], W[219]] - 
   SB[W[2], W[9], W[3], W[2]] - SB[W[2], W[9], W[3], W[48]] + 
   SB[W[2], W[9], W[3], W[81]] - SB[W[2], W[9], W[4], W[2]] - 
   SB[W[2], W[9], W[4], W[48]] + SB[W[2], W[9], W[4], W[81]] - 
   2*SB[W[2], W[9], W[6], W[27]] - 2*SB[W[2], W[9], W[6], W[43]] + 
   2*SB[W[2], W[9], W[6], W[81]] - 2*SB[W[2], W[9], W[18], W[27]] + 
   2*SB[W[2], W[9], W[18], W[48]] + 2*SB[W[2], W[9], W[25], W[2]] - 
   2*SB[W[2], W[9], W[25], W[43]] + SB[W[2], W[9], W[51], W[2]] + 
   2*SB[W[2], W[9], W[51], W[27]] - SB[W[2], W[9], W[51], W[48]] - 
   SB[W[2], W[9], W[51], W[81]] - SB[W[2], W[9], W[91], W[2]] + 
   2*SB[W[2], W[9], W[91], W[43]] + SB[W[2], W[9], W[91], W[48]] - 
   SB[W[2], W[9], W[91], W[81]] - SB[W[2], W[9], W[189], W[219]] + 
   SB[W[2], W[9], W[207], W[219]] - SB[W[2], W[17], W[2], W[2]] + 
   2*SB[W[2], W[17], W[2], W[11]] + 2*SB[W[2], W[17], W[2], W[45]] - 
   SB[W[2], W[17], W[2], W[48]] - SB[W[2], W[17], W[2], W[81]] + 
   SB[W[2], W[17], W[3], W[2]] - 2*SB[W[2], W[17], W[3], W[11]] - 
   SB[W[2], W[17], W[3], W[48]] + SB[W[2], W[17], W[3], W[81]] - 
   SB[W[2], W[17], W[4], W[2]] - 2*SB[W[2], W[17], W[4], W[27]] + 
   2*SB[W[2], W[17], W[4], W[45]] - SB[W[2], W[17], W[4], W[48]] + 
   SB[W[2], W[17], W[4], W[81]] - 2*SB[W[2], W[17], W[8], W[11]] - 
   2*SB[W[2], W[17], W[8], W[27]] + 2*SB[W[2], W[17], W[8], W[81]] - 
   SB[W[2], W[17], W[29], W[2]] + 2*SB[W[2], W[17], W[29], W[11]] + 
   SB[W[2], W[17], W[29], W[48]] - SB[W[2], W[17], W[29], W[81]] + 
   SB[W[2], W[17], W[93], W[2]] + 2*SB[W[2], W[17], W[93], W[27]] - 
   2*SB[W[2], W[17], W[93], W[45]] + SB[W[2], W[17], W[93], W[48]] - 
   SB[W[2], W[17], W[93], W[81]] + SB[W[2], W[17], W[183], W[219]] - 
   SB[W[2], W[17], W[184], W[219]] - SB[W[2], W[17], W[189], W[219]] + 
   SB[W[2], W[17], W[190], W[219]] - SB[W[2], W[17], W[209], W[219]] + 
   SB[W[2], W[160], W[158], W[2]]/2 - SB[W[2], W[160], W[158], W[43]] - 
   SB[W[2], W[160], W[158], W[45]] + SB[W[2], W[160], W[158], W[48]]/2 + 
   SB[W[2], W[160], W[158], W[81]]/2 - SB[W[2], W[160], W[160], W[27]] - 
   SB[W[2], W[160], W[160], W[43]] + SB[W[2], W[160], W[160], W[81]] - 
   SB[W[2], W[160], W[162], W[2]]/2 - SB[W[2], W[160], W[162], W[27]] + 
   SB[W[2], W[160], W[162], W[45]] - SB[W[2], W[160], W[162], W[48]]/2 + 
   SB[W[2], W[160], W[162], W[81]]/2 + SB[W[2], W[160], W[166], W[2]]/2 - 
   SB[W[2], W[160], W[166], W[43]] - SB[W[2], W[160], W[166], W[48]]/2 + 
   SB[W[2], W[160], W[166], W[81]]/2 + SB[W[2], W[160], W[276], W[219]]/2 + 
   SB[W[3], W[2], W[4], W[2]] + SB[W[3], W[2], W[4], W[48]] - 
   SB[W[3], W[2], W[4], W[81]] + 2*SB[W[3], W[2], W[8], W[11]] + 
   2*SB[W[3], W[2], W[8], W[27]] - 2*SB[W[3], W[2], W[8], W[81]] + 
   2*SB[W[3], W[2], W[18], W[27]] - 2*SB[W[3], W[2], W[18], W[48]] + 
   SB[W[3], W[2], W[29], W[2]] - 2*SB[W[3], W[2], W[29], W[11]] - 
   SB[W[3], W[2], W[29], W[48]] + SB[W[3], W[2], W[29], W[81]] - 
   SB[W[3], W[2], W[51], W[2]] - 2*SB[W[3], W[2], W[51], W[27]] + 
   SB[W[3], W[2], W[51], W[48]] + SB[W[3], W[2], W[51], W[81]] + 
   SB[W[3], W[2], W[189], W[219]] + SB[W[3], W[4], W[2], W[2]] + 
   SB[W[3], W[4], W[2], W[48]] - SB[W[3], W[4], W[2], W[81]] - 
   2*SB[W[3], W[4], W[18], W[27]] + 2*SB[W[3], W[4], W[18], W[48]] + 
   SB[W[3], W[4], W[30], W[2]] + 2*SB[W[3], W[4], W[30], W[27]] - 
   SB[W[3], W[4], W[30], W[48]] - SB[W[3], W[4], W[30], W[81]] + 
   SB[W[3], W[4], W[51], W[2]] + 2*SB[W[3], W[4], W[51], W[27]] - 
   SB[W[3], W[4], W[51], W[48]] - SB[W[3], W[4], W[51], W[81]] - 
   2*SB[W[3], W[4], W[60], W[2]] - 2*SB[W[3], W[4], W[60], W[27]] + 
   2*SB[W[3], W[4], W[60], W[81]] - SB[W[3], W[4], W[183], W[219]] + 
   2*SB[W[3], W[8], W[2], W[11]] + 2*SB[W[3], W[8], W[2], W[27]] - 
   2*SB[W[3], W[8], W[2], W[81]] + 2*SB[W[3], W[8], W[3], W[2]] - 
   2*SB[W[3], W[8], W[3], W[11]] + 2*SB[W[3], W[8], W[27], W[2]] + 
   2*SB[W[3], W[8], W[27], W[27]] - 2*SB[W[3], W[8], W[27], W[81]] - 
   2*SB[W[3], W[8], W[60], W[2]] - 2*SB[W[3], W[8], W[60], W[27]] + 
   2*SB[W[3], W[8], W[60], W[81]] + 2*SB[W[3], W[18], W[2], W[27]] - 
   2*SB[W[3], W[18], W[2], W[48]] + SB[W[3], W[18], W[3], W[2]] + 
   SB[W[3], W[18], W[3], W[48]] - SB[W[3], W[18], W[3], W[81]] + 
   SB[W[3], W[18], W[4], W[2]] + SB[W[3], W[18], W[4], W[48]] - 
   SB[W[3], W[18], W[4], W[81]] + 4*SB[W[3], W[18], W[18], W[27]] - 
   4*SB[W[3], W[18], W[18], W[48]] + 2*SB[W[3], W[18], W[27], W[2]] + 
   2*SB[W[3], W[18], W[27], W[27]] - 2*SB[W[3], W[18], W[27], W[81]] - 
   SB[W[3], W[18], W[30], W[2]] - 2*SB[W[3], W[18], W[30], W[27]] + 
   SB[W[3], W[18], W[30], W[48]] + SB[W[3], W[18], W[30], W[81]] - 
   SB[W[3], W[18], W[48], W[2]] - 2*SB[W[3], W[18], W[48], W[27]] + 
   SB[W[3], W[18], W[48], W[48]] + SB[W[3], W[18], W[48], W[81]] - 
   SB[W[3], W[18], W[51], W[2]] - 2*SB[W[3], W[18], W[51], W[27]] + 
   SB[W[3], W[18], W[51], W[48]] + SB[W[3], W[18], W[51], W[81]] + 
   SB[W[3], W[18], W[183], W[219]] - SB[W[3], W[18], W[195], W[219]] - 
   SB[W[3], W[18], W[219], W[219]] + SB[W[3], W[24], W[2], W[2]] - 
   2*SB[W[3], W[24], W[2], W[11]] - SB[W[3], W[24], W[2], W[48]] + 
   SB[W[3], W[24], W[2], W[81]] - SB[W[3], W[24], W[3], W[2]] + 
   2*SB[W[3], W[24], W[3], W[11]] + SB[W[3], W[24], W[3], W[48]] - 
   SB[W[3], W[24], W[3], W[81]] - 2*SB[W[3], W[24], W[8], W[11]] - 
   2*SB[W[3], W[24], W[8], W[27]] + 2*SB[W[3], W[24], W[8], W[81]] - 
   SB[W[3], W[24], W[29], W[2]] + 2*SB[W[3], W[24], W[29], W[11]] + 
   SB[W[3], W[24], W[29], W[48]] - SB[W[3], W[24], W[29], W[81]] - 
   SB[W[3], W[24], W[48], W[2]] - 2*SB[W[3], W[24], W[48], W[27]] + 
   SB[W[3], W[24], W[48], W[48]] + SB[W[3], W[24], W[48], W[81]] + 
   SB[W[3], W[24], W[51], W[2]] + 2*SB[W[3], W[24], W[51], W[27]] - 
   SB[W[3], W[24], W[51], W[48]] - SB[W[3], W[24], W[51], W[81]] - 
   SB[W[3], W[24], W[189], W[219]] - SB[W[3], W[24], W[195], W[219]] - 
   SB[W[3], W[24], W[219], W[219]] - SB[W[3], W[51], W[2], W[2]] - 
   2*SB[W[3], W[51], W[2], W[27]] + SB[W[3], W[51], W[2], W[48]] + 
   SB[W[3], W[51], W[2], W[81]] - SB[W[3], W[51], W[3], W[2]] - 
   SB[W[3], W[51], W[3], W[48]] + SB[W[3], W[51], W[3], W[81]] - 
   SB[W[3], W[51], W[4], W[2]] - SB[W[3], W[51], W[4], W[48]] + 
   SB[W[3], W[51], W[4], W[81]] - 2*SB[W[3], W[51], W[18], W[27]] + 
   2*SB[W[3], W[51], W[18], W[48]] - 2*SB[W[3], W[51], W[27], W[2]] - 
   2*SB[W[3], W[51], W[27], W[27]] + 2*SB[W[3], W[51], W[27], W[81]] + 
   SB[W[3], W[51], W[48], W[2]] + 2*SB[W[3], W[51], W[48], W[27]] - 
   SB[W[3], W[51], W[48], W[48]] - SB[W[3], W[51], W[48], W[81]] + 
   2*SB[W[3], W[51], W[60], W[2]] + 2*SB[W[3], W[51], W[60], W[27]] - 
   2*SB[W[3], W[51], W[60], W[81]] + SB[W[3], W[51], W[195], W[219]] + 
   SB[W[3], W[51], W[219], W[219]] + SB[W[4], W[2], W[2], W[2]]/2 - 
   SB[W[4], W[2], W[2], W[43]] - SB[W[4], W[2], W[2], W[45]] + 
   SB[W[4], W[2], W[2], W[48]]/2 + SB[W[4], W[2], W[2], W[81]]/2 + 
   SB[W[4], W[2], W[3], W[2]] + SB[W[4], W[2], W[3], W[48]] - 
   SB[W[4], W[2], W[3], W[81]] + SB[W[4], W[2], W[4], W[2]]/2 + 
   SB[W[4], W[2], W[4], W[27]] - SB[W[4], W[2], W[4], W[45]] + 
   SB[W[4], W[2], W[4], W[48]]/2 - SB[W[4], W[2], W[4], W[81]]/2 + 
   SB[W[4], W[2], W[6], W[27]] + SB[W[4], W[2], W[6], W[43]] - 
   SB[W[4], W[2], W[6], W[81]] - 2*SB[W[4], W[2], W[25], W[2]] + 
   2*SB[W[4], W[2], W[25], W[43]] + SB[W[4], W[2], W[91], W[2]]/2 - 
   SB[W[4], W[2], W[91], W[43]] - SB[W[4], W[2], W[91], W[48]]/2 + 
   SB[W[4], W[2], W[91], W[81]]/2 - SB[W[4], W[2], W[93], W[2]]/2 - 
   SB[W[4], W[2], W[93], W[27]] + SB[W[4], W[2], W[93], W[45]] - 
   SB[W[4], W[2], W[93], W[48]]/2 + SB[W[4], W[2], W[93], W[81]]/2 - 
   SB[W[4], W[2], W[183], W[219]]/2 + SB[W[4], W[2], W[184], W[219]]/2 + 
   SB[W[4], W[2], W[189], W[219]]/2 - SB[W[4], W[2], W[190], W[219]]/2 - 
   SB[W[4], W[2], W[207], W[219]]/2 + SB[W[4], W[2], W[209], W[219]]/2 + 
   SB[W[4], W[3], W[2], W[2]] + SB[W[4], W[3], W[2], W[48]] - 
   SB[W[4], W[3], W[2], W[81]] - 2*SB[W[4], W[3], W[18], W[27]] + 
   2*SB[W[4], W[3], W[18], W[48]] + SB[W[4], W[3], W[30], W[2]] + 
   2*SB[W[4], W[3], W[30], W[27]] - SB[W[4], W[3], W[30], W[48]] - 
   SB[W[4], W[3], W[30], W[81]] + SB[W[4], W[3], W[51], W[2]] + 
   2*SB[W[4], W[3], W[51], W[27]] - SB[W[4], W[3], W[51], W[48]] - 
   SB[W[4], W[3], W[51], W[81]] - 2*SB[W[4], W[3], W[60], W[2]] - 
   2*SB[W[4], W[3], W[60], W[27]] + 2*SB[W[4], W[3], W[60], W[81]] - 
   SB[W[4], W[3], W[183], W[219]] + SB[W[4], W[6], W[2], W[2]]/2 + 
   2*SB[W[4], W[6], W[2], W[27]] + SB[W[4], W[6], W[2], W[43]] - 
   SB[W[4], W[6], W[2], W[45]] + SB[W[4], W[6], W[2], W[48]]/2 - 
   (3*SB[W[4], W[6], W[2], W[81]])/2 - SB[W[4], W[6], W[4], W[2]]/2 - 
   SB[W[4], W[6], W[4], W[27]] + SB[W[4], W[6], W[4], W[45]] - 
   SB[W[4], W[6], W[4], W[48]]/2 + SB[W[4], W[6], W[4], W[81]]/2 - 
   SB[W[4], W[6], W[6], W[27]] - SB[W[4], W[6], W[6], W[43]] + 
   SB[W[4], W[6], W[6], W[81]] + 2*SB[W[4], W[6], W[25], W[2]] - 
   2*SB[W[4], W[6], W[25], W[43]] + 2*SB[W[4], W[6], W[27], W[2]] + 
   2*SB[W[4], W[6], W[27], W[27]] - 2*SB[W[4], W[6], W[27], W[45]] + 
   2*SB[W[4], W[6], W[27], W[48]] - 2*SB[W[4], W[6], W[27], W[81]] + 
   SB[W[4], W[6], W[51], W[2]] + 2*SB[W[4], W[6], W[51], W[27]] - 
   SB[W[4], W[6], W[51], W[48]] - SB[W[4], W[6], W[51], W[81]] - 
   2*SB[W[4], W[6], W[60], W[2]] - 2*SB[W[4], W[6], W[60], W[27]] + 
   2*SB[W[4], W[6], W[60], W[81]] - SB[W[4], W[6], W[91], W[2]]/2 + 
   SB[W[4], W[6], W[91], W[43]] + SB[W[4], W[6], W[91], W[48]]/2 - 
   SB[W[4], W[6], W[91], W[81]]/2 - SB[W[4], W[6], W[93], W[2]]/2 - 
   SB[W[4], W[6], W[93], W[27]] + SB[W[4], W[6], W[93], W[45]] - 
   SB[W[4], W[6], W[93], W[48]]/2 + SB[W[4], W[6], W[93], W[81]]/2 - 
   SB[W[4], W[6], W[183], W[219]]/2 + SB[W[4], W[6], W[184], W[219]]/2 - 
   SB[W[4], W[6], W[189], W[219]]/2 - SB[W[4], W[6], W[190], W[219]]/2 + 
   SB[W[4], W[6], W[207], W[219]]/2 + SB[W[4], W[6], W[209], W[219]]/2 - 
   SB[W[4], W[8], W[2], W[2]] - 2*SB[W[4], W[8], W[2], W[27]] + 
   2*SB[W[4], W[8], W[2], W[45]] - SB[W[4], W[8], W[2], W[48]] + 
   SB[W[4], W[8], W[2], W[81]] - SB[W[4], W[8], W[3], W[2]] - 
   SB[W[4], W[8], W[3], W[48]] + SB[W[4], W[8], W[3], W[81]] - 
   2*SB[W[4], W[8], W[27], W[2]] - 2*SB[W[4], W[8], W[27], W[27]] + 
   2*SB[W[4], W[8], W[27], W[45]] - 2*SB[W[4], W[8], W[27], W[48]] + 
   2*SB[W[4], W[8], W[27], W[81]] - SB[W[4], W[8], W[51], W[2]] - 
   2*SB[W[4], W[8], W[51], W[27]] + SB[W[4], W[8], W[51], W[48]] + 
   SB[W[4], W[8], W[51], W[81]] + 2*SB[W[4], W[8], W[60], W[2]] + 
   2*SB[W[4], W[8], W[60], W[27]] - 2*SB[W[4], W[8], W[60], W[81]] + 
   SB[W[4], W[8], W[93], W[2]] + 2*SB[W[4], W[8], W[93], W[27]] - 
   2*SB[W[4], W[8], W[93], W[45]] + SB[W[4], W[8], W[93], W[48]] - 
   SB[W[4], W[8], W[93], W[81]] + SB[W[4], W[8], W[183], W[219]] - 
   SB[W[4], W[8], W[184], W[219]] + SB[W[4], W[8], W[190], W[219]] - 
   SB[W[4], W[8], W[209], W[219]] + SB[W[4], W[9], W[3], W[2]] + 
   SB[W[4], W[9], W[3], W[48]] - SB[W[4], W[9], W[3], W[81]] + 
   SB[W[4], W[9], W[4], W[2]] + SB[W[4], W[9], W[4], W[48]] - 
   SB[W[4], W[9], W[4], W[81]] + 2*SB[W[4], W[9], W[6], W[27]] + 
   2*SB[W[4], W[9], W[6], W[43]] - 2*SB[W[4], W[9], W[6], W[81]] + 
   2*SB[W[4], W[9], W[18], W[27]] - 2*SB[W[4], W[9], W[18], W[48]] - 
   2*SB[W[4], W[9], W[25], W[2]] + 2*SB[W[4], W[9], W[25], W[43]] - 
   SB[W[4], W[9], W[51], W[2]] - 2*SB[W[4], W[9], W[51], W[27]] + 
   SB[W[4], W[9], W[51], W[48]] + SB[W[4], W[9], W[51], W[81]] + 
   SB[W[4], W[9], W[91], W[2]] - 2*SB[W[4], W[9], W[91], W[43]] - 
   SB[W[4], W[9], W[91], W[48]] + SB[W[4], W[9], W[91], W[81]] + 
   SB[W[4], W[9], W[189], W[219]] - SB[W[4], W[9], W[207], W[219]] - 
   SB[W[4], W[25], W[2], W[2]] - SB[W[4], W[25], W[2], W[48]] + 
   SB[W[4], W[25], W[2], W[81]] - SB[W[4], W[25], W[3], W[2]] - 
   SB[W[4], W[25], W[3], W[48]] + SB[W[4], W[25], W[3], W[81]] - 
   SB[W[4], W[25], W[4], W[2]] - SB[W[4], W[25], W[4], W[48]] + 
   SB[W[4], W[25], W[4], W[81]] - 2*SB[W[4], W[25], W[6], W[27]] - 
   2*SB[W[4], W[25], W[6], W[43]] + 2*SB[W[4], W[25], W[6], W[81]] + 
   2*SB[W[4], W[25], W[25], W[2]] - 2*SB[W[4], W[25], W[25], W[43]] - 
   SB[W[4], W[25], W[30], W[2]] - 2*SB[W[4], W[25], W[30], W[27]] + 
   SB[W[4], W[25], W[30], W[48]] + SB[W[4], W[25], W[30], W[81]] + 
   2*SB[W[4], W[25], W[60], W[2]] + 2*SB[W[4], W[25], W[60], W[27]] - 
   2*SB[W[4], W[25], W[60], W[81]] - SB[W[4], W[25], W[91], W[2]] + 
   2*SB[W[4], W[25], W[91], W[43]] + SB[W[4], W[25], W[91], W[48]] - 
   SB[W[4], W[25], W[91], W[81]] + SB[W[4], W[25], W[183], W[219]] - 
   SB[W[4], W[25], W[189], W[219]] + SB[W[4], W[25], W[207], W[219]] - 
   SB[W[4], W[158], W[158], W[2]]/2 + SB[W[4], W[158], W[158], W[43]] + 
   SB[W[4], W[158], W[158], W[45]] - SB[W[4], W[158], W[158], W[48]]/2 - 
   SB[W[4], W[158], W[158], W[81]]/2 + SB[W[4], W[158], W[160], W[27]] + 
   SB[W[4], W[158], W[160], W[43]] - SB[W[4], W[158], W[160], W[81]] + 
   SB[W[4], W[158], W[162], W[2]]/2 + SB[W[4], W[158], W[162], W[27]] - 
   SB[W[4], W[158], W[162], W[45]] + SB[W[4], W[158], W[162], W[48]]/2 - 
   SB[W[4], W[158], W[162], W[81]]/2 - SB[W[4], W[158], W[166], W[2]]/2 + 
   SB[W[4], W[158], W[166], W[43]] + SB[W[4], W[158], W[166], W[48]]/2 - 
   SB[W[4], W[158], W[166], W[81]]/2 - SB[W[4], W[158], W[276], W[219]]/2 - 
   SB[W[4], W[160], W[158], W[2]]/2 + SB[W[4], W[160], W[158], W[43]] + 
   SB[W[4], W[160], W[158], W[45]] - SB[W[4], W[160], W[158], W[48]]/2 - 
   SB[W[4], W[160], W[158], W[81]]/2 + SB[W[4], W[160], W[160], W[27]] + 
   SB[W[4], W[160], W[160], W[43]] - SB[W[4], W[160], W[160], W[81]] + 
   SB[W[4], W[160], W[162], W[2]]/2 + SB[W[4], W[160], W[162], W[27]] - 
   SB[W[4], W[160], W[162], W[45]] + SB[W[4], W[160], W[162], W[48]]/2 - 
   SB[W[4], W[160], W[162], W[81]]/2 - SB[W[4], W[160], W[166], W[2]]/2 + 
   SB[W[4], W[160], W[166], W[43]] + SB[W[4], W[160], W[166], W[48]]/2 - 
   SB[W[4], W[160], W[166], W[81]]/2 - SB[W[4], W[160], W[276], W[219]]/2 - 
   SB[W[6], W[2], W[2], W[2]]/2 + SB[W[6], W[2], W[2], W[43]] + 
   SB[W[6], W[2], W[2], W[45]] - SB[W[6], W[2], W[2], W[48]]/2 - 
   SB[W[6], W[2], W[2], W[81]]/2 + SB[W[6], W[2], W[4], W[2]]/2 + 
   SB[W[6], W[2], W[4], W[27]] - SB[W[6], W[2], W[4], W[45]] + 
   SB[W[6], W[2], W[4], W[48]]/2 - SB[W[6], W[2], W[4], W[81]]/2 + 
   SB[W[6], W[2], W[6], W[27]] + SB[W[6], W[2], W[6], W[43]] - 
   SB[W[6], W[2], W[6], W[81]] + 2*SB[W[6], W[2], W[27], W[45]] - 
   2*SB[W[6], W[2], W[27], W[48]] - SB[W[6], W[2], W[51], W[2]] - 
   2*SB[W[6], W[2], W[51], W[27]] + SB[W[6], W[2], W[51], W[48]] + 
   SB[W[6], W[2], W[51], W[81]] + SB[W[6], W[2], W[91], W[2]]/2 - 
   SB[W[6], W[2], W[91], W[43]] - SB[W[6], W[2], W[91], W[48]]/2 + 
   SB[W[6], W[2], W[91], W[81]]/2 + SB[W[6], W[2], W[93], W[2]]/2 + 
   SB[W[6], W[2], W[93], W[27]] - SB[W[6], W[2], W[93], W[45]] + 
   SB[W[6], W[2], W[93], W[48]]/2 - SB[W[6], W[2], W[93], W[81]]/2 + 
   SB[W[6], W[2], W[183], W[219]]/2 - SB[W[6], W[2], W[184], W[219]]/2 + 
   SB[W[6], W[2], W[189], W[219]]/2 + SB[W[6], W[2], W[190], W[219]]/2 - 
   SB[W[6], W[2], W[207], W[219]]/2 - SB[W[6], W[2], W[209], W[219]]/2 + 
   SB[W[6], W[4], W[2], W[2]]/2 + 2*SB[W[6], W[4], W[2], W[27]] + 
   SB[W[6], W[4], W[2], W[43]] - SB[W[6], W[4], W[2], W[45]] + 
   SB[W[6], W[4], W[2], W[48]]/2 - (3*SB[W[6], W[4], W[2], W[81]])/2 - 
   SB[W[6], W[4], W[4], W[2]]/2 - SB[W[6], W[4], W[4], W[27]] + 
   SB[W[6], W[4], W[4], W[45]] - SB[W[6], W[4], W[4], W[48]]/2 + 
   SB[W[6], W[4], W[4], W[81]]/2 - SB[W[6], W[4], W[6], W[27]] - 
   SB[W[6], W[4], W[6], W[43]] + SB[W[6], W[4], W[6], W[81]] + 
   2*SB[W[6], W[4], W[25], W[2]] - 2*SB[W[6], W[4], W[25], W[43]] + 
   2*SB[W[6], W[4], W[27], W[2]] + 2*SB[W[6], W[4], W[27], W[27]] - 
   2*SB[W[6], W[4], W[27], W[45]] + 2*SB[W[6], W[4], W[27], W[48]] - 
   2*SB[W[6], W[4], W[27], W[81]] + SB[W[6], W[4], W[51], W[2]] + 
   2*SB[W[6], W[4], W[51], W[27]] - SB[W[6], W[4], W[51], W[48]] - 
   SB[W[6], W[4], W[51], W[81]] - 2*SB[W[6], W[4], W[60], W[2]] - 
   2*SB[W[6], W[4], W[60], W[27]] + 2*SB[W[6], W[4], W[60], W[81]] - 
   SB[W[6], W[4], W[91], W[2]]/2 + SB[W[6], W[4], W[91], W[43]] + 
   SB[W[6], W[4], W[91], W[48]]/2 - SB[W[6], W[4], W[91], W[81]]/2 - 
   SB[W[6], W[4], W[93], W[2]]/2 - SB[W[6], W[4], W[93], W[27]] + 
   SB[W[6], W[4], W[93], W[45]] - SB[W[6], W[4], W[93], W[48]]/2 + 
   SB[W[6], W[4], W[93], W[81]]/2 - SB[W[6], W[4], W[183], W[219]]/2 + 
   SB[W[6], W[4], W[184], W[219]]/2 - SB[W[6], W[4], W[189], W[219]]/2 - 
   SB[W[6], W[4], W[190], W[219]]/2 + SB[W[6], W[4], W[207], W[219]]/2 + 
   SB[W[6], W[4], W[209], W[219]]/2 + SB[W[6], W[8], W[2], W[2]] + 
   2*SB[W[6], W[8], W[2], W[27]] - 2*SB[W[6], W[8], W[2], W[45]] + 
   SB[W[6], W[8], W[2], W[48]] - SB[W[6], W[8], W[2], W[81]] + 
   SB[W[6], W[8], W[3], W[2]] + SB[W[6], W[8], W[3], W[48]] - 
   SB[W[6], W[8], W[3], W[81]] + 2*SB[W[6], W[8], W[27], W[2]] + 
   2*SB[W[6], W[8], W[27], W[27]] - 2*SB[W[6], W[8], W[27], W[45]] + 
   2*SB[W[6], W[8], W[27], W[48]] - 2*SB[W[6], W[8], W[27], W[81]] + 
   SB[W[6], W[8], W[51], W[2]] + 2*SB[W[6], W[8], W[51], W[27]] - 
   SB[W[6], W[8], W[51], W[48]] - SB[W[6], W[8], W[51], W[81]] - 
   2*SB[W[6], W[8], W[60], W[2]] - 2*SB[W[6], W[8], W[60], W[27]] + 
   2*SB[W[6], W[8], W[60], W[81]] - SB[W[6], W[8], W[93], W[2]] - 
   2*SB[W[6], W[8], W[93], W[27]] + 2*SB[W[6], W[8], W[93], W[45]] - 
   SB[W[6], W[8], W[93], W[48]] + SB[W[6], W[8], W[93], W[81]] - 
   SB[W[6], W[8], W[183], W[219]] + SB[W[6], W[8], W[184], W[219]] - 
   SB[W[6], W[8], W[190], W[219]] + SB[W[6], W[8], W[209], W[219]] + 
   SB[W[6], W[9], W[3], W[2]] + SB[W[6], W[9], W[3], W[48]] - 
   SB[W[6], W[9], W[3], W[81]] + SB[W[6], W[9], W[4], W[2]] + 
   SB[W[6], W[9], W[4], W[48]] - SB[W[6], W[9], W[4], W[81]] + 
   2*SB[W[6], W[9], W[6], W[27]] + 2*SB[W[6], W[9], W[6], W[43]] - 
   2*SB[W[6], W[9], W[6], W[81]] + 2*SB[W[6], W[9], W[18], W[27]] - 
   2*SB[W[6], W[9], W[18], W[48]] - 2*SB[W[6], W[9], W[25], W[2]] + 
   2*SB[W[6], W[9], W[25], W[43]] - SB[W[6], W[9], W[51], W[2]] - 
   2*SB[W[6], W[9], W[51], W[27]] + SB[W[6], W[9], W[51], W[48]] + 
   SB[W[6], W[9], W[51], W[81]] + SB[W[6], W[9], W[91], W[2]] - 
   2*SB[W[6], W[9], W[91], W[43]] - SB[W[6], W[9], W[91], W[48]] + 
   SB[W[6], W[9], W[91], W[81]] + SB[W[6], W[9], W[189], W[219]] - 
   SB[W[6], W[9], W[207], W[219]] + SB[W[6], W[21], W[2], W[2]] - 
   2*SB[W[6], W[21], W[2], W[43]] - SB[W[6], W[21], W[2], W[48]] + 
   SB[W[6], W[21], W[2], W[81]] - 2*SB[W[6], W[21], W[6], W[27]] - 
   2*SB[W[6], W[21], W[6], W[43]] + 2*SB[W[6], W[21], W[6], W[81]] - 
   SB[W[6], W[21], W[48], W[2]] - 2*SB[W[6], W[21], W[48], W[27]] + 
   SB[W[6], W[21], W[48], W[48]] + SB[W[6], W[21], W[48], W[81]] + 
   SB[W[6], W[21], W[51], W[2]] + 2*SB[W[6], W[21], W[51], W[27]] - 
   SB[W[6], W[21], W[51], W[48]] - SB[W[6], W[21], W[51], W[81]] - 
   SB[W[6], W[21], W[91], W[2]] + 2*SB[W[6], W[21], W[91], W[43]] + 
   SB[W[6], W[21], W[91], W[48]] - SB[W[6], W[21], W[91], W[81]] - 
   SB[W[6], W[21], W[189], W[219]] - SB[W[6], W[21], W[195], W[219]] + 
   SB[W[6], W[21], W[207], W[219]] - SB[W[6], W[21], W[219], W[219]] + 
   2*SB[W[6], W[27], W[2], W[45]] - 2*SB[W[6], W[27], W[2], W[48]] + 
   SB[W[6], W[27], W[4], W[2]] + SB[W[6], W[27], W[4], W[48]] - 
   SB[W[6], W[27], W[4], W[81]] + 2*SB[W[6], W[27], W[18], W[27]] - 
   2*SB[W[6], W[27], W[18], W[48]] + 2*SB[W[6], W[27], W[27], W[45]] - 
   2*SB[W[6], W[27], W[27], W[48]] - SB[W[6], W[27], W[48], W[2]] - 
   2*SB[W[6], W[27], W[48], W[27]] + SB[W[6], W[27], W[48], W[48]] + 
   SB[W[6], W[27], W[48], W[81]] - SB[W[6], W[27], W[51], W[2]] - 
   2*SB[W[6], W[27], W[51], W[27]] + SB[W[6], W[27], W[51], W[48]] + 
   SB[W[6], W[27], W[51], W[81]] + SB[W[6], W[27], W[93], W[2]] + 
   2*SB[W[6], W[27], W[93], W[27]] - 2*SB[W[6], W[27], W[93], W[45]] + 
   SB[W[6], W[27], W[93], W[48]] - SB[W[6], W[27], W[93], W[81]] + 
   SB[W[6], W[27], W[183], W[219]] - SB[W[6], W[27], W[184], W[219]] + 
   SB[W[6], W[27], W[190], W[219]] - SB[W[6], W[27], W[195], W[219]] - 
   SB[W[6], W[27], W[209], W[219]] - SB[W[6], W[27], W[219], W[219]] - 
   SB[W[6], W[51], W[2], W[2]] - 2*SB[W[6], W[51], W[2], W[27]] + 
   SB[W[6], W[51], W[2], W[48]] + SB[W[6], W[51], W[2], W[81]] - 
   SB[W[6], W[51], W[3], W[2]] - SB[W[6], W[51], W[3], W[48]] + 
   SB[W[6], W[51], W[3], W[81]] - SB[W[6], W[51], W[4], W[2]] - 
   SB[W[6], W[51], W[4], W[48]] + SB[W[6], W[51], W[4], W[81]] - 
   2*SB[W[6], W[51], W[18], W[27]] + 2*SB[W[6], W[51], W[18], W[48]] - 
   2*SB[W[6], W[51], W[27], W[2]] - 2*SB[W[6], W[51], W[27], W[27]] + 
   2*SB[W[6], W[51], W[27], W[81]] + SB[W[6], W[51], W[48], W[2]] + 
   2*SB[W[6], W[51], W[48], W[27]] - SB[W[6], W[51], W[48], W[48]] - 
   SB[W[6], W[51], W[48], W[81]] + 2*SB[W[6], W[51], W[60], W[2]] + 
   2*SB[W[6], W[51], W[60], W[27]] - 2*SB[W[6], W[51], W[60], W[81]] + 
   SB[W[6], W[51], W[195], W[219]] + SB[W[6], W[51], W[219], W[219]] + 
   SB[W[6], W[158], W[158], W[2]]/2 - SB[W[6], W[158], W[158], W[43]] - 
   SB[W[6], W[158], W[158], W[45]] + SB[W[6], W[158], W[158], W[48]]/2 + 
   SB[W[6], W[158], W[158], W[81]]/2 - SB[W[6], W[158], W[160], W[27]] - 
   SB[W[6], W[158], W[160], W[43]] + SB[W[6], W[158], W[160], W[81]] - 
   SB[W[6], W[158], W[162], W[2]]/2 - SB[W[6], W[158], W[162], W[27]] + 
   SB[W[6], W[158], W[162], W[45]] - SB[W[6], W[158], W[162], W[48]]/2 + 
   SB[W[6], W[158], W[162], W[81]]/2 + SB[W[6], W[158], W[166], W[2]]/2 - 
   SB[W[6], W[158], W[166], W[43]] - SB[W[6], W[158], W[166], W[48]]/2 + 
   SB[W[6], W[158], W[166], W[81]]/2 + SB[W[6], W[158], W[276], W[219]]/2 - 
   SB[W[8], W[2], W[4], W[2]] - 2*SB[W[8], W[2], W[4], W[27]] + 
   2*SB[W[8], W[2], W[4], W[45]] - SB[W[8], W[2], W[4], W[48]] + 
   SB[W[8], W[2], W[4], W[81]] - 2*SB[W[8], W[2], W[8], W[11]] - 
   2*SB[W[8], W[2], W[8], W[27]] + 2*SB[W[8], W[2], W[8], W[81]] - 
   2*SB[W[8], W[2], W[27], W[45]] + 2*SB[W[8], W[2], W[27], W[48]] - 
   SB[W[8], W[2], W[29], W[2]] + 2*SB[W[8], W[2], W[29], W[11]] + 
   SB[W[8], W[2], W[29], W[48]] - SB[W[8], W[2], W[29], W[81]] + 
   SB[W[8], W[2], W[51], W[2]] + 2*SB[W[8], W[2], W[51], W[27]] - 
   SB[W[8], W[2], W[51], W[48]] - SB[W[8], W[2], W[51], W[81]] - 
   SB[W[8], W[2], W[189], W[219]] - SB[W[8], W[3], W[4], W[2]] - 
   SB[W[8], W[3], W[4], W[48]] + SB[W[8], W[3], W[4], W[81]] - 
   2*SB[W[8], W[3], W[8], W[11]] - 2*SB[W[8], W[3], W[8], W[27]] + 
   2*SB[W[8], W[3], W[8], W[81]] - 2*SB[W[8], W[3], W[18], W[27]] + 
   2*SB[W[8], W[3], W[18], W[48]] - SB[W[8], W[3], W[29], W[2]] + 
   2*SB[W[8], W[3], W[29], W[11]] + SB[W[8], W[3], W[29], W[48]] - 
   SB[W[8], W[3], W[29], W[81]] + SB[W[8], W[3], W[51], W[2]] + 
   2*SB[W[8], W[3], W[51], W[27]] - SB[W[8], W[3], W[51], W[48]] - 
   SB[W[8], W[3], W[51], W[81]] - SB[W[8], W[3], W[189], W[219]] - 
   SB[W[8], W[4], W[2], W[2]] - 2*SB[W[8], W[4], W[2], W[27]] + 
   2*SB[W[8], W[4], W[2], W[45]] - SB[W[8], W[4], W[2], W[48]] + 
   SB[W[8], W[4], W[2], W[81]] - SB[W[8], W[4], W[3], W[2]] - 
   SB[W[8], W[4], W[3], W[48]] + SB[W[8], W[4], W[3], W[81]] - 
   2*SB[W[8], W[4], W[27], W[2]] - 2*SB[W[8], W[4], W[27], W[27]] + 
   2*SB[W[8], W[4], W[27], W[45]] - 2*SB[W[8], W[4], W[27], W[48]] + 
   2*SB[W[8], W[4], W[27], W[81]] - SB[W[8], W[4], W[51], W[2]] - 
   2*SB[W[8], W[4], W[51], W[27]] + SB[W[8], W[4], W[51], W[48]] + 
   SB[W[8], W[4], W[51], W[81]] + 2*SB[W[8], W[4], W[60], W[2]] + 
   2*SB[W[8], W[4], W[60], W[27]] - 2*SB[W[8], W[4], W[60], W[81]] + 
   SB[W[8], W[4], W[93], W[2]] + 2*SB[W[8], W[4], W[93], W[27]] - 
   2*SB[W[8], W[4], W[93], W[45]] + SB[W[8], W[4], W[93], W[48]] - 
   SB[W[8], W[4], W[93], W[81]] + SB[W[8], W[4], W[183], W[219]] - 
   SB[W[8], W[4], W[184], W[219]] + SB[W[8], W[4], W[190], W[219]] - 
   SB[W[8], W[4], W[209], W[219]] - SB[W[8], W[8], W[2], W[2]] - 
   2*SB[W[8], W[8], W[2], W[27]] + 2*SB[W[8], W[8], W[2], W[45]] - 
   SB[W[8], W[8], W[2], W[48]] + SB[W[8], W[8], W[2], W[81]] - 
   SB[W[8], W[8], W[3], W[2]] - SB[W[8], W[8], W[3], W[48]] + 
   SB[W[8], W[8], W[3], W[81]] - 2*SB[W[8], W[8], W[27], W[2]] - 
   2*SB[W[8], W[8], W[27], W[27]] + 2*SB[W[8], W[8], W[27], W[45]] - 
   2*SB[W[8], W[8], W[27], W[48]] + 2*SB[W[8], W[8], W[27], W[81]] - 
   SB[W[8], W[8], W[51], W[2]] - 2*SB[W[8], W[8], W[51], W[27]] + 
   SB[W[8], W[8], W[51], W[48]] + SB[W[8], W[8], W[51], W[81]] + 
   2*SB[W[8], W[8], W[60], W[2]] + 2*SB[W[8], W[8], W[60], W[27]] - 
   2*SB[W[8], W[8], W[60], W[81]] + SB[W[8], W[8], W[93], W[2]] + 
   2*SB[W[8], W[8], W[93], W[27]] - 2*SB[W[8], W[8], W[93], W[45]] + 
   SB[W[8], W[8], W[93], W[48]] - SB[W[8], W[8], W[93], W[81]] + 
   SB[W[8], W[8], W[183], W[219]] - SB[W[8], W[8], W[184], W[219]] + 
   SB[W[8], W[8], W[190], W[219]] - SB[W[8], W[8], W[209], W[219]] + 
   SB[W[8], W[17], W[2], W[2]] - 2*SB[W[8], W[17], W[2], W[11]] - 
   2*SB[W[8], W[17], W[2], W[45]] + SB[W[8], W[17], W[2], W[48]] + 
   SB[W[8], W[17], W[2], W[81]] - SB[W[8], W[17], W[3], W[2]] + 
   2*SB[W[8], W[17], W[3], W[11]] + SB[W[8], W[17], W[3], W[48]] - 
   SB[W[8], W[17], W[3], W[81]] + SB[W[8], W[17], W[4], W[2]] + 
   2*SB[W[8], W[17], W[4], W[27]] - 2*SB[W[8], W[17], W[4], W[45]] + 
   SB[W[8], W[17], W[4], W[48]] - SB[W[8], W[17], W[4], W[81]] + 
   2*SB[W[8], W[17], W[8], W[11]] + 2*SB[W[8], W[17], W[8], W[27]] - 
   2*SB[W[8], W[17], W[8], W[81]] + SB[W[8], W[17], W[29], W[2]] - 
   2*SB[W[8], W[17], W[29], W[11]] - SB[W[8], W[17], W[29], W[48]] + 
   SB[W[8], W[17], W[29], W[81]] - SB[W[8], W[17], W[93], W[2]] - 
   2*SB[W[8], W[17], W[93], W[27]] + 2*SB[W[8], W[17], W[93], W[45]] - 
   SB[W[8], W[17], W[93], W[48]] + SB[W[8], W[17], W[93], W[81]] - 
   SB[W[8], W[17], W[183], W[219]] + SB[W[8], W[17], W[184], W[219]] + 
   SB[W[8], W[17], W[189], W[219]] - SB[W[8], W[17], W[190], W[219]] + 
   SB[W[8], W[17], W[209], W[219]] - SB[W[8], W[24], W[2], W[2]] + 
   2*SB[W[8], W[24], W[2], W[11]] + SB[W[8], W[24], W[2], W[48]] - 
   SB[W[8], W[24], W[2], W[81]] + SB[W[8], W[24], W[3], W[2]] - 
   2*SB[W[8], W[24], W[3], W[11]] - SB[W[8], W[24], W[3], W[48]] + 
   SB[W[8], W[24], W[3], W[81]] + 2*SB[W[8], W[24], W[8], W[11]] + 
   2*SB[W[8], W[24], W[8], W[27]] - 2*SB[W[8], W[24], W[8], W[81]] + 
   SB[W[8], W[24], W[29], W[2]] - 2*SB[W[8], W[24], W[29], W[11]] - 
   SB[W[8], W[24], W[29], W[48]] + SB[W[8], W[24], W[29], W[81]] + 
   SB[W[8], W[24], W[48], W[2]] + 2*SB[W[8], W[24], W[48], W[27]] - 
   SB[W[8], W[24], W[48], W[48]] - SB[W[8], W[24], W[48], W[81]] - 
   SB[W[8], W[24], W[51], W[2]] - 2*SB[W[8], W[24], W[51], W[27]] + 
   SB[W[8], W[24], W[51], W[48]] + SB[W[8], W[24], W[51], W[81]] + 
   SB[W[8], W[24], W[189], W[219]] + SB[W[8], W[24], W[195], W[219]] + 
   SB[W[8], W[24], W[219], W[219]] - 2*SB[W[8], W[27], W[2], W[45]] + 
   2*SB[W[8], W[27], W[2], W[48]] - SB[W[8], W[27], W[4], W[2]] - 
   SB[W[8], W[27], W[4], W[48]] + SB[W[8], W[27], W[4], W[81]] - 
   2*SB[W[8], W[27], W[18], W[27]] + 2*SB[W[8], W[27], W[18], W[48]] - 
   2*SB[W[8], W[27], W[27], W[45]] + 2*SB[W[8], W[27], W[27], W[48]] + 
   SB[W[8], W[27], W[48], W[2]] + 2*SB[W[8], W[27], W[48], W[27]] - 
   SB[W[8], W[27], W[48], W[48]] - SB[W[8], W[27], W[48], W[81]] + 
   SB[W[8], W[27], W[51], W[2]] + 2*SB[W[8], W[27], W[51], W[27]] - 
   SB[W[8], W[27], W[51], W[48]] - SB[W[8], W[27], W[51], W[81]] - 
   SB[W[8], W[27], W[93], W[2]] - 2*SB[W[8], W[27], W[93], W[27]] + 
   2*SB[W[8], W[27], W[93], W[45]] - SB[W[8], W[27], W[93], W[48]] + 
   SB[W[8], W[27], W[93], W[81]] - SB[W[8], W[27], W[183], W[219]] + 
   SB[W[8], W[27], W[184], W[219]] - SB[W[8], W[27], W[190], W[219]] + 
   SB[W[8], W[27], W[195], W[219]] + SB[W[8], W[27], W[209], W[219]] + 
   SB[W[8], W[27], W[219], W[219]] + SB[W[8], W[51], W[2], W[2]] + 
   2*SB[W[8], W[51], W[2], W[27]] - SB[W[8], W[51], W[2], W[48]] - 
   SB[W[8], W[51], W[2], W[81]] + SB[W[8], W[51], W[3], W[2]] + 
   SB[W[8], W[51], W[3], W[48]] - SB[W[8], W[51], W[3], W[81]] + 
   SB[W[8], W[51], W[4], W[2]] + SB[W[8], W[51], W[4], W[48]] - 
   SB[W[8], W[51], W[4], W[81]] + 2*SB[W[8], W[51], W[18], W[27]] - 
   2*SB[W[8], W[51], W[18], W[48]] + 2*SB[W[8], W[51], W[27], W[2]] + 
   2*SB[W[8], W[51], W[27], W[27]] - 2*SB[W[8], W[51], W[27], W[81]] - 
   SB[W[8], W[51], W[48], W[2]] - 2*SB[W[8], W[51], W[48], W[27]] + 
   SB[W[8], W[51], W[48], W[48]] + SB[W[8], W[51], W[48], W[81]] - 
   2*SB[W[8], W[51], W[60], W[2]] - 2*SB[W[8], W[51], W[60], W[27]] + 
   2*SB[W[8], W[51], W[60], W[81]] - SB[W[8], W[51], W[195], W[219]] - 
   SB[W[8], W[51], W[219], W[219]] - SB[W[9], W[2], W[3], W[2]] - 
   SB[W[9], W[2], W[3], W[48]] + SB[W[9], W[2], W[3], W[81]] - 
   SB[W[9], W[2], W[4], W[2]] - SB[W[9], W[2], W[4], W[48]] + 
   SB[W[9], W[2], W[4], W[81]] - 2*SB[W[9], W[2], W[6], W[27]] - 
   2*SB[W[9], W[2], W[6], W[43]] + 2*SB[W[9], W[2], W[6], W[81]] - 
   2*SB[W[9], W[2], W[18], W[27]] + 2*SB[W[9], W[2], W[18], W[48]] + 
   2*SB[W[9], W[2], W[25], W[2]] - 2*SB[W[9], W[2], W[25], W[43]] + 
   SB[W[9], W[2], W[51], W[2]] + 2*SB[W[9], W[2], W[51], W[27]] - 
   SB[W[9], W[2], W[51], W[48]] - SB[W[9], W[2], W[51], W[81]] - 
   SB[W[9], W[2], W[91], W[2]] + 2*SB[W[9], W[2], W[91], W[43]] + 
   SB[W[9], W[2], W[91], W[48]] - SB[W[9], W[2], W[91], W[81]] - 
   SB[W[9], W[2], W[189], W[219]] + SB[W[9], W[2], W[207], W[219]] - 
   SB[W[9], W[3], W[2], W[2]] - SB[W[9], W[3], W[2], W[48]] + 
   SB[W[9], W[3], W[2], W[81]] + 2*SB[W[9], W[3], W[18], W[27]] - 
   2*SB[W[9], W[3], W[18], W[48]] - SB[W[9], W[3], W[30], W[2]] - 
   2*SB[W[9], W[3], W[30], W[27]] + SB[W[9], W[3], W[30], W[48]] + 
   SB[W[9], W[3], W[30], W[81]] - SB[W[9], W[3], W[51], W[2]] - 
   2*SB[W[9], W[3], W[51], W[27]] + SB[W[9], W[3], W[51], W[48]] + 
   SB[W[9], W[3], W[51], W[81]] + 2*SB[W[9], W[3], W[60], W[2]] + 
   2*SB[W[9], W[3], W[60], W[27]] - 2*SB[W[9], W[3], W[60], W[81]] + 
   SB[W[9], W[3], W[183], W[219]] - SB[W[9], W[4], W[2], W[2]] - 
   SB[W[9], W[4], W[2], W[48]] + SB[W[9], W[4], W[2], W[81]] + 
   2*SB[W[9], W[4], W[18], W[27]] - 2*SB[W[9], W[4], W[18], W[48]] - 
   SB[W[9], W[4], W[30], W[2]] - 2*SB[W[9], W[4], W[30], W[27]] + 
   SB[W[9], W[4], W[30], W[48]] + SB[W[9], W[4], W[30], W[81]] - 
   SB[W[9], W[4], W[51], W[2]] - 2*SB[W[9], W[4], W[51], W[27]] + 
   SB[W[9], W[4], W[51], W[48]] + SB[W[9], W[4], W[51], W[81]] + 
   2*SB[W[9], W[4], W[60], W[2]] + 2*SB[W[9], W[4], W[60], W[27]] - 
   2*SB[W[9], W[4], W[60], W[81]] + SB[W[9], W[4], W[183], W[219]] - 
   2*SB[W[9], W[6], W[2], W[27]] - 2*SB[W[9], W[6], W[2], W[43]] + 
   2*SB[W[9], W[6], W[2], W[81]] - 2*SB[W[9], W[6], W[25], W[2]] + 
   2*SB[W[9], W[6], W[25], W[43]] - 2*SB[W[9], W[6], W[27], W[2]] - 
   2*SB[W[9], W[6], W[27], W[27]] + 2*SB[W[9], W[6], W[27], W[81]] + 
   2*SB[W[9], W[6], W[60], W[2]] + 2*SB[W[9], W[6], W[60], W[27]] - 
   2*SB[W[9], W[6], W[60], W[81]] - SB[W[9], W[9], W[3], W[2]] - 
   SB[W[9], W[9], W[3], W[48]] + SB[W[9], W[9], W[3], W[81]] - 
   SB[W[9], W[9], W[4], W[2]] - SB[W[9], W[9], W[4], W[48]] + 
   SB[W[9], W[9], W[4], W[81]] - 2*SB[W[9], W[9], W[6], W[27]] - 
   2*SB[W[9], W[9], W[6], W[43]] + 2*SB[W[9], W[9], W[6], W[81]] - 
   2*SB[W[9], W[9], W[18], W[27]] + 2*SB[W[9], W[9], W[18], W[48]] + 
   2*SB[W[9], W[9], W[25], W[2]] - 2*SB[W[9], W[9], W[25], W[43]] + 
   SB[W[9], W[9], W[51], W[2]] + 2*SB[W[9], W[9], W[51], W[27]] - 
   SB[W[9], W[9], W[51], W[48]] - SB[W[9], W[9], W[51], W[81]] - 
   SB[W[9], W[9], W[91], W[2]] + 2*SB[W[9], W[9], W[91], W[43]] + 
   SB[W[9], W[9], W[91], W[48]] - SB[W[9], W[9], W[91], W[81]] - 
   SB[W[9], W[9], W[189], W[219]] + SB[W[9], W[9], W[207], W[219]] - 
   2*SB[W[9], W[18], W[2], W[27]] + 2*SB[W[9], W[18], W[2], W[48]] - 
   SB[W[9], W[18], W[3], W[2]] - SB[W[9], W[18], W[3], W[48]] + 
   SB[W[9], W[18], W[3], W[81]] - SB[W[9], W[18], W[4], W[2]] - 
   SB[W[9], W[18], W[4], W[48]] + SB[W[9], W[18], W[4], W[81]] - 
   4*SB[W[9], W[18], W[18], W[27]] + 4*SB[W[9], W[18], W[18], W[48]] - 
   2*SB[W[9], W[18], W[27], W[2]] - 2*SB[W[9], W[18], W[27], W[27]] + 
   2*SB[W[9], W[18], W[27], W[81]] + SB[W[9], W[18], W[30], W[2]] + 
   2*SB[W[9], W[18], W[30], W[27]] - SB[W[9], W[18], W[30], W[48]] - 
   SB[W[9], W[18], W[30], W[81]] + SB[W[9], W[18], W[48], W[2]] + 
   2*SB[W[9], W[18], W[48], W[27]] - SB[W[9], W[18], W[48], W[48]] - 
   SB[W[9], W[18], W[48], W[81]] + SB[W[9], W[18], W[51], W[2]] + 
   2*SB[W[9], W[18], W[51], W[27]] - SB[W[9], W[18], W[51], W[48]] - 
   SB[W[9], W[18], W[51], W[81]] - SB[W[9], W[18], W[183], W[219]] + 
   SB[W[9], W[18], W[195], W[219]] + SB[W[9], W[18], W[219], W[219]] - 
   SB[W[9], W[21], W[2], W[2]] + 2*SB[W[9], W[21], W[2], W[43]] + 
   SB[W[9], W[21], W[2], W[48]] - SB[W[9], W[21], W[2], W[81]] + 
   2*SB[W[9], W[21], W[6], W[27]] + 2*SB[W[9], W[21], W[6], W[43]] - 
   2*SB[W[9], W[21], W[6], W[81]] + SB[W[9], W[21], W[48], W[2]] + 
   2*SB[W[9], W[21], W[48], W[27]] - SB[W[9], W[21], W[48], W[48]] - 
   SB[W[9], W[21], W[48], W[81]] - SB[W[9], W[21], W[51], W[2]] - 
   2*SB[W[9], W[21], W[51], W[27]] + SB[W[9], W[21], W[51], W[48]] + 
   SB[W[9], W[21], W[51], W[81]] + SB[W[9], W[21], W[91], W[2]] - 
   2*SB[W[9], W[21], W[91], W[43]] - SB[W[9], W[21], W[91], W[48]] + 
   SB[W[9], W[21], W[91], W[81]] + SB[W[9], W[21], W[189], W[219]] + 
   SB[W[9], W[21], W[195], W[219]] - SB[W[9], W[21], W[207], W[219]] + 
   SB[W[9], W[21], W[219], W[219]] + SB[W[9], W[25], W[2], W[2]] + 
   SB[W[9], W[25], W[2], W[48]] - SB[W[9], W[25], W[2], W[81]] + 
   SB[W[9], W[25], W[3], W[2]] + SB[W[9], W[25], W[3], W[48]] - 
   SB[W[9], W[25], W[3], W[81]] + SB[W[9], W[25], W[4], W[2]] + 
   SB[W[9], W[25], W[4], W[48]] - SB[W[9], W[25], W[4], W[81]] + 
   2*SB[W[9], W[25], W[6], W[27]] + 2*SB[W[9], W[25], W[6], W[43]] - 
   2*SB[W[9], W[25], W[6], W[81]] - 2*SB[W[9], W[25], W[25], W[2]] + 
   2*SB[W[9], W[25], W[25], W[43]] + SB[W[9], W[25], W[30], W[2]] + 
   2*SB[W[9], W[25], W[30], W[27]] - SB[W[9], W[25], W[30], W[48]] - 
   SB[W[9], W[25], W[30], W[81]] - 2*SB[W[9], W[25], W[60], W[2]] - 
   2*SB[W[9], W[25], W[60], W[27]] + 2*SB[W[9], W[25], W[60], W[81]] + 
   SB[W[9], W[25], W[91], W[2]] - 2*SB[W[9], W[25], W[91], W[43]] - 
   SB[W[9], W[25], W[91], W[48]] + SB[W[9], W[25], W[91], W[81]] - 
   SB[W[9], W[25], W[183], W[219]] + SB[W[9], W[25], W[189], W[219]] - 
   SB[W[9], W[25], W[207], W[219]] + SB[W[9], W[51], W[2], W[2]] + 
   2*SB[W[9], W[51], W[2], W[27]] - SB[W[9], W[51], W[2], W[48]] - 
   SB[W[9], W[51], W[2], W[81]] + SB[W[9], W[51], W[3], W[2]] + 
   SB[W[9], W[51], W[3], W[48]] - SB[W[9], W[51], W[3], W[81]] + 
   SB[W[9], W[51], W[4], W[2]] + SB[W[9], W[51], W[4], W[48]] - 
   SB[W[9], W[51], W[4], W[81]] + 2*SB[W[9], W[51], W[18], W[27]] - 
   2*SB[W[9], W[51], W[18], W[48]] + 2*SB[W[9], W[51], W[27], W[2]] + 
   2*SB[W[9], W[51], W[27], W[27]] - 2*SB[W[9], W[51], W[27], W[81]] - 
   SB[W[9], W[51], W[48], W[2]] - 2*SB[W[9], W[51], W[48], W[27]] + 
   SB[W[9], W[51], W[48], W[48]] + SB[W[9], W[51], W[48], W[81]] - 
   2*SB[W[9], W[51], W[60], W[2]] - 2*SB[W[9], W[51], W[60], W[27]] + 
   2*SB[W[9], W[51], W[60], W[81]] - SB[W[9], W[51], W[195], W[219]] - 
   SB[W[9], W[51], W[219], W[219]], SB[W[1], W[2], W[6], W[2]] + 
   SB[W[1], W[2], W[6], W[6]] - SB[W[1], W[2], W[6], W[28]] - 
   SB[W[1], W[2], W[6], W[33]] + 2*SB[W[1], W[2], W[16], W[2]] - 
   2*SB[W[1], W[2], W[16], W[28]] - 2*SB[W[1], W[2], W[22], W[6]] + 
   2*SB[W[1], W[2], W[22], W[33]] - SB[W[1], W[2], W[28], W[2]] - 
   SB[W[1], W[2], W[28], W[6]] + SB[W[1], W[2], W[28], W[28]] + 
   SB[W[1], W[2], W[28], W[33]] - SB[W[1], W[2], W[49], W[2]] + 
   SB[W[1], W[2], W[49], W[6]] + SB[W[1], W[2], W[49], W[28]] - 
   SB[W[1], W[2], W[49], W[33]] - SB[W[1], W[2], W[187], W[183]] - 
   SB[W[1], W[2], W[187], W[186]] - SB[W[1], W[2], W[187], W[187]] - 
   SB[W[1], W[2], W[187], W[190]] + SB[W[1], W[6], W[2], W[2]] + 
   SB[W[1], W[6], W[2], W[6]] - SB[W[1], W[6], W[2], W[28]] - 
   SB[W[1], W[6], W[2], W[33]] - 2*SB[W[1], W[6], W[16], W[2]] + 
   2*SB[W[1], W[6], W[16], W[28]] + 2*SB[W[1], W[6], W[22], W[6]] - 
   2*SB[W[1], W[6], W[22], W[33]] - SB[W[1], W[6], W[33], W[2]] - 
   SB[W[1], W[6], W[33], W[6]] + SB[W[1], W[6], W[33], W[28]] + 
   SB[W[1], W[6], W[33], W[33]] + SB[W[1], W[6], W[49], W[2]] - 
   SB[W[1], W[6], W[49], W[6]] - SB[W[1], W[6], W[49], W[28]] + 
   SB[W[1], W[6], W[49], W[33]] - SB[W[1], W[6], W[183], W[183]] - 
   SB[W[1], W[6], W[183], W[186]] - SB[W[1], W[6], W[183], W[187]] - 
   SB[W[1], W[6], W[183], W[190]] - SB[W[1], W[6], W[186], W[183]] - 
   SB[W[1], W[6], W[186], W[186]] - SB[W[1], W[6], W[186], W[187]] - 
   SB[W[1], W[6], W[186], W[190]] - SB[W[1], W[6], W[190], W[183]] - 
   SB[W[1], W[6], W[190], W[186]] - SB[W[1], W[6], W[190], W[187]] - 
   SB[W[1], W[6], W[190], W[190]] + SB[W[1], W[16], W[1], W[2]] + 
   SB[W[1], W[16], W[1], W[6]] - SB[W[1], W[16], W[1], W[28]] - 
   SB[W[1], W[16], W[1], W[33]] + SB[W[1], W[16], W[2], W[2]] - 
   SB[W[1], W[16], W[2], W[6]] - SB[W[1], W[16], W[2], W[28]] + 
   SB[W[1], W[16], W[2], W[33]] - 2*SB[W[1], W[16], W[6], W[2]] + 
   2*SB[W[1], W[16], W[6], W[28]] - 4*SB[W[1], W[16], W[16], W[2]] + 
   4*SB[W[1], W[16], W[16], W[28]] + SB[W[1], W[16], W[28], W[2]] + 
   SB[W[1], W[16], W[28], W[6]] - SB[W[1], W[16], W[28], W[28]] - 
   SB[W[1], W[16], W[28], W[33]] + SB[W[1], W[16], W[46], W[2]] + 
   SB[W[1], W[16], W[46], W[6]] - SB[W[1], W[16], W[46], W[28]] - 
   SB[W[1], W[16], W[46], W[33]] + SB[W[1], W[16], W[49], W[2]] - 
   SB[W[1], W[16], W[49], W[6]] - SB[W[1], W[16], W[49], W[28]] + 
   SB[W[1], W[16], W[49], W[33]] + SB[W[1], W[16], W[182], W[183]] + 
   SB[W[1], W[16], W[182], W[186]] + SB[W[1], W[16], W[182], W[187]] + 
   SB[W[1], W[16], W[182], W[190]] - SB[W[1], W[16], W[183], W[183]] - 
   SB[W[1], W[16], W[183], W[186]] - SB[W[1], W[16], W[183], W[187]] - 
   SB[W[1], W[16], W[183], W[190]] - SB[W[1], W[16], W[188], W[183]] - 
   SB[W[1], W[16], W[188], W[186]] - SB[W[1], W[16], W[188], W[187]] - 
   SB[W[1], W[16], W[188], W[190]] + SB[W[1], W[16], W[189], W[183]] + 
   SB[W[1], W[16], W[189], W[186]] + SB[W[1], W[16], W[189], W[187]] + 
   SB[W[1], W[16], W[189], W[190]] - SB[W[1], W[16], W[190], W[183]] - 
   SB[W[1], W[16], W[190], W[186]] - SB[W[1], W[16], W[190], W[187]] - 
   SB[W[1], W[16], W[190], W[190]] - SB[W[1], W[16], W[196], W[183]] - 
   SB[W[1], W[16], W[196], W[186]] - SB[W[1], W[16], W[196], W[187]] - 
   SB[W[1], W[16], W[196], W[190]] - SB[W[1], W[16], W[220], W[183]] - 
   SB[W[1], W[16], W[220], W[186]] - SB[W[1], W[16], W[220], W[187]] - 
   SB[W[1], W[16], W[220], W[190]] + SB[W[1], W[22], W[1], W[2]] + 
   SB[W[1], W[22], W[1], W[6]] - SB[W[1], W[22], W[1], W[28]] - 
   SB[W[1], W[22], W[1], W[33]] - 2*SB[W[1], W[22], W[2], W[6]] + 
   2*SB[W[1], W[22], W[2], W[33]] - SB[W[1], W[22], W[6], W[2]] + 
   SB[W[1], W[22], W[6], W[6]] + SB[W[1], W[22], W[6], W[28]] - 
   SB[W[1], W[22], W[6], W[33]] - 4*SB[W[1], W[22], W[22], W[6]] + 
   4*SB[W[1], W[22], W[22], W[33]] + SB[W[1], W[22], W[33], W[2]] + 
   SB[W[1], W[22], W[33], W[6]] - SB[W[1], W[22], W[33], W[28]] - 
   SB[W[1], W[22], W[33], W[33]] + SB[W[1], W[22], W[46], W[2]] + 
   SB[W[1], W[22], W[46], W[6]] - SB[W[1], W[22], W[46], W[28]] - 
   SB[W[1], W[22], W[46], W[33]] - SB[W[1], W[22], W[49], W[2]] + 
   SB[W[1], W[22], W[49], W[6]] + SB[W[1], W[22], W[49], W[28]] - 
   SB[W[1], W[22], W[49], W[33]] + SB[W[1], W[22], W[182], W[183]] + 
   SB[W[1], W[22], W[182], W[186]] + SB[W[1], W[22], W[182], W[187]] + 
   SB[W[1], W[22], W[182], W[190]] + SB[W[1], W[22], W[186], W[183]] + 
   SB[W[1], W[22], W[186], W[186]] + SB[W[1], W[22], W[186], W[187]] + 
   SB[W[1], W[22], W[186], W[190]] - SB[W[1], W[22], W[187], W[183]] - 
   SB[W[1], W[22], W[187], W[186]] - SB[W[1], W[22], W[187], W[187]] - 
   SB[W[1], W[22], W[187], W[190]] - SB[W[1], W[22], W[188], W[183]] - 
   SB[W[1], W[22], W[188], W[186]] - SB[W[1], W[22], W[188], W[187]] - 
   SB[W[1], W[22], W[188], W[190]] + SB[W[1], W[22], W[189], W[183]] + 
   SB[W[1], W[22], W[189], W[186]] + SB[W[1], W[22], W[189], W[187]] + 
   SB[W[1], W[22], W[189], W[190]] - SB[W[1], W[22], W[196], W[183]] - 
   SB[W[1], W[22], W[196], W[186]] - SB[W[1], W[22], W[196], W[187]] - 
   SB[W[1], W[22], W[196], W[190]] - SB[W[1], W[22], W[220], W[183]] - 
   SB[W[1], W[22], W[220], W[186]] - SB[W[1], W[22], W[220], W[187]] - 
   SB[W[1], W[22], W[220], W[190]] - SB[W[1], W[49], W[1], W[2]] - 
   SB[W[1], W[49], W[1], W[6]] + SB[W[1], W[49], W[1], W[28]] + 
   SB[W[1], W[49], W[1], W[33]] - SB[W[1], W[49], W[2], W[2]] + 
   SB[W[1], W[49], W[2], W[6]] + SB[W[1], W[49], W[2], W[28]] - 
   SB[W[1], W[49], W[2], W[33]] + SB[W[1], W[49], W[6], W[2]] - 
   SB[W[1], W[49], W[6], W[6]] - SB[W[1], W[49], W[6], W[28]] + 
   SB[W[1], W[49], W[6], W[33]] + 2*SB[W[1], W[49], W[16], W[2]] - 
   2*SB[W[1], W[49], W[16], W[28]] + 2*SB[W[1], W[49], W[22], W[6]] - 
   2*SB[W[1], W[49], W[22], W[33]] - SB[W[1], W[49], W[46], W[2]] - 
   SB[W[1], W[49], W[46], W[6]] + SB[W[1], W[49], W[46], W[28]] + 
   SB[W[1], W[49], W[46], W[33]] - SB[W[1], W[49], W[182], W[183]] - 
   SB[W[1], W[49], W[182], W[186]] - SB[W[1], W[49], W[182], W[187]] - 
   SB[W[1], W[49], W[182], W[190]] + SB[W[1], W[49], W[183], W[183]] + 
   SB[W[1], W[49], W[183], W[186]] + SB[W[1], W[49], W[183], W[187]] + 
   SB[W[1], W[49], W[183], W[190]] + SB[W[1], W[49], W[187], W[183]] + 
   SB[W[1], W[49], W[187], W[186]] + SB[W[1], W[49], W[187], W[187]] + 
   SB[W[1], W[49], W[187], W[190]] + SB[W[1], W[49], W[188], W[183]] + 
   SB[W[1], W[49], W[188], W[186]] + SB[W[1], W[49], W[188], W[187]] + 
   SB[W[1], W[49], W[188], W[190]] - SB[W[1], W[49], W[189], W[183]] - 
   SB[W[1], W[49], W[189], W[186]] - SB[W[1], W[49], W[189], W[187]] - 
   SB[W[1], W[49], W[189], W[190]] + SB[W[1], W[49], W[190], W[183]] + 
   SB[W[1], W[49], W[190], W[186]] + SB[W[1], W[49], W[190], W[187]] + 
   SB[W[1], W[49], W[190], W[190]] + SB[W[1], W[49], W[196], W[183]] + 
   SB[W[1], W[49], W[196], W[186]] + SB[W[1], W[49], W[196], W[187]] + 
   SB[W[1], W[49], W[196], W[190]] + SB[W[1], W[49], W[220], W[183]] + 
   SB[W[1], W[49], W[220], W[186]] + SB[W[1], W[49], W[220], W[187]] + 
   SB[W[1], W[49], W[220], W[190]] + SB[W[2], W[1], W[6], W[2]] + 
   SB[W[2], W[1], W[6], W[6]] - SB[W[2], W[1], W[6], W[28]] - 
   SB[W[2], W[1], W[6], W[33]] + 2*SB[W[2], W[1], W[16], W[2]] - 
   2*SB[W[2], W[1], W[16], W[28]] - 2*SB[W[2], W[1], W[22], W[6]] + 
   2*SB[W[2], W[1], W[22], W[33]] - SB[W[2], W[1], W[28], W[2]] - 
   SB[W[2], W[1], W[28], W[6]] + SB[W[2], W[1], W[28], W[28]] + 
   SB[W[2], W[1], W[28], W[33]] - SB[W[2], W[1], W[49], W[2]] + 
   SB[W[2], W[1], W[49], W[6]] + SB[W[2], W[1], W[49], W[28]] - 
   SB[W[2], W[1], W[49], W[33]] - SB[W[2], W[1], W[187], W[183]] - 
   SB[W[2], W[1], W[187], W[186]] - SB[W[2], W[1], W[187], W[187]] - 
   SB[W[2], W[1], W[187], W[190]] - SB[W[2], W[4], W[2], W[2]]/2 - 
   SB[W[2], W[4], W[2], W[6]]/2 - SB[W[2], W[4], W[2], W[28]]/2 - 
   SB[W[2], W[4], W[2], W[33]]/2 + SB[W[2], W[4], W[2], W[37]] + 
   SB[W[2], W[4], W[2], W[43]] + SB[W[2], W[4], W[6], W[2]]/2 + 
   SB[W[2], W[4], W[6], W[6]]/2 + SB[W[2], W[4], W[6], W[28]]/2 + 
   SB[W[2], W[4], W[6], W[33]]/2 - SB[W[2], W[4], W[6], W[37]] - 
   SB[W[2], W[4], W[6], W[43]] - 2*SB[W[2], W[4], W[19], W[6]] + 
   2*SB[W[2], W[4], W[19], W[37]] + 2*SB[W[2], W[4], W[25], W[2]] - 
   2*SB[W[2], W[4], W[25], W[43]] - SB[W[2], W[4], W[49], W[2]] + 
   SB[W[2], W[4], W[49], W[6]] + SB[W[2], W[4], W[49], W[28]] - 
   SB[W[2], W[4], W[49], W[33]] + SB[W[2], W[4], W[89], W[2]]/2 + 
   SB[W[2], W[4], W[89], W[6]]/2 - SB[W[2], W[4], W[89], W[28]]/2 + 
   SB[W[2], W[4], W[89], W[33]]/2 - SB[W[2], W[4], W[89], W[37]] - 
   SB[W[2], W[4], W[91], W[2]]/2 - SB[W[2], W[4], W[91], W[6]]/2 - 
   SB[W[2], W[4], W[91], W[28]]/2 + SB[W[2], W[4], W[91], W[33]]/2 + 
   SB[W[2], W[4], W[91], W[43]] + SB[W[2], W[4], W[182], W[183]]/2 + 
   SB[W[2], W[4], W[182], W[186]]/2 + SB[W[2], W[4], W[182], W[187]]/2 + 
   SB[W[2], W[4], W[182], W[190]]/2 + SB[W[2], W[4], W[183], W[183]]/2 + 
   SB[W[2], W[4], W[183], W[186]]/2 + SB[W[2], W[4], W[183], W[187]]/2 + 
   SB[W[2], W[4], W[183], W[190]]/2 + SB[W[2], W[4], W[186], W[183]]/2 + 
   SB[W[2], W[4], W[186], W[186]]/2 + SB[W[2], W[4], W[186], W[187]]/2 + 
   SB[W[2], W[4], W[186], W[190]]/2 - SB[W[2], W[4], W[187], W[183]]/2 - 
   SB[W[2], W[4], W[187], W[186]]/2 - SB[W[2], W[4], W[187], W[187]]/2 - 
   SB[W[2], W[4], W[187], W[190]]/2 - SB[W[2], W[4], W[188], W[183]]/2 - 
   SB[W[2], W[4], W[188], W[186]]/2 - SB[W[2], W[4], W[188], W[187]]/2 - 
   SB[W[2], W[4], W[188], W[190]]/2 + SB[W[2], W[4], W[190], W[183]]/2 + 
   SB[W[2], W[4], W[190], W[186]]/2 + SB[W[2], W[4], W[190], W[187]]/2 + 
   SB[W[2], W[4], W[190], W[190]]/2 + SB[W[2], W[4], W[207], W[183]]/2 + 
   SB[W[2], W[4], W[207], W[186]]/2 + SB[W[2], W[4], W[207], W[187]]/2 + 
   SB[W[2], W[4], W[207], W[190]]/2 + SB[W[2], W[4], W[211], W[183]]/2 + 
   SB[W[2], W[4], W[211], W[186]]/2 + SB[W[2], W[4], W[211], W[187]]/2 + 
   SB[W[2], W[4], W[211], W[190]]/2 + SB[W[2], W[6], W[1], W[2]] + 
   SB[W[2], W[6], W[1], W[6]] - SB[W[2], W[6], W[1], W[28]] - 
   SB[W[2], W[6], W[1], W[33]] + SB[W[2], W[6], W[2], W[2]]/2 + 
   SB[W[2], W[6], W[2], W[6]]/2 + SB[W[2], W[6], W[2], W[28]]/2 + 
   SB[W[2], W[6], W[2], W[33]]/2 - SB[W[2], W[6], W[2], W[37]] - 
   SB[W[2], W[6], W[2], W[43]] + SB[W[2], W[6], W[6], W[2]]/2 + 
   SB[W[2], W[6], W[6], W[6]]/2 + SB[W[2], W[6], W[6], W[28]]/2 + 
   SB[W[2], W[6], W[6], W[33]]/2 - SB[W[2], W[6], W[6], W[37]] - 
   SB[W[2], W[6], W[6], W[43]] - SB[W[2], W[6], W[89], W[2]]/2 - 
   SB[W[2], W[6], W[89], W[6]]/2 + SB[W[2], W[6], W[89], W[28]]/2 - 
   SB[W[2], W[6], W[89], W[33]]/2 + SB[W[2], W[6], W[89], W[37]] - 
   SB[W[2], W[6], W[91], W[2]]/2 - SB[W[2], W[6], W[91], W[6]]/2 - 
   SB[W[2], W[6], W[91], W[28]]/2 + SB[W[2], W[6], W[91], W[33]]/2 + 
   SB[W[2], W[6], W[91], W[43]] + SB[W[2], W[6], W[182], W[183]]/2 + 
   SB[W[2], W[6], W[182], W[186]]/2 + SB[W[2], W[6], W[182], W[187]]/2 + 
   SB[W[2], W[6], W[182], W[190]]/2 - SB[W[2], W[6], W[183], W[183]]/2 - 
   SB[W[2], W[6], W[183], W[186]]/2 - SB[W[2], W[6], W[183], W[187]]/2 - 
   SB[W[2], W[6], W[183], W[190]]/2 - SB[W[2], W[6], W[186], W[183]]/2 - 
   SB[W[2], W[6], W[186], W[186]]/2 - SB[W[2], W[6], W[186], W[187]]/2 - 
   SB[W[2], W[6], W[186], W[190]]/2 - SB[W[2], W[6], W[187], W[183]]/2 - 
   SB[W[2], W[6], W[187], W[186]]/2 - SB[W[2], W[6], W[187], W[187]]/2 - 
   SB[W[2], W[6], W[187], W[190]]/2 - SB[W[2], W[6], W[188], W[183]]/2 - 
   SB[W[2], W[6], W[188], W[186]]/2 - SB[W[2], W[6], W[188], W[187]]/2 - 
   SB[W[2], W[6], W[188], W[190]]/2 - SB[W[2], W[6], W[190], W[183]]/2 - 
   SB[W[2], W[6], W[190], W[186]]/2 - SB[W[2], W[6], W[190], W[187]]/2 - 
   SB[W[2], W[6], W[190], W[190]]/2 + SB[W[2], W[6], W[207], W[183]]/2 + 
   SB[W[2], W[6], W[207], W[186]]/2 + SB[W[2], W[6], W[207], W[187]]/2 + 
   SB[W[2], W[6], W[207], W[190]]/2 - SB[W[2], W[6], W[211], W[183]]/2 - 
   SB[W[2], W[6], W[211], W[186]]/2 - SB[W[2], W[6], W[211], W[187]]/2 - 
   SB[W[2], W[6], W[211], W[190]]/2 + SB[W[2], W[7], W[1], W[2]] + 
   SB[W[2], W[7], W[1], W[6]] - SB[W[2], W[7], W[1], W[28]] - 
   SB[W[2], W[7], W[1], W[33]] + SB[W[2], W[7], W[2], W[2]] + 
   SB[W[2], W[7], W[2], W[6]] - SB[W[2], W[7], W[2], W[28]] + 
   SB[W[2], W[7], W[2], W[33]] - 2*SB[W[2], W[7], W[2], W[37]] - 
   2*SB[W[2], W[7], W[16], W[2]] + 2*SB[W[2], W[7], W[16], W[28]] + 
   2*SB[W[2], W[7], W[19], W[6]] - 2*SB[W[2], W[7], W[19], W[37]] + 
   SB[W[2], W[7], W[49], W[2]] - SB[W[2], W[7], W[49], W[6]] - 
   SB[W[2], W[7], W[49], W[28]] + SB[W[2], W[7], W[49], W[33]] - 
   SB[W[2], W[7], W[89], W[2]] - SB[W[2], W[7], W[89], W[6]] + 
   SB[W[2], W[7], W[89], W[28]] - SB[W[2], W[7], W[89], W[33]] + 
   2*SB[W[2], W[7], W[89], W[37]] - SB[W[2], W[7], W[183], W[183]] - 
   SB[W[2], W[7], W[183], W[186]] - SB[W[2], W[7], W[183], W[187]] - 
   SB[W[2], W[7], W[183], W[190]] - SB[W[2], W[7], W[186], W[183]] - 
   SB[W[2], W[7], W[186], W[186]] - SB[W[2], W[7], W[186], W[187]] - 
   SB[W[2], W[7], W[186], W[190]] - SB[W[2], W[7], W[190], W[183]] - 
   SB[W[2], W[7], W[190], W[186]] - SB[W[2], W[7], W[190], W[187]] - 
   SB[W[2], W[7], W[190], W[190]] - SB[W[2], W[7], W[211], W[183]] - 
   SB[W[2], W[7], W[211], W[186]] - SB[W[2], W[7], W[211], W[187]] - 
   SB[W[2], W[7], W[211], W[190]] - SB[W[2], W[9], W[1], W[2]] - 
   SB[W[2], W[9], W[1], W[6]] + SB[W[2], W[9], W[1], W[28]] + 
   SB[W[2], W[9], W[1], W[33]] - SB[W[2], W[9], W[6], W[2]] - 
   SB[W[2], W[9], W[6], W[6]] - SB[W[2], W[9], W[6], W[28]] + 
   SB[W[2], W[9], W[6], W[33]] + 2*SB[W[2], W[9], W[6], W[43]] + 
   2*SB[W[2], W[9], W[22], W[6]] - 2*SB[W[2], W[9], W[22], W[33]] - 
   2*SB[W[2], W[9], W[25], W[2]] + 2*SB[W[2], W[9], W[25], W[43]] + 
   SB[W[2], W[9], W[49], W[2]] - SB[W[2], W[9], W[49], W[6]] - 
   SB[W[2], W[9], W[49], W[28]] + SB[W[2], W[9], W[49], W[33]] + 
   SB[W[2], W[9], W[91], W[2]] + SB[W[2], W[9], W[91], W[6]] + 
   SB[W[2], W[9], W[91], W[28]] - SB[W[2], W[9], W[91], W[33]] - 
   2*SB[W[2], W[9], W[91], W[43]] - SB[W[2], W[9], W[182], W[183]] - 
   SB[W[2], W[9], W[182], W[186]] - SB[W[2], W[9], W[182], W[187]] - 
   SB[W[2], W[9], W[182], W[190]] + SB[W[2], W[9], W[187], W[183]] + 
   SB[W[2], W[9], W[187], W[186]] + SB[W[2], W[9], W[187], W[187]] + 
   SB[W[2], W[9], W[187], W[190]] + SB[W[2], W[9], W[188], W[183]] + 
   SB[W[2], W[9], W[188], W[186]] + SB[W[2], W[9], W[188], W[187]] + 
   SB[W[2], W[9], W[188], W[190]] - SB[W[2], W[9], W[207], W[183]] - 
   SB[W[2], W[9], W[207], W[186]] - SB[W[2], W[9], W[207], W[187]] - 
   SB[W[2], W[9], W[207], W[190]] - SB[W[2], W[23], W[1], W[2]] - 
   SB[W[2], W[23], W[1], W[6]] + SB[W[2], W[23], W[1], W[28]] + 
   SB[W[2], W[23], W[1], W[33]] - SB[W[2], W[23], W[2], W[2]] - 
   SB[W[2], W[23], W[2], W[6]] + SB[W[2], W[23], W[2], W[28]] - 
   SB[W[2], W[23], W[2], W[33]] + 2*SB[W[2], W[23], W[2], W[37]] - 
   SB[W[2], W[23], W[6], W[2]] - SB[W[2], W[23], W[6], W[6]] + 
   SB[W[2], W[23], W[6], W[28]] - SB[W[2], W[23], W[6], W[33]] + 
   2*SB[W[2], W[23], W[6], W[37]] + SB[W[2], W[23], W[28], W[2]] + 
   SB[W[2], W[23], W[28], W[6]] - SB[W[2], W[23], W[28], W[28]] - 
   SB[W[2], W[23], W[28], W[33]] + SB[W[2], W[23], W[89], W[2]] + 
   SB[W[2], W[23], W[89], W[6]] - SB[W[2], W[23], W[89], W[28]] + 
   SB[W[2], W[23], W[89], W[33]] - 2*SB[W[2], W[23], W[89], W[37]] + 
   SB[W[2], W[23], W[183], W[183]] + SB[W[2], W[23], W[183], W[186]] + 
   SB[W[2], W[23], W[183], W[187]] + SB[W[2], W[23], W[183], W[190]] + 
   SB[W[2], W[23], W[186], W[183]] + SB[W[2], W[23], W[186], W[186]] + 
   SB[W[2], W[23], W[186], W[187]] + SB[W[2], W[23], W[186], W[190]] + 
   SB[W[2], W[23], W[187], W[183]] + SB[W[2], W[23], W[187], W[186]] + 
   SB[W[2], W[23], W[187], W[187]] + SB[W[2], W[23], W[187], W[190]] + 
   SB[W[2], W[23], W[190], W[183]] + SB[W[2], W[23], W[190], W[186]] + 
   SB[W[2], W[23], W[190], W[187]] + SB[W[2], W[23], W[190], W[190]] + 
   SB[W[2], W[23], W[211], W[183]] + SB[W[2], W[23], W[211], W[186]] + 
   SB[W[2], W[23], W[211], W[187]] + SB[W[2], W[23], W[211], W[190]] - 
   SB[W[2], W[160], W[158], W[2]]/2 - SB[W[2], W[160], W[158], W[6]]/2 - 
   SB[W[2], W[160], W[158], W[28]]/2 - SB[W[2], W[160], W[158], W[33]]/2 + 
   SB[W[2], W[160], W[158], W[37]] + SB[W[2], W[160], W[158], W[43]] - 
   SB[W[2], W[160], W[160], W[2]]/2 - SB[W[2], W[160], W[160], W[6]]/2 - 
   SB[W[2], W[160], W[160], W[28]]/2 - SB[W[2], W[160], W[160], W[33]]/2 + 
   SB[W[2], W[160], W[160], W[37]] + SB[W[2], W[160], W[160], W[43]] - 
   SB[W[2], W[160], W[164], W[2]]/2 - SB[W[2], W[160], W[164], W[6]]/2 + 
   SB[W[2], W[160], W[164], W[28]]/2 - SB[W[2], W[160], W[164], W[33]]/2 + 
   SB[W[2], W[160], W[164], W[37]] - SB[W[2], W[160], W[166], W[2]]/2 - 
   SB[W[2], W[160], W[166], W[6]]/2 - SB[W[2], W[160], W[166], W[28]]/2 + 
   SB[W[2], W[160], W[166], W[33]]/2 + SB[W[2], W[160], W[166], W[43]] - 
   SB[W[2], W[160], W[276], W[183]]/2 - SB[W[2], W[160], W[276], W[186]]/2 - 
   SB[W[2], W[160], W[276], W[187]]/2 - SB[W[2], W[160], W[276], W[190]]/2 - 
   SB[W[2], W[160], W[278], W[183]]/2 - SB[W[2], W[160], W[278], W[186]]/2 - 
   SB[W[2], W[160], W[278], W[187]]/2 - SB[W[2], W[160], W[278], W[190]]/2 - 
   SB[W[4], W[2], W[2], W[2]]/2 - SB[W[4], W[2], W[2], W[6]]/2 - 
   SB[W[4], W[2], W[2], W[28]]/2 - SB[W[4], W[2], W[2], W[33]]/2 + 
   SB[W[4], W[2], W[2], W[37]] + SB[W[4], W[2], W[2], W[43]] + 
   SB[W[4], W[2], W[6], W[2]]/2 + SB[W[4], W[2], W[6], W[6]]/2 + 
   SB[W[4], W[2], W[6], W[28]]/2 + SB[W[4], W[2], W[6], W[33]]/2 - 
   SB[W[4], W[2], W[6], W[37]] - SB[W[4], W[2], W[6], W[43]] - 
   2*SB[W[4], W[2], W[19], W[6]] + 2*SB[W[4], W[2], W[19], W[37]] + 
   2*SB[W[4], W[2], W[25], W[2]] - 2*SB[W[4], W[2], W[25], W[43]] - 
   SB[W[4], W[2], W[49], W[2]] + SB[W[4], W[2], W[49], W[6]] + 
   SB[W[4], W[2], W[49], W[28]] - SB[W[4], W[2], W[49], W[33]] + 
   SB[W[4], W[2], W[89], W[2]]/2 + SB[W[4], W[2], W[89], W[6]]/2 - 
   SB[W[4], W[2], W[89], W[28]]/2 + SB[W[4], W[2], W[89], W[33]]/2 - 
   SB[W[4], W[2], W[89], W[37]] - SB[W[4], W[2], W[91], W[2]]/2 - 
   SB[W[4], W[2], W[91], W[6]]/2 - SB[W[4], W[2], W[91], W[28]]/2 + 
   SB[W[4], W[2], W[91], W[33]]/2 + SB[W[4], W[2], W[91], W[43]] + 
   SB[W[4], W[2], W[182], W[183]]/2 + SB[W[4], W[2], W[182], W[186]]/2 + 
   SB[W[4], W[2], W[182], W[187]]/2 + SB[W[4], W[2], W[182], W[190]]/2 + 
   SB[W[4], W[2], W[183], W[183]]/2 + SB[W[4], W[2], W[183], W[186]]/2 + 
   SB[W[4], W[2], W[183], W[187]]/2 + SB[W[4], W[2], W[183], W[190]]/2 + 
   SB[W[4], W[2], W[186], W[183]]/2 + SB[W[4], W[2], W[186], W[186]]/2 + 
   SB[W[4], W[2], W[186], W[187]]/2 + SB[W[4], W[2], W[186], W[190]]/2 - 
   SB[W[4], W[2], W[187], W[183]]/2 - SB[W[4], W[2], W[187], W[186]]/2 - 
   SB[W[4], W[2], W[187], W[187]]/2 - SB[W[4], W[2], W[187], W[190]]/2 - 
   SB[W[4], W[2], W[188], W[183]]/2 - SB[W[4], W[2], W[188], W[186]]/2 - 
   SB[W[4], W[2], W[188], W[187]]/2 - SB[W[4], W[2], W[188], W[190]]/2 + 
   SB[W[4], W[2], W[190], W[183]]/2 + SB[W[4], W[2], W[190], W[186]]/2 + 
   SB[W[4], W[2], W[190], W[187]]/2 + SB[W[4], W[2], W[190], W[190]]/2 + 
   SB[W[4], W[2], W[207], W[183]]/2 + SB[W[4], W[2], W[207], W[186]]/2 + 
   SB[W[4], W[2], W[207], W[187]]/2 + SB[W[4], W[2], W[207], W[190]]/2 + 
   SB[W[4], W[2], W[211], W[183]]/2 + SB[W[4], W[2], W[211], W[186]]/2 + 
   SB[W[4], W[2], W[211], W[187]]/2 + SB[W[4], W[2], W[211], W[190]]/2 + 
   SB[W[4], W[6], W[2], W[2]]/2 + SB[W[4], W[6], W[2], W[6]]/2 + 
   SB[W[4], W[6], W[2], W[28]]/2 + SB[W[4], W[6], W[2], W[33]]/2 - 
   SB[W[4], W[6], W[2], W[37]] - SB[W[4], W[6], W[2], W[43]] - 
   SB[W[4], W[6], W[6], W[2]]/2 - SB[W[4], W[6], W[6], W[6]]/2 - 
   SB[W[4], W[6], W[6], W[28]]/2 - SB[W[4], W[6], W[6], W[33]]/2 + 
   SB[W[4], W[6], W[6], W[37]] + SB[W[4], W[6], W[6], W[43]] + 
   2*SB[W[4], W[6], W[19], W[6]] - 2*SB[W[4], W[6], W[19], W[37]] - 
   2*SB[W[4], W[6], W[25], W[2]] + 2*SB[W[4], W[6], W[25], W[43]] + 
   SB[W[4], W[6], W[49], W[2]] - SB[W[4], W[6], W[49], W[6]] - 
   SB[W[4], W[6], W[49], W[28]] + SB[W[4], W[6], W[49], W[33]] - 
   SB[W[4], W[6], W[89], W[2]]/2 - SB[W[4], W[6], W[89], W[6]]/2 + 
   SB[W[4], W[6], W[89], W[28]]/2 - SB[W[4], W[6], W[89], W[33]]/2 + 
   SB[W[4], W[6], W[89], W[37]] + SB[W[4], W[6], W[91], W[2]]/2 + 
   SB[W[4], W[6], W[91], W[6]]/2 + SB[W[4], W[6], W[91], W[28]]/2 - 
   SB[W[4], W[6], W[91], W[33]]/2 - SB[W[4], W[6], W[91], W[43]] - 
   SB[W[4], W[6], W[182], W[183]]/2 - SB[W[4], W[6], W[182], W[186]]/2 - 
   SB[W[4], W[6], W[182], W[187]]/2 - SB[W[4], W[6], W[182], W[190]]/2 - 
   SB[W[4], W[6], W[183], W[183]]/2 - SB[W[4], W[6], W[183], W[186]]/2 - 
   SB[W[4], W[6], W[183], W[187]]/2 - SB[W[4], W[6], W[183], W[190]]/2 - 
   SB[W[4], W[6], W[186], W[183]]/2 - SB[W[4], W[6], W[186], W[186]]/2 - 
   SB[W[4], W[6], W[186], W[187]]/2 - SB[W[4], W[6], W[186], W[190]]/2 + 
   SB[W[4], W[6], W[187], W[183]]/2 + SB[W[4], W[6], W[187], W[186]]/2 + 
   SB[W[4], W[6], W[187], W[187]]/2 + SB[W[4], W[6], W[187], W[190]]/2 + 
   SB[W[4], W[6], W[188], W[183]]/2 + SB[W[4], W[6], W[188], W[186]]/2 + 
   SB[W[4], W[6], W[188], W[187]]/2 + SB[W[4], W[6], W[188], W[190]]/2 - 
   SB[W[4], W[6], W[190], W[183]]/2 - SB[W[4], W[6], W[190], W[186]]/2 - 
   SB[W[4], W[6], W[190], W[187]]/2 - SB[W[4], W[6], W[190], W[190]]/2 - 
   SB[W[4], W[6], W[207], W[183]]/2 - SB[W[4], W[6], W[207], W[186]]/2 - 
   SB[W[4], W[6], W[207], W[187]]/2 - SB[W[4], W[6], W[207], W[190]]/2 - 
   SB[W[4], W[6], W[211], W[183]]/2 - SB[W[4], W[6], W[211], W[186]]/2 - 
   SB[W[4], W[6], W[211], W[187]]/2 - SB[W[4], W[6], W[211], W[190]]/2 + 
   SB[W[4], W[7], W[1], W[2]] + SB[W[4], W[7], W[1], W[6]] - 
   SB[W[4], W[7], W[1], W[28]] - SB[W[4], W[7], W[1], W[33]] + 
   SB[W[4], W[7], W[2], W[2]] + SB[W[4], W[7], W[2], W[6]] - 
   SB[W[4], W[7], W[2], W[28]] + SB[W[4], W[7], W[2], W[33]] - 
   2*SB[W[4], W[7], W[2], W[37]] - 2*SB[W[4], W[7], W[16], W[2]] + 
   2*SB[W[4], W[7], W[16], W[28]] + 2*SB[W[4], W[7], W[19], W[6]] - 
   2*SB[W[4], W[7], W[19], W[37]] + SB[W[4], W[7], W[49], W[2]] - 
   SB[W[4], W[7], W[49], W[6]] - SB[W[4], W[7], W[49], W[28]] + 
   SB[W[4], W[7], W[49], W[33]] - SB[W[4], W[7], W[89], W[2]] - 
   SB[W[4], W[7], W[89], W[6]] + SB[W[4], W[7], W[89], W[28]] - 
   SB[W[4], W[7], W[89], W[33]] + 2*SB[W[4], W[7], W[89], W[37]] - 
   SB[W[4], W[7], W[183], W[183]] - SB[W[4], W[7], W[183], W[186]] - 
   SB[W[4], W[7], W[183], W[187]] - SB[W[4], W[7], W[183], W[190]] - 
   SB[W[4], W[7], W[186], W[183]] - SB[W[4], W[7], W[186], W[186]] - 
   SB[W[4], W[7], W[186], W[187]] - SB[W[4], W[7], W[186], W[190]] - 
   SB[W[4], W[7], W[190], W[183]] - SB[W[4], W[7], W[190], W[186]] - 
   SB[W[4], W[7], W[190], W[187]] - SB[W[4], W[7], W[190], W[190]] - 
   SB[W[4], W[7], W[211], W[183]] - SB[W[4], W[7], W[211], W[186]] - 
   SB[W[4], W[7], W[211], W[187]] - SB[W[4], W[7], W[211], W[190]] + 
   SB[W[4], W[9], W[1], W[2]] + SB[W[4], W[9], W[1], W[6]] - 
   SB[W[4], W[9], W[1], W[28]] - SB[W[4], W[9], W[1], W[33]] + 
   SB[W[4], W[9], W[6], W[2]] + SB[W[4], W[9], W[6], W[6]] + 
   SB[W[4], W[9], W[6], W[28]] - SB[W[4], W[9], W[6], W[33]] - 
   2*SB[W[4], W[9], W[6], W[43]] - 2*SB[W[4], W[9], W[22], W[6]] + 
   2*SB[W[4], W[9], W[22], W[33]] + 2*SB[W[4], W[9], W[25], W[2]] - 
   2*SB[W[4], W[9], W[25], W[43]] - SB[W[4], W[9], W[49], W[2]] + 
   SB[W[4], W[9], W[49], W[6]] + SB[W[4], W[9], W[49], W[28]] - 
   SB[W[4], W[9], W[49], W[33]] - SB[W[4], W[9], W[91], W[2]] - 
   SB[W[4], W[9], W[91], W[6]] - SB[W[4], W[9], W[91], W[28]] + 
   SB[W[4], W[9], W[91], W[33]] + 2*SB[W[4], W[9], W[91], W[43]] + 
   SB[W[4], W[9], W[182], W[183]] + SB[W[4], W[9], W[182], W[186]] + 
   SB[W[4], W[9], W[182], W[187]] + SB[W[4], W[9], W[182], W[190]] - 
   SB[W[4], W[9], W[187], W[183]] - SB[W[4], W[9], W[187], W[186]] - 
   SB[W[4], W[9], W[187], W[187]] - SB[W[4], W[9], W[187], W[190]] - 
   SB[W[4], W[9], W[188], W[183]] - SB[W[4], W[9], W[188], W[186]] - 
   SB[W[4], W[9], W[188], W[187]] - SB[W[4], W[9], W[188], W[190]] + 
   SB[W[4], W[9], W[207], W[183]] + SB[W[4], W[9], W[207], W[186]] + 
   SB[W[4], W[9], W[207], W[187]] + SB[W[4], W[9], W[207], W[190]] - 
   2*SB[W[4], W[19], W[2], W[6]] + 2*SB[W[4], W[19], W[2], W[37]] - 
   SB[W[4], W[19], W[6], W[2]] + SB[W[4], W[19], W[6], W[6]] + 
   SB[W[4], W[19], W[6], W[28]] - SB[W[4], W[19], W[6], W[33]] - 
   2*SB[W[4], W[19], W[19], W[6]] + 2*SB[W[4], W[19], W[19], W[37]] - 
   2*SB[W[4], W[19], W[22], W[6]] + 2*SB[W[4], W[19], W[22], W[33]] + 
   SB[W[4], W[19], W[46], W[2]] + SB[W[4], W[19], W[46], W[6]] - 
   SB[W[4], W[19], W[46], W[28]] - SB[W[4], W[19], W[46], W[33]] - 
   SB[W[4], W[19], W[49], W[2]] + SB[W[4], W[19], W[49], W[6]] + 
   SB[W[4], W[19], W[49], W[28]] - SB[W[4], W[19], W[49], W[33]] + 
   SB[W[4], W[19], W[89], W[2]] + SB[W[4], W[19], W[89], W[6]] - 
   SB[W[4], W[19], W[89], W[28]] + SB[W[4], W[19], W[89], W[33]] - 
   2*SB[W[4], W[19], W[89], W[37]] + SB[W[4], W[19], W[182], W[183]] + 
   SB[W[4], W[19], W[182], W[186]] + SB[W[4], W[19], W[182], W[187]] + 
   SB[W[4], W[19], W[182], W[190]] + SB[W[4], W[19], W[186], W[183]] + 
   SB[W[4], W[19], W[186], W[186]] + SB[W[4], W[19], W[186], W[187]] + 
   SB[W[4], W[19], W[186], W[190]] - SB[W[4], W[19], W[187], W[183]] - 
   SB[W[4], W[19], W[187], W[186]] - SB[W[4], W[19], W[187], W[187]] - 
   SB[W[4], W[19], W[187], W[190]] - SB[W[4], W[19], W[188], W[183]] - 
   SB[W[4], W[19], W[188], W[186]] - SB[W[4], W[19], W[188], W[187]] - 
   SB[W[4], W[19], W[188], W[190]] + SB[W[4], W[19], W[189], W[183]] + 
   SB[W[4], W[19], W[189], W[186]] + SB[W[4], W[19], W[189], W[187]] + 
   SB[W[4], W[19], W[189], W[190]] - SB[W[4], W[19], W[196], W[183]] - 
   SB[W[4], W[19], W[196], W[186]] - SB[W[4], W[19], W[196], W[187]] - 
   SB[W[4], W[19], W[196], W[190]] + SB[W[4], W[19], W[211], W[183]] + 
   SB[W[4], W[19], W[211], W[186]] + SB[W[4], W[19], W[211], W[187]] + 
   SB[W[4], W[19], W[211], W[190]] - SB[W[4], W[19], W[220], W[183]] - 
   SB[W[4], W[19], W[220], W[186]] - SB[W[4], W[19], W[220], W[187]] - 
   SB[W[4], W[19], W[220], W[190]] + SB[W[4], W[25], W[2], W[2]] - 
   SB[W[4], W[25], W[2], W[6]] - SB[W[4], W[25], W[2], W[28]] + 
   SB[W[4], W[25], W[2], W[33]] - 2*SB[W[4], W[25], W[6], W[2]] + 
   2*SB[W[4], W[25], W[6], W[43]] - 2*SB[W[4], W[25], W[16], W[2]] + 
   2*SB[W[4], W[25], W[16], W[28]] - 2*SB[W[4], W[25], W[25], W[2]] + 
   2*SB[W[4], W[25], W[25], W[43]] + SB[W[4], W[25], W[46], W[2]] + 
   SB[W[4], W[25], W[46], W[6]] - SB[W[4], W[25], W[46], W[28]] - 
   SB[W[4], W[25], W[46], W[33]] + SB[W[4], W[25], W[49], W[2]] - 
   SB[W[4], W[25], W[49], W[6]] - SB[W[4], W[25], W[49], W[28]] + 
   SB[W[4], W[25], W[49], W[33]] + SB[W[4], W[25], W[91], W[2]] + 
   SB[W[4], W[25], W[91], W[6]] + SB[W[4], W[25], W[91], W[28]] - 
   SB[W[4], W[25], W[91], W[33]] - 2*SB[W[4], W[25], W[91], W[43]] - 
   SB[W[4], W[25], W[183], W[183]] - SB[W[4], W[25], W[183], W[186]] - 
   SB[W[4], W[25], W[183], W[187]] - SB[W[4], W[25], W[183], W[190]] + 
   SB[W[4], W[25], W[189], W[183]] + SB[W[4], W[25], W[189], W[186]] + 
   SB[W[4], W[25], W[189], W[187]] + SB[W[4], W[25], W[189], W[190]] - 
   SB[W[4], W[25], W[190], W[183]] - SB[W[4], W[25], W[190], W[186]] - 
   SB[W[4], W[25], W[190], W[187]] - SB[W[4], W[25], W[190], W[190]] - 
   SB[W[4], W[25], W[196], W[183]] - SB[W[4], W[25], W[196], W[186]] - 
   SB[W[4], W[25], W[196], W[187]] - SB[W[4], W[25], W[196], W[190]] - 
   SB[W[4], W[25], W[207], W[183]] - SB[W[4], W[25], W[207], W[186]] - 
   SB[W[4], W[25], W[207], W[187]] - SB[W[4], W[25], W[207], W[190]] - 
   SB[W[4], W[25], W[220], W[183]] - SB[W[4], W[25], W[220], W[186]] - 
   SB[W[4], W[25], W[220], W[187]] - SB[W[4], W[25], W[220], W[190]] - 
   SB[W[4], W[49], W[1], W[2]] - SB[W[4], W[49], W[1], W[6]] + 
   SB[W[4], W[49], W[1], W[28]] + SB[W[4], W[49], W[1], W[33]] - 
   SB[W[4], W[49], W[2], W[2]] + SB[W[4], W[49], W[2], W[6]] + 
   SB[W[4], W[49], W[2], W[28]] - SB[W[4], W[49], W[2], W[33]] + 
   SB[W[4], W[49], W[6], W[2]] - SB[W[4], W[49], W[6], W[6]] - 
   SB[W[4], W[49], W[6], W[28]] + SB[W[4], W[49], W[6], W[33]] + 
   2*SB[W[4], W[49], W[16], W[2]] - 2*SB[W[4], W[49], W[16], W[28]] + 
   2*SB[W[4], W[49], W[22], W[6]] - 2*SB[W[4], W[49], W[22], W[33]] - 
   SB[W[4], W[49], W[46], W[2]] - SB[W[4], W[49], W[46], W[6]] + 
   SB[W[4], W[49], W[46], W[28]] + SB[W[4], W[49], W[46], W[33]] - 
   SB[W[4], W[49], W[182], W[183]] - SB[W[4], W[49], W[182], W[186]] - 
   SB[W[4], W[49], W[182], W[187]] - SB[W[4], W[49], W[182], W[190]] + 
   SB[W[4], W[49], W[183], W[183]] + SB[W[4], W[49], W[183], W[186]] + 
   SB[W[4], W[49], W[183], W[187]] + SB[W[4], W[49], W[183], W[190]] + 
   SB[W[4], W[49], W[187], W[183]] + SB[W[4], W[49], W[187], W[186]] + 
   SB[W[4], W[49], W[187], W[187]] + SB[W[4], W[49], W[187], W[190]] + 
   SB[W[4], W[49], W[188], W[183]] + SB[W[4], W[49], W[188], W[186]] + 
   SB[W[4], W[49], W[188], W[187]] + SB[W[4], W[49], W[188], W[190]] - 
   SB[W[4], W[49], W[189], W[183]] - SB[W[4], W[49], W[189], W[186]] - 
   SB[W[4], W[49], W[189], W[187]] - SB[W[4], W[49], W[189], W[190]] + 
   SB[W[4], W[49], W[190], W[183]] + SB[W[4], W[49], W[190], W[186]] + 
   SB[W[4], W[49], W[190], W[187]] + SB[W[4], W[49], W[190], W[190]] + 
   SB[W[4], W[49], W[196], W[183]] + SB[W[4], W[49], W[196], W[186]] + 
   SB[W[4], W[49], W[196], W[187]] + SB[W[4], W[49], W[196], W[190]] + 
   SB[W[4], W[49], W[220], W[183]] + SB[W[4], W[49], W[220], W[186]] + 
   SB[W[4], W[49], W[220], W[187]] + SB[W[4], W[49], W[220], W[190]] + 
   SB[W[4], W[158], W[158], W[2]]/2 + SB[W[4], W[158], W[158], W[6]]/2 + 
   SB[W[4], W[158], W[158], W[28]]/2 + SB[W[4], W[158], W[158], W[33]]/2 - 
   SB[W[4], W[158], W[158], W[37]] - SB[W[4], W[158], W[158], W[43]] + 
   SB[W[4], W[158], W[160], W[2]]/2 + SB[W[4], W[158], W[160], W[6]]/2 + 
   SB[W[4], W[158], W[160], W[28]]/2 + SB[W[4], W[158], W[160], W[33]]/2 - 
   SB[W[4], W[158], W[160], W[37]] - SB[W[4], W[158], W[160], W[43]] + 
   SB[W[4], W[158], W[164], W[2]]/2 + SB[W[4], W[158], W[164], W[6]]/2 - 
   SB[W[4], W[158], W[164], W[28]]/2 + SB[W[4], W[158], W[164], W[33]]/2 - 
   SB[W[4], W[158], W[164], W[37]] + SB[W[4], W[158], W[166], W[2]]/2 + 
   SB[W[4], W[158], W[166], W[6]]/2 + SB[W[4], W[158], W[166], W[28]]/2 - 
   SB[W[4], W[158], W[166], W[33]]/2 - SB[W[4], W[158], W[166], W[43]] + 
   SB[W[4], W[158], W[276], W[183]]/2 + SB[W[4], W[158], W[276], W[186]]/2 + 
   SB[W[4], W[158], W[276], W[187]]/2 + SB[W[4], W[158], W[276], W[190]]/2 + 
   SB[W[4], W[158], W[278], W[183]]/2 + SB[W[4], W[158], W[278], W[186]]/2 + 
   SB[W[4], W[158], W[278], W[187]]/2 + SB[W[4], W[158], W[278], W[190]]/2 + 
   SB[W[4], W[160], W[158], W[2]]/2 + SB[W[4], W[160], W[158], W[6]]/2 + 
   SB[W[4], W[160], W[158], W[28]]/2 + SB[W[4], W[160], W[158], W[33]]/2 - 
   SB[W[4], W[160], W[158], W[37]] - SB[W[4], W[160], W[158], W[43]] + 
   SB[W[4], W[160], W[160], W[2]]/2 + SB[W[4], W[160], W[160], W[6]]/2 + 
   SB[W[4], W[160], W[160], W[28]]/2 + SB[W[4], W[160], W[160], W[33]]/2 - 
   SB[W[4], W[160], W[160], W[37]] - SB[W[4], W[160], W[160], W[43]] + 
   SB[W[4], W[160], W[164], W[2]]/2 + SB[W[4], W[160], W[164], W[6]]/2 - 
   SB[W[4], W[160], W[164], W[28]]/2 + SB[W[4], W[160], W[164], W[33]]/2 - 
   SB[W[4], W[160], W[164], W[37]] + SB[W[4], W[160], W[166], W[2]]/2 + 
   SB[W[4], W[160], W[166], W[6]]/2 + SB[W[4], W[160], W[166], W[28]]/2 - 
   SB[W[4], W[160], W[166], W[33]]/2 - SB[W[4], W[160], W[166], W[43]] + 
   SB[W[4], W[160], W[276], W[183]]/2 + SB[W[4], W[160], W[276], W[186]]/2 + 
   SB[W[4], W[160], W[276], W[187]]/2 + SB[W[4], W[160], W[276], W[190]]/2 + 
   SB[W[4], W[160], W[278], W[183]]/2 + SB[W[4], W[160], W[278], W[186]]/2 + 
   SB[W[4], W[160], W[278], W[187]]/2 + SB[W[4], W[160], W[278], W[190]]/2 + 
   SB[W[6], W[1], W[2], W[2]] + SB[W[6], W[1], W[2], W[6]] - 
   SB[W[6], W[1], W[2], W[28]] - SB[W[6], W[1], W[2], W[33]] - 
   2*SB[W[6], W[1], W[16], W[2]] + 2*SB[W[6], W[1], W[16], W[28]] + 
   2*SB[W[6], W[1], W[22], W[6]] - 2*SB[W[6], W[1], W[22], W[33]] - 
   SB[W[6], W[1], W[33], W[2]] - SB[W[6], W[1], W[33], W[6]] + 
   SB[W[6], W[1], W[33], W[28]] + SB[W[6], W[1], W[33], W[33]] + 
   SB[W[6], W[1], W[49], W[2]] - SB[W[6], W[1], W[49], W[6]] - 
   SB[W[6], W[1], W[49], W[28]] + SB[W[6], W[1], W[49], W[33]] - 
   SB[W[6], W[1], W[183], W[183]] - SB[W[6], W[1], W[183], W[186]] - 
   SB[W[6], W[1], W[183], W[187]] - SB[W[6], W[1], W[183], W[190]] - 
   SB[W[6], W[1], W[186], W[183]] - SB[W[6], W[1], W[186], W[186]] - 
   SB[W[6], W[1], W[186], W[187]] - SB[W[6], W[1], W[186], W[190]] - 
   SB[W[6], W[1], W[190], W[183]] - SB[W[6], W[1], W[190], W[186]] - 
   SB[W[6], W[1], W[190], W[187]] - SB[W[6], W[1], W[190], W[190]] + 
   SB[W[6], W[2], W[1], W[2]] + SB[W[6], W[2], W[1], W[6]] - 
   SB[W[6], W[2], W[1], W[28]] - SB[W[6], W[2], W[1], W[33]] + 
   SB[W[6], W[2], W[2], W[2]]/2 + SB[W[6], W[2], W[2], W[6]]/2 + 
   SB[W[6], W[2], W[2], W[28]]/2 + SB[W[6], W[2], W[2], W[33]]/2 - 
   SB[W[6], W[2], W[2], W[37]] - SB[W[6], W[2], W[2], W[43]] + 
   SB[W[6], W[2], W[6], W[2]]/2 + SB[W[6], W[2], W[6], W[6]]/2 + 
   SB[W[6], W[2], W[6], W[28]]/2 + SB[W[6], W[2], W[6], W[33]]/2 - 
   SB[W[6], W[2], W[6], W[37]] - SB[W[6], W[2], W[6], W[43]] - 
   SB[W[6], W[2], W[89], W[2]]/2 - SB[W[6], W[2], W[89], W[6]]/2 + 
   SB[W[6], W[2], W[89], W[28]]/2 - SB[W[6], W[2], W[89], W[33]]/2 + 
   SB[W[6], W[2], W[89], W[37]] - SB[W[6], W[2], W[91], W[2]]/2 - 
   SB[W[6], W[2], W[91], W[6]]/2 - SB[W[6], W[2], W[91], W[28]]/2 + 
   SB[W[6], W[2], W[91], W[33]]/2 + SB[W[6], W[2], W[91], W[43]] + 
   SB[W[6], W[2], W[182], W[183]]/2 + SB[W[6], W[2], W[182], W[186]]/2 + 
   SB[W[6], W[2], W[182], W[187]]/2 + SB[W[6], W[2], W[182], W[190]]/2 - 
   SB[W[6], W[2], W[183], W[183]]/2 - SB[W[6], W[2], W[183], W[186]]/2 - 
   SB[W[6], W[2], W[183], W[187]]/2 - SB[W[6], W[2], W[183], W[190]]/2 - 
   SB[W[6], W[2], W[186], W[183]]/2 - SB[W[6], W[2], W[186], W[186]]/2 - 
   SB[W[6], W[2], W[186], W[187]]/2 - SB[W[6], W[2], W[186], W[190]]/2 - 
   SB[W[6], W[2], W[187], W[183]]/2 - SB[W[6], W[2], W[187], W[186]]/2 - 
   SB[W[6], W[2], W[187], W[187]]/2 - SB[W[6], W[2], W[187], W[190]]/2 - 
   SB[W[6], W[2], W[188], W[183]]/2 - SB[W[6], W[2], W[188], W[186]]/2 - 
   SB[W[6], W[2], W[188], W[187]]/2 - SB[W[6], W[2], W[188], W[190]]/2 - 
   SB[W[6], W[2], W[190], W[183]]/2 - SB[W[6], W[2], W[190], W[186]]/2 - 
   SB[W[6], W[2], W[190], W[187]]/2 - SB[W[6], W[2], W[190], W[190]]/2 + 
   SB[W[6], W[2], W[207], W[183]]/2 + SB[W[6], W[2], W[207], W[186]]/2 + 
   SB[W[6], W[2], W[207], W[187]]/2 + SB[W[6], W[2], W[207], W[190]]/2 - 
   SB[W[6], W[2], W[211], W[183]]/2 - SB[W[6], W[2], W[211], W[186]]/2 - 
   SB[W[6], W[2], W[211], W[187]]/2 - SB[W[6], W[2], W[211], W[190]]/2 + 
   SB[W[6], W[4], W[2], W[2]]/2 + SB[W[6], W[4], W[2], W[6]]/2 + 
   SB[W[6], W[4], W[2], W[28]]/2 + SB[W[6], W[4], W[2], W[33]]/2 - 
   SB[W[6], W[4], W[2], W[37]] - SB[W[6], W[4], W[2], W[43]] - 
   SB[W[6], W[4], W[6], W[2]]/2 - SB[W[6], W[4], W[6], W[6]]/2 - 
   SB[W[6], W[4], W[6], W[28]]/2 - SB[W[6], W[4], W[6], W[33]]/2 + 
   SB[W[6], W[4], W[6], W[37]] + SB[W[6], W[4], W[6], W[43]] + 
   2*SB[W[6], W[4], W[19], W[6]] - 2*SB[W[6], W[4], W[19], W[37]] - 
   2*SB[W[6], W[4], W[25], W[2]] + 2*SB[W[6], W[4], W[25], W[43]] + 
   SB[W[6], W[4], W[49], W[2]] - SB[W[6], W[4], W[49], W[6]] - 
   SB[W[6], W[4], W[49], W[28]] + SB[W[6], W[4], W[49], W[33]] - 
   SB[W[6], W[4], W[89], W[2]]/2 - SB[W[6], W[4], W[89], W[6]]/2 + 
   SB[W[6], W[4], W[89], W[28]]/2 - SB[W[6], W[4], W[89], W[33]]/2 + 
   SB[W[6], W[4], W[89], W[37]] + SB[W[6], W[4], W[91], W[2]]/2 + 
   SB[W[6], W[4], W[91], W[6]]/2 + SB[W[6], W[4], W[91], W[28]]/2 - 
   SB[W[6], W[4], W[91], W[33]]/2 - SB[W[6], W[4], W[91], W[43]] - 
   SB[W[6], W[4], W[182], W[183]]/2 - SB[W[6], W[4], W[182], W[186]]/2 - 
   SB[W[6], W[4], W[182], W[187]]/2 - SB[W[6], W[4], W[182], W[190]]/2 - 
   SB[W[6], W[4], W[183], W[183]]/2 - SB[W[6], W[4], W[183], W[186]]/2 - 
   SB[W[6], W[4], W[183], W[187]]/2 - SB[W[6], W[4], W[183], W[190]]/2 - 
   SB[W[6], W[4], W[186], W[183]]/2 - SB[W[6], W[4], W[186], W[186]]/2 - 
   SB[W[6], W[4], W[186], W[187]]/2 - SB[W[6], W[4], W[186], W[190]]/2 + 
   SB[W[6], W[4], W[187], W[183]]/2 + SB[W[6], W[4], W[187], W[186]]/2 + 
   SB[W[6], W[4], W[187], W[187]]/2 + SB[W[6], W[4], W[187], W[190]]/2 + 
   SB[W[6], W[4], W[188], W[183]]/2 + SB[W[6], W[4], W[188], W[186]]/2 + 
   SB[W[6], W[4], W[188], W[187]]/2 + SB[W[6], W[4], W[188], W[190]]/2 - 
   SB[W[6], W[4], W[190], W[183]]/2 - SB[W[6], W[4], W[190], W[186]]/2 - 
   SB[W[6], W[4], W[190], W[187]]/2 - SB[W[6], W[4], W[190], W[190]]/2 - 
   SB[W[6], W[4], W[207], W[183]]/2 - SB[W[6], W[4], W[207], W[186]]/2 - 
   SB[W[6], W[4], W[207], W[187]]/2 - SB[W[6], W[4], W[207], W[190]]/2 - 
   SB[W[6], W[4], W[211], W[183]]/2 - SB[W[6], W[4], W[211], W[186]]/2 - 
   SB[W[6], W[4], W[211], W[187]]/2 - SB[W[6], W[4], W[211], W[190]]/2 - 
   SB[W[6], W[7], W[1], W[2]] - SB[W[6], W[7], W[1], W[6]] + 
   SB[W[6], W[7], W[1], W[28]] + SB[W[6], W[7], W[1], W[33]] - 
   SB[W[6], W[7], W[2], W[2]] - SB[W[6], W[7], W[2], W[6]] + 
   SB[W[6], W[7], W[2], W[28]] - SB[W[6], W[7], W[2], W[33]] + 
   2*SB[W[6], W[7], W[2], W[37]] + 2*SB[W[6], W[7], W[16], W[2]] - 
   2*SB[W[6], W[7], W[16], W[28]] - 2*SB[W[6], W[7], W[19], W[6]] + 
   2*SB[W[6], W[7], W[19], W[37]] - SB[W[6], W[7], W[49], W[2]] + 
   SB[W[6], W[7], W[49], W[6]] + SB[W[6], W[7], W[49], W[28]] - 
   SB[W[6], W[7], W[49], W[33]] + SB[W[6], W[7], W[89], W[2]] + 
   SB[W[6], W[7], W[89], W[6]] - SB[W[6], W[7], W[89], W[28]] + 
   SB[W[6], W[7], W[89], W[33]] - 2*SB[W[6], W[7], W[89], W[37]] + 
   SB[W[6], W[7], W[183], W[183]] + SB[W[6], W[7], W[183], W[186]] + 
   SB[W[6], W[7], W[183], W[187]] + SB[W[6], W[7], W[183], W[190]] + 
   SB[W[6], W[7], W[186], W[183]] + SB[W[6], W[7], W[186], W[186]] + 
   SB[W[6], W[7], W[186], W[187]] + SB[W[6], W[7], W[186], W[190]] + 
   SB[W[6], W[7], W[190], W[183]] + SB[W[6], W[7], W[190], W[186]] + 
   SB[W[6], W[7], W[190], W[187]] + SB[W[6], W[7], W[190], W[190]] + 
   SB[W[6], W[7], W[211], W[183]] + SB[W[6], W[7], W[211], W[186]] + 
   SB[W[6], W[7], W[211], W[187]] + SB[W[6], W[7], W[211], W[190]] + 
   SB[W[6], W[9], W[1], W[2]] + SB[W[6], W[9], W[1], W[6]] - 
   SB[W[6], W[9], W[1], W[28]] - SB[W[6], W[9], W[1], W[33]] + 
   SB[W[6], W[9], W[6], W[2]] + SB[W[6], W[9], W[6], W[6]] + 
   SB[W[6], W[9], W[6], W[28]] - SB[W[6], W[9], W[6], W[33]] - 
   2*SB[W[6], W[9], W[6], W[43]] - 2*SB[W[6], W[9], W[22], W[6]] + 
   2*SB[W[6], W[9], W[22], W[33]] + 2*SB[W[6], W[9], W[25], W[2]] - 
   2*SB[W[6], W[9], W[25], W[43]] - SB[W[6], W[9], W[49], W[2]] + 
   SB[W[6], W[9], W[49], W[6]] + SB[W[6], W[9], W[49], W[28]] - 
   SB[W[6], W[9], W[49], W[33]] - SB[W[6], W[9], W[91], W[2]] - 
   SB[W[6], W[9], W[91], W[6]] - SB[W[6], W[9], W[91], W[28]] + 
   SB[W[6], W[9], W[91], W[33]] + 2*SB[W[6], W[9], W[91], W[43]] + 
   SB[W[6], W[9], W[182], W[183]] + SB[W[6], W[9], W[182], W[186]] + 
   SB[W[6], W[9], W[182], W[187]] + SB[W[6], W[9], W[182], W[190]] - 
   SB[W[6], W[9], W[187], W[183]] - SB[W[6], W[9], W[187], W[186]] - 
   SB[W[6], W[9], W[187], W[187]] - SB[W[6], W[9], W[187], W[190]] - 
   SB[W[6], W[9], W[188], W[183]] - SB[W[6], W[9], W[188], W[186]] - 
   SB[W[6], W[9], W[188], W[187]] - SB[W[6], W[9], W[188], W[190]] + 
   SB[W[6], W[9], W[207], W[183]] + SB[W[6], W[9], W[207], W[186]] + 
   SB[W[6], W[9], W[207], W[187]] + SB[W[6], W[9], W[207], W[190]] - 
   SB[W[6], W[21], W[1], W[2]] - SB[W[6], W[21], W[1], W[6]] + 
   SB[W[6], W[21], W[1], W[28]] + SB[W[6], W[21], W[1], W[33]] - 
   SB[W[6], W[21], W[2], W[2]] - SB[W[6], W[21], W[2], W[6]] - 
   SB[W[6], W[21], W[2], W[28]] + SB[W[6], W[21], W[2], W[33]] + 
   2*SB[W[6], W[21], W[2], W[43]] - SB[W[6], W[21], W[6], W[2]] - 
   SB[W[6], W[21], W[6], W[6]] - SB[W[6], W[21], W[6], W[28]] + 
   SB[W[6], W[21], W[6], W[33]] + 2*SB[W[6], W[21], W[6], W[43]] + 
   SB[W[6], W[21], W[33], W[2]] + SB[W[6], W[21], W[33], W[6]] - 
   SB[W[6], W[21], W[33], W[28]] - SB[W[6], W[21], W[33], W[33]] + 
   SB[W[6], W[21], W[91], W[2]] + SB[W[6], W[21], W[91], W[6]] + 
   SB[W[6], W[21], W[91], W[28]] - SB[W[6], W[21], W[91], W[33]] - 
   2*SB[W[6], W[21], W[91], W[43]] - SB[W[6], W[21], W[182], W[183]] - 
   SB[W[6], W[21], W[182], W[186]] - SB[W[6], W[21], W[182], W[187]] - 
   SB[W[6], W[21], W[182], W[190]] + SB[W[6], W[21], W[183], W[183]] + 
   SB[W[6], W[21], W[183], W[186]] + SB[W[6], W[21], W[183], W[187]] + 
   SB[W[6], W[21], W[183], W[190]] + SB[W[6], W[21], W[186], W[183]] + 
   SB[W[6], W[21], W[186], W[186]] + SB[W[6], W[21], W[186], W[187]] + 
   SB[W[6], W[21], W[186], W[190]] + SB[W[6], W[21], W[187], W[183]] + 
   SB[W[6], W[21], W[187], W[186]] + SB[W[6], W[21], W[187], W[187]] + 
   SB[W[6], W[21], W[187], W[190]] + SB[W[6], W[21], W[188], W[183]] + 
   SB[W[6], W[21], W[188], W[186]] + SB[W[6], W[21], W[188], W[187]] + 
   SB[W[6], W[21], W[188], W[190]] + SB[W[6], W[21], W[190], W[183]] + 
   SB[W[6], W[21], W[190], W[186]] + SB[W[6], W[21], W[190], W[187]] + 
   SB[W[6], W[21], W[190], W[190]] - SB[W[6], W[21], W[207], W[183]] - 
   SB[W[6], W[21], W[207], W[186]] - SB[W[6], W[21], W[207], W[187]] - 
   SB[W[6], W[21], W[207], W[190]] - SB[W[6], W[158], W[158], W[2]]/2 - 
   SB[W[6], W[158], W[158], W[6]]/2 - SB[W[6], W[158], W[158], W[28]]/2 - 
   SB[W[6], W[158], W[158], W[33]]/2 + SB[W[6], W[158], W[158], W[37]] + 
   SB[W[6], W[158], W[158], W[43]] - SB[W[6], W[158], W[160], W[2]]/2 - 
   SB[W[6], W[158], W[160], W[6]]/2 - SB[W[6], W[158], W[160], W[28]]/2 - 
   SB[W[6], W[158], W[160], W[33]]/2 + SB[W[6], W[158], W[160], W[37]] + 
   SB[W[6], W[158], W[160], W[43]] - SB[W[6], W[158], W[164], W[2]]/2 - 
   SB[W[6], W[158], W[164], W[6]]/2 + SB[W[6], W[158], W[164], W[28]]/2 - 
   SB[W[6], W[158], W[164], W[33]]/2 + SB[W[6], W[158], W[164], W[37]] - 
   SB[W[6], W[158], W[166], W[2]]/2 - SB[W[6], W[158], W[166], W[6]]/2 - 
   SB[W[6], W[158], W[166], W[28]]/2 + SB[W[6], W[158], W[166], W[33]]/2 + 
   SB[W[6], W[158], W[166], W[43]] - SB[W[6], W[158], W[276], W[183]]/2 - 
   SB[W[6], W[158], W[276], W[186]]/2 - SB[W[6], W[158], W[276], W[187]]/2 - 
   SB[W[6], W[158], W[276], W[190]]/2 - SB[W[6], W[158], W[278], W[183]]/2 - 
   SB[W[6], W[158], W[278], W[186]]/2 - SB[W[6], W[158], W[278], W[187]]/2 - 
   SB[W[6], W[158], W[278], W[190]]/2 - SB[W[7], W[1], W[6], W[2]] - 
   SB[W[7], W[1], W[6], W[6]] + SB[W[7], W[1], W[6], W[28]] + 
   SB[W[7], W[1], W[6], W[33]] - 2*SB[W[7], W[1], W[16], W[2]] + 
   2*SB[W[7], W[1], W[16], W[28]] + 2*SB[W[7], W[1], W[22], W[6]] - 
   2*SB[W[7], W[1], W[22], W[33]] + SB[W[7], W[1], W[28], W[2]] + 
   SB[W[7], W[1], W[28], W[6]] - SB[W[7], W[1], W[28], W[28]] - 
   SB[W[7], W[1], W[28], W[33]] + SB[W[7], W[1], W[49], W[2]] - 
   SB[W[7], W[1], W[49], W[6]] - SB[W[7], W[1], W[49], W[28]] + 
   SB[W[7], W[1], W[49], W[33]] + SB[W[7], W[1], W[187], W[183]] + 
   SB[W[7], W[1], W[187], W[186]] + SB[W[7], W[1], W[187], W[187]] + 
   SB[W[7], W[1], W[187], W[190]] - SB[W[7], W[2], W[6], W[2]] - 
   SB[W[7], W[2], W[6], W[6]] + SB[W[7], W[2], W[6], W[28]] - 
   SB[W[7], W[2], W[6], W[33]] + 2*SB[W[7], W[2], W[6], W[37]] - 
   2*SB[W[7], W[2], W[16], W[2]] + 2*SB[W[7], W[2], W[16], W[28]] + 
   2*SB[W[7], W[2], W[19], W[6]] - 2*SB[W[7], W[2], W[19], W[37]] + 
   SB[W[7], W[2], W[28], W[2]] + SB[W[7], W[2], W[28], W[6]] - 
   SB[W[7], W[2], W[28], W[28]] - SB[W[7], W[2], W[28], W[33]] + 
   SB[W[7], W[2], W[49], W[2]] - SB[W[7], W[2], W[49], W[6]] - 
   SB[W[7], W[2], W[49], W[28]] + SB[W[7], W[2], W[49], W[33]] + 
   SB[W[7], W[2], W[187], W[183]] + SB[W[7], W[2], W[187], W[186]] + 
   SB[W[7], W[2], W[187], W[187]] + SB[W[7], W[2], W[187], W[190]] - 
   SB[W[7], W[6], W[1], W[2]] - SB[W[7], W[6], W[1], W[6]] + 
   SB[W[7], W[6], W[1], W[28]] + SB[W[7], W[6], W[1], W[33]] - 
   SB[W[7], W[6], W[2], W[2]] - SB[W[7], W[6], W[2], W[6]] + 
   SB[W[7], W[6], W[2], W[28]] - SB[W[7], W[6], W[2], W[33]] + 
   2*SB[W[7], W[6], W[2], W[37]] + 2*SB[W[7], W[6], W[16], W[2]] - 
   2*SB[W[7], W[6], W[16], W[28]] - 2*SB[W[7], W[6], W[19], W[6]] + 
   2*SB[W[7], W[6], W[19], W[37]] - SB[W[7], W[6], W[49], W[2]] + 
   SB[W[7], W[6], W[49], W[6]] + SB[W[7], W[6], W[49], W[28]] - 
   SB[W[7], W[6], W[49], W[33]] + SB[W[7], W[6], W[89], W[2]] + 
   SB[W[7], W[6], W[89], W[6]] - SB[W[7], W[6], W[89], W[28]] + 
   SB[W[7], W[6], W[89], W[33]] - 2*SB[W[7], W[6], W[89], W[37]] + 
   SB[W[7], W[6], W[183], W[183]] + SB[W[7], W[6], W[183], W[186]] + 
   SB[W[7], W[6], W[183], W[187]] + SB[W[7], W[6], W[183], W[190]] + 
   SB[W[7], W[6], W[186], W[183]] + SB[W[7], W[6], W[186], W[186]] + 
   SB[W[7], W[6], W[186], W[187]] + SB[W[7], W[6], W[186], W[190]] + 
   SB[W[7], W[6], W[190], W[183]] + SB[W[7], W[6], W[190], W[186]] + 
   SB[W[7], W[6], W[190], W[187]] + SB[W[7], W[6], W[190], W[190]] + 
   SB[W[7], W[6], W[211], W[183]] + SB[W[7], W[6], W[211], W[186]] + 
   SB[W[7], W[6], W[211], W[187]] + SB[W[7], W[6], W[211], W[190]] - 
   SB[W[7], W[7], W[1], W[2]] - SB[W[7], W[7], W[1], W[6]] + 
   SB[W[7], W[7], W[1], W[28]] + SB[W[7], W[7], W[1], W[33]] - 
   SB[W[7], W[7], W[2], W[2]] - SB[W[7], W[7], W[2], W[6]] + 
   SB[W[7], W[7], W[2], W[28]] - SB[W[7], W[7], W[2], W[33]] + 
   2*SB[W[7], W[7], W[2], W[37]] + 2*SB[W[7], W[7], W[16], W[2]] - 
   2*SB[W[7], W[7], W[16], W[28]] - 2*SB[W[7], W[7], W[19], W[6]] + 
   2*SB[W[7], W[7], W[19], W[37]] - SB[W[7], W[7], W[49], W[2]] + 
   SB[W[7], W[7], W[49], W[6]] + SB[W[7], W[7], W[49], W[28]] - 
   SB[W[7], W[7], W[49], W[33]] + SB[W[7], W[7], W[89], W[2]] + 
   SB[W[7], W[7], W[89], W[6]] - SB[W[7], W[7], W[89], W[28]] + 
   SB[W[7], W[7], W[89], W[33]] - 2*SB[W[7], W[7], W[89], W[37]] + 
   SB[W[7], W[7], W[183], W[183]] + SB[W[7], W[7], W[183], W[186]] + 
   SB[W[7], W[7], W[183], W[187]] + SB[W[7], W[7], W[183], W[190]] + 
   SB[W[7], W[7], W[186], W[183]] + SB[W[7], W[7], W[186], W[186]] + 
   SB[W[7], W[7], W[186], W[187]] + SB[W[7], W[7], W[186], W[190]] + 
   SB[W[7], W[7], W[190], W[183]] + SB[W[7], W[7], W[190], W[186]] + 
   SB[W[7], W[7], W[190], W[187]] + SB[W[7], W[7], W[190], W[190]] + 
   SB[W[7], W[7], W[211], W[183]] + SB[W[7], W[7], W[211], W[186]] + 
   SB[W[7], W[7], W[211], W[187]] + SB[W[7], W[7], W[211], W[190]] - 
   SB[W[7], W[16], W[1], W[2]] - SB[W[7], W[16], W[1], W[6]] + 
   SB[W[7], W[16], W[1], W[28]] + SB[W[7], W[16], W[1], W[33]] - 
   SB[W[7], W[16], W[2], W[2]] + SB[W[7], W[16], W[2], W[6]] + 
   SB[W[7], W[16], W[2], W[28]] - SB[W[7], W[16], W[2], W[33]] + 
   2*SB[W[7], W[16], W[6], W[2]] - 2*SB[W[7], W[16], W[6], W[28]] + 
   4*SB[W[7], W[16], W[16], W[2]] - 4*SB[W[7], W[16], W[16], W[28]] - 
   SB[W[7], W[16], W[28], W[2]] - SB[W[7], W[16], W[28], W[6]] + 
   SB[W[7], W[16], W[28], W[28]] + SB[W[7], W[16], W[28], W[33]] - 
   SB[W[7], W[16], W[46], W[2]] - SB[W[7], W[16], W[46], W[6]] + 
   SB[W[7], W[16], W[46], W[28]] + SB[W[7], W[16], W[46], W[33]] - 
   SB[W[7], W[16], W[49], W[2]] + SB[W[7], W[16], W[49], W[6]] + 
   SB[W[7], W[16], W[49], W[28]] - SB[W[7], W[16], W[49], W[33]] - 
   SB[W[7], W[16], W[182], W[183]] - SB[W[7], W[16], W[182], W[186]] - 
   SB[W[7], W[16], W[182], W[187]] - SB[W[7], W[16], W[182], W[190]] + 
   SB[W[7], W[16], W[183], W[183]] + SB[W[7], W[16], W[183], W[186]] + 
   SB[W[7], W[16], W[183], W[187]] + SB[W[7], W[16], W[183], W[190]] + 
   SB[W[7], W[16], W[188], W[183]] + SB[W[7], W[16], W[188], W[186]] + 
   SB[W[7], W[16], W[188], W[187]] + SB[W[7], W[16], W[188], W[190]] - 
   SB[W[7], W[16], W[189], W[183]] - SB[W[7], W[16], W[189], W[186]] - 
   SB[W[7], W[16], W[189], W[187]] - SB[W[7], W[16], W[189], W[190]] + 
   SB[W[7], W[16], W[190], W[183]] + SB[W[7], W[16], W[190], W[186]] + 
   SB[W[7], W[16], W[190], W[187]] + SB[W[7], W[16], W[190], W[190]] + 
   SB[W[7], W[16], W[196], W[183]] + SB[W[7], W[16], W[196], W[186]] + 
   SB[W[7], W[16], W[196], W[187]] + SB[W[7], W[16], W[196], W[190]] + 
   SB[W[7], W[16], W[220], W[183]] + SB[W[7], W[16], W[220], W[186]] + 
   SB[W[7], W[16], W[220], W[187]] + SB[W[7], W[16], W[220], W[190]] + 
   2*SB[W[7], W[19], W[2], W[6]] - 2*SB[W[7], W[19], W[2], W[37]] + 
   SB[W[7], W[19], W[6], W[2]] - SB[W[7], W[19], W[6], W[6]] - 
   SB[W[7], W[19], W[6], W[28]] + SB[W[7], W[19], W[6], W[33]] + 
   2*SB[W[7], W[19], W[19], W[6]] - 2*SB[W[7], W[19], W[19], W[37]] + 
   2*SB[W[7], W[19], W[22], W[6]] - 2*SB[W[7], W[19], W[22], W[33]] - 
   SB[W[7], W[19], W[46], W[2]] - SB[W[7], W[19], W[46], W[6]] + 
   SB[W[7], W[19], W[46], W[28]] + SB[W[7], W[19], W[46], W[33]] + 
   SB[W[7], W[19], W[49], W[2]] - SB[W[7], W[19], W[49], W[6]] - 
   SB[W[7], W[19], W[49], W[28]] + SB[W[7], W[19], W[49], W[33]] - 
   SB[W[7], W[19], W[89], W[2]] - SB[W[7], W[19], W[89], W[6]] + 
   SB[W[7], W[19], W[89], W[28]] - SB[W[7], W[19], W[89], W[33]] + 
   2*SB[W[7], W[19], W[89], W[37]] - SB[W[7], W[19], W[182], W[183]] - 
   SB[W[7], W[19], W[182], W[186]] - SB[W[7], W[19], W[182], W[187]] - 
   SB[W[7], W[19], W[182], W[190]] - SB[W[7], W[19], W[186], W[183]] - 
   SB[W[7], W[19], W[186], W[186]] - SB[W[7], W[19], W[186], W[187]] - 
   SB[W[7], W[19], W[186], W[190]] + SB[W[7], W[19], W[187], W[183]] + 
   SB[W[7], W[19], W[187], W[186]] + SB[W[7], W[19], W[187], W[187]] + 
   SB[W[7], W[19], W[187], W[190]] + SB[W[7], W[19], W[188], W[183]] + 
   SB[W[7], W[19], W[188], W[186]] + SB[W[7], W[19], W[188], W[187]] + 
   SB[W[7], W[19], W[188], W[190]] - SB[W[7], W[19], W[189], W[183]] - 
   SB[W[7], W[19], W[189], W[186]] - SB[W[7], W[19], W[189], W[187]] - 
   SB[W[7], W[19], W[189], W[190]] + SB[W[7], W[19], W[196], W[183]] + 
   SB[W[7], W[19], W[196], W[186]] + SB[W[7], W[19], W[196], W[187]] + 
   SB[W[7], W[19], W[196], W[190]] - SB[W[7], W[19], W[211], W[183]] - 
   SB[W[7], W[19], W[211], W[186]] - SB[W[7], W[19], W[211], W[187]] - 
   SB[W[7], W[19], W[211], W[190]] + SB[W[7], W[19], W[220], W[183]] + 
   SB[W[7], W[19], W[220], W[186]] + SB[W[7], W[19], W[220], W[187]] + 
   SB[W[7], W[19], W[220], W[190]] + SB[W[7], W[23], W[1], W[2]] + 
   SB[W[7], W[23], W[1], W[6]] - SB[W[7], W[23], W[1], W[28]] - 
   SB[W[7], W[23], W[1], W[33]] + SB[W[7], W[23], W[2], W[2]] + 
   SB[W[7], W[23], W[2], W[6]] - SB[W[7], W[23], W[2], W[28]] + 
   SB[W[7], W[23], W[2], W[33]] - 2*SB[W[7], W[23], W[2], W[37]] + 
   SB[W[7], W[23], W[6], W[2]] + SB[W[7], W[23], W[6], W[6]] - 
   SB[W[7], W[23], W[6], W[28]] + SB[W[7], W[23], W[6], W[33]] - 
   2*SB[W[7], W[23], W[6], W[37]] - SB[W[7], W[23], W[28], W[2]] - 
   SB[W[7], W[23], W[28], W[6]] + SB[W[7], W[23], W[28], W[28]] + 
   SB[W[7], W[23], W[28], W[33]] - SB[W[7], W[23], W[89], W[2]] - 
   SB[W[7], W[23], W[89], W[6]] + SB[W[7], W[23], W[89], W[28]] - 
   SB[W[7], W[23], W[89], W[33]] + 2*SB[W[7], W[23], W[89], W[37]] - 
   SB[W[7], W[23], W[183], W[183]] - SB[W[7], W[23], W[183], W[186]] - 
   SB[W[7], W[23], W[183], W[187]] - SB[W[7], W[23], W[183], W[190]] - 
   SB[W[7], W[23], W[186], W[183]] - SB[W[7], W[23], W[186], W[186]] - 
   SB[W[7], W[23], W[186], W[187]] - SB[W[7], W[23], W[186], W[190]] - 
   SB[W[7], W[23], W[187], W[183]] - SB[W[7], W[23], W[187], W[186]] - 
   SB[W[7], W[23], W[187], W[187]] - SB[W[7], W[23], W[187], W[190]] - 
   SB[W[7], W[23], W[190], W[183]] - SB[W[7], W[23], W[190], W[186]] - 
   SB[W[7], W[23], W[190], W[187]] - SB[W[7], W[23], W[190], W[190]] - 
   SB[W[7], W[23], W[211], W[183]] - SB[W[7], W[23], W[211], W[186]] - 
   SB[W[7], W[23], W[211], W[187]] - SB[W[7], W[23], W[211], W[190]] + 
   SB[W[7], W[49], W[1], W[2]] + SB[W[7], W[49], W[1], W[6]] - 
   SB[W[7], W[49], W[1], W[28]] - SB[W[7], W[49], W[1], W[33]] + 
   SB[W[7], W[49], W[2], W[2]] - SB[W[7], W[49], W[2], W[6]] - 
   SB[W[7], W[49], W[2], W[28]] + SB[W[7], W[49], W[2], W[33]] - 
   SB[W[7], W[49], W[6], W[2]] + SB[W[7], W[49], W[6], W[6]] + 
   SB[W[7], W[49], W[6], W[28]] - SB[W[7], W[49], W[6], W[33]] - 
   2*SB[W[7], W[49], W[16], W[2]] + 2*SB[W[7], W[49], W[16], W[28]] - 
   2*SB[W[7], W[49], W[22], W[6]] + 2*SB[W[7], W[49], W[22], W[33]] + 
   SB[W[7], W[49], W[46], W[2]] + SB[W[7], W[49], W[46], W[6]] - 
   SB[W[7], W[49], W[46], W[28]] - SB[W[7], W[49], W[46], W[33]] + 
   SB[W[7], W[49], W[182], W[183]] + SB[W[7], W[49], W[182], W[186]] + 
   SB[W[7], W[49], W[182], W[187]] + SB[W[7], W[49], W[182], W[190]] - 
   SB[W[7], W[49], W[183], W[183]] - SB[W[7], W[49], W[183], W[186]] - 
   SB[W[7], W[49], W[183], W[187]] - SB[W[7], W[49], W[183], W[190]] - 
   SB[W[7], W[49], W[187], W[183]] - SB[W[7], W[49], W[187], W[186]] - 
   SB[W[7], W[49], W[187], W[187]] - SB[W[7], W[49], W[187], W[190]] - 
   SB[W[7], W[49], W[188], W[183]] - SB[W[7], W[49], W[188], W[186]] - 
   SB[W[7], W[49], W[188], W[187]] - SB[W[7], W[49], W[188], W[190]] + 
   SB[W[7], W[49], W[189], W[183]] + SB[W[7], W[49], W[189], W[186]] + 
   SB[W[7], W[49], W[189], W[187]] + SB[W[7], W[49], W[189], W[190]] - 
   SB[W[7], W[49], W[190], W[183]] - SB[W[7], W[49], W[190], W[186]] - 
   SB[W[7], W[49], W[190], W[187]] - SB[W[7], W[49], W[190], W[190]] - 
   SB[W[7], W[49], W[196], W[183]] - SB[W[7], W[49], W[196], W[186]] - 
   SB[W[7], W[49], W[196], W[187]] - SB[W[7], W[49], W[196], W[190]] - 
   SB[W[7], W[49], W[220], W[183]] - SB[W[7], W[49], W[220], W[186]] - 
   SB[W[7], W[49], W[220], W[187]] - SB[W[7], W[49], W[220], W[190]] - 
   SB[W[9], W[1], W[2], W[2]] - SB[W[9], W[1], W[2], W[6]] + 
   SB[W[9], W[1], W[2], W[28]] + SB[W[9], W[1], W[2], W[33]] + 
   2*SB[W[9], W[1], W[16], W[2]] - 2*SB[W[9], W[1], W[16], W[28]] - 
   2*SB[W[9], W[1], W[22], W[6]] + 2*SB[W[9], W[1], W[22], W[33]] + 
   SB[W[9], W[1], W[33], W[2]] + SB[W[9], W[1], W[33], W[6]] - 
   SB[W[9], W[1], W[33], W[28]] - SB[W[9], W[1], W[33], W[33]] - 
   SB[W[9], W[1], W[49], W[2]] + SB[W[9], W[1], W[49], W[6]] + 
   SB[W[9], W[1], W[49], W[28]] - SB[W[9], W[1], W[49], W[33]] + 
   SB[W[9], W[1], W[183], W[183]] + SB[W[9], W[1], W[183], W[186]] + 
   SB[W[9], W[1], W[183], W[187]] + SB[W[9], W[1], W[183], W[190]] + 
   SB[W[9], W[1], W[186], W[183]] + SB[W[9], W[1], W[186], W[186]] + 
   SB[W[9], W[1], W[186], W[187]] + SB[W[9], W[1], W[186], W[190]] + 
   SB[W[9], W[1], W[190], W[183]] + SB[W[9], W[1], W[190], W[186]] + 
   SB[W[9], W[1], W[190], W[187]] + SB[W[9], W[1], W[190], W[190]] - 
   SB[W[9], W[2], W[1], W[2]] - SB[W[9], W[2], W[1], W[6]] + 
   SB[W[9], W[2], W[1], W[28]] + SB[W[9], W[2], W[1], W[33]] - 
   SB[W[9], W[2], W[6], W[2]] - SB[W[9], W[2], W[6], W[6]] - 
   SB[W[9], W[2], W[6], W[28]] + SB[W[9], W[2], W[6], W[33]] + 
   2*SB[W[9], W[2], W[6], W[43]] + 2*SB[W[9], W[2], W[22], W[6]] - 
   2*SB[W[9], W[2], W[22], W[33]] - 2*SB[W[9], W[2], W[25], W[2]] + 
   2*SB[W[9], W[2], W[25], W[43]] + SB[W[9], W[2], W[49], W[2]] - 
   SB[W[9], W[2], W[49], W[6]] - SB[W[9], W[2], W[49], W[28]] + 
   SB[W[9], W[2], W[49], W[33]] + SB[W[9], W[2], W[91], W[2]] + 
   SB[W[9], W[2], W[91], W[6]] + SB[W[9], W[2], W[91], W[28]] - 
   SB[W[9], W[2], W[91], W[33]] - 2*SB[W[9], W[2], W[91], W[43]] - 
   SB[W[9], W[2], W[182], W[183]] - SB[W[9], W[2], W[182], W[186]] - 
   SB[W[9], W[2], W[182], W[187]] - SB[W[9], W[2], W[182], W[190]] + 
   SB[W[9], W[2], W[187], W[183]] + SB[W[9], W[2], W[187], W[186]] + 
   SB[W[9], W[2], W[187], W[187]] + SB[W[9], W[2], W[187], W[190]] + 
   SB[W[9], W[2], W[188], W[183]] + SB[W[9], W[2], W[188], W[186]] + 
   SB[W[9], W[2], W[188], W[187]] + SB[W[9], W[2], W[188], W[190]] - 
   SB[W[9], W[2], W[207], W[183]] - SB[W[9], W[2], W[207], W[186]] - 
   SB[W[9], W[2], W[207], W[187]] - SB[W[9], W[2], W[207], W[190]] - 
   SB[W[9], W[6], W[2], W[2]] - SB[W[9], W[6], W[2], W[6]] - 
   SB[W[9], W[6], W[2], W[28]] + SB[W[9], W[6], W[2], W[33]] + 
   2*SB[W[9], W[6], W[2], W[43]] - 2*SB[W[9], W[6], W[22], W[6]] + 
   2*SB[W[9], W[6], W[22], W[33]] + 2*SB[W[9], W[6], W[25], W[2]] - 
   2*SB[W[9], W[6], W[25], W[43]] + SB[W[9], W[6], W[33], W[2]] + 
   SB[W[9], W[6], W[33], W[6]] - SB[W[9], W[6], W[33], W[28]] - 
   SB[W[9], W[6], W[33], W[33]] - SB[W[9], W[6], W[49], W[2]] + 
   SB[W[9], W[6], W[49], W[6]] + SB[W[9], W[6], W[49], W[28]] - 
   SB[W[9], W[6], W[49], W[33]] + SB[W[9], W[6], W[183], W[183]] + 
   SB[W[9], W[6], W[183], W[186]] + SB[W[9], W[6], W[183], W[187]] + 
   SB[W[9], W[6], W[183], W[190]] + SB[W[9], W[6], W[186], W[183]] + 
   SB[W[9], W[6], W[186], W[186]] + SB[W[9], W[6], W[186], W[187]] + 
   SB[W[9], W[6], W[186], W[190]] + SB[W[9], W[6], W[190], W[183]] + 
   SB[W[9], W[6], W[190], W[186]] + SB[W[9], W[6], W[190], W[187]] + 
   SB[W[9], W[6], W[190], W[190]] - SB[W[9], W[9], W[1], W[2]] - 
   SB[W[9], W[9], W[1], W[6]] + SB[W[9], W[9], W[1], W[28]] + 
   SB[W[9], W[9], W[1], W[33]] - SB[W[9], W[9], W[6], W[2]] - 
   SB[W[9], W[9], W[6], W[6]] - SB[W[9], W[9], W[6], W[28]] + 
   SB[W[9], W[9], W[6], W[33]] + 2*SB[W[9], W[9], W[6], W[43]] + 
   2*SB[W[9], W[9], W[22], W[6]] - 2*SB[W[9], W[9], W[22], W[33]] - 
   2*SB[W[9], W[9], W[25], W[2]] + 2*SB[W[9], W[9], W[25], W[43]] + 
   SB[W[9], W[9], W[49], W[2]] - SB[W[9], W[9], W[49], W[6]] - 
   SB[W[9], W[9], W[49], W[28]] + SB[W[9], W[9], W[49], W[33]] + 
   SB[W[9], W[9], W[91], W[2]] + SB[W[9], W[9], W[91], W[6]] + 
   SB[W[9], W[9], W[91], W[28]] - SB[W[9], W[9], W[91], W[33]] - 
   2*SB[W[9], W[9], W[91], W[43]] - SB[W[9], W[9], W[182], W[183]] - 
   SB[W[9], W[9], W[182], W[186]] - SB[W[9], W[9], W[182], W[187]] - 
   SB[W[9], W[9], W[182], W[190]] + SB[W[9], W[9], W[187], W[183]] + 
   SB[W[9], W[9], W[187], W[186]] + SB[W[9], W[9], W[187], W[187]] + 
   SB[W[9], W[9], W[187], W[190]] + SB[W[9], W[9], W[188], W[183]] + 
   SB[W[9], W[9], W[188], W[186]] + SB[W[9], W[9], W[188], W[187]] + 
   SB[W[9], W[9], W[188], W[190]] - SB[W[9], W[9], W[207], W[183]] - 
   SB[W[9], W[9], W[207], W[186]] - SB[W[9], W[9], W[207], W[187]] - 
   SB[W[9], W[9], W[207], W[190]] + SB[W[9], W[21], W[1], W[2]] + 
   SB[W[9], W[21], W[1], W[6]] - SB[W[9], W[21], W[1], W[28]] - 
   SB[W[9], W[21], W[1], W[33]] + SB[W[9], W[21], W[2], W[2]] + 
   SB[W[9], W[21], W[2], W[6]] + SB[W[9], W[21], W[2], W[28]] - 
   SB[W[9], W[21], W[2], W[33]] - 2*SB[W[9], W[21], W[2], W[43]] + 
   SB[W[9], W[21], W[6], W[2]] + SB[W[9], W[21], W[6], W[6]] + 
   SB[W[9], W[21], W[6], W[28]] - SB[W[9], W[21], W[6], W[33]] - 
   2*SB[W[9], W[21], W[6], W[43]] - SB[W[9], W[21], W[33], W[2]] - 
   SB[W[9], W[21], W[33], W[6]] + SB[W[9], W[21], W[33], W[28]] + 
   SB[W[9], W[21], W[33], W[33]] - SB[W[9], W[21], W[91], W[2]] - 
   SB[W[9], W[21], W[91], W[6]] - SB[W[9], W[21], W[91], W[28]] + 
   SB[W[9], W[21], W[91], W[33]] + 2*SB[W[9], W[21], W[91], W[43]] + 
   SB[W[9], W[21], W[182], W[183]] + SB[W[9], W[21], W[182], W[186]] + 
   SB[W[9], W[21], W[182], W[187]] + SB[W[9], W[21], W[182], W[190]] - 
   SB[W[9], W[21], W[183], W[183]] - SB[W[9], W[21], W[183], W[186]] - 
   SB[W[9], W[21], W[183], W[187]] - SB[W[9], W[21], W[183], W[190]] - 
   SB[W[9], W[21], W[186], W[183]] - SB[W[9], W[21], W[186], W[186]] - 
   SB[W[9], W[21], W[186], W[187]] - SB[W[9], W[21], W[186], W[190]] - 
   SB[W[9], W[21], W[187], W[183]] - SB[W[9], W[21], W[187], W[186]] - 
   SB[W[9], W[21], W[187], W[187]] - SB[W[9], W[21], W[187], W[190]] - 
   SB[W[9], W[21], W[188], W[183]] - SB[W[9], W[21], W[188], W[186]] - 
   SB[W[9], W[21], W[188], W[187]] - SB[W[9], W[21], W[188], W[190]] - 
   SB[W[9], W[21], W[190], W[183]] - SB[W[9], W[21], W[190], W[186]] - 
   SB[W[9], W[21], W[190], W[187]] - SB[W[9], W[21], W[190], W[190]] + 
   SB[W[9], W[21], W[207], W[183]] + SB[W[9], W[21], W[207], W[186]] + 
   SB[W[9], W[21], W[207], W[187]] + SB[W[9], W[21], W[207], W[190]] - 
   SB[W[9], W[22], W[1], W[2]] - SB[W[9], W[22], W[1], W[6]] + 
   SB[W[9], W[22], W[1], W[28]] + SB[W[9], W[22], W[1], W[33]] + 
   2*SB[W[9], W[22], W[2], W[6]] - 2*SB[W[9], W[22], W[2], W[33]] + 
   SB[W[9], W[22], W[6], W[2]] - SB[W[9], W[22], W[6], W[6]] - 
   SB[W[9], W[22], W[6], W[28]] + SB[W[9], W[22], W[6], W[33]] + 
   4*SB[W[9], W[22], W[22], W[6]] - 4*SB[W[9], W[22], W[22], W[33]] - 
   SB[W[9], W[22], W[33], W[2]] - SB[W[9], W[22], W[33], W[6]] + 
   SB[W[9], W[22], W[33], W[28]] + SB[W[9], W[22], W[33], W[33]] - 
   SB[W[9], W[22], W[46], W[2]] - SB[W[9], W[22], W[46], W[6]] + 
   SB[W[9], W[22], W[46], W[28]] + SB[W[9], W[22], W[46], W[33]] + 
   SB[W[9], W[22], W[49], W[2]] - SB[W[9], W[22], W[49], W[6]] - 
   SB[W[9], W[22], W[49], W[28]] + SB[W[9], W[22], W[49], W[33]] - 
   SB[W[9], W[22], W[182], W[183]] - SB[W[9], W[22], W[182], W[186]] - 
   SB[W[9], W[22], W[182], W[187]] - SB[W[9], W[22], W[182], W[190]] - 
   SB[W[9], W[22], W[186], W[183]] - SB[W[9], W[22], W[186], W[186]] - 
   SB[W[9], W[22], W[186], W[187]] - SB[W[9], W[22], W[186], W[190]] + 
   SB[W[9], W[22], W[187], W[183]] + SB[W[9], W[22], W[187], W[186]] + 
   SB[W[9], W[22], W[187], W[187]] + SB[W[9], W[22], W[187], W[190]] + 
   SB[W[9], W[22], W[188], W[183]] + SB[W[9], W[22], W[188], W[186]] + 
   SB[W[9], W[22], W[188], W[187]] + SB[W[9], W[22], W[188], W[190]] - 
   SB[W[9], W[22], W[189], W[183]] - SB[W[9], W[22], W[189], W[186]] - 
   SB[W[9], W[22], W[189], W[187]] - SB[W[9], W[22], W[189], W[190]] + 
   SB[W[9], W[22], W[196], W[183]] + SB[W[9], W[22], W[196], W[186]] + 
   SB[W[9], W[22], W[196], W[187]] + SB[W[9], W[22], W[196], W[190]] + 
   SB[W[9], W[22], W[220], W[183]] + SB[W[9], W[22], W[220], W[186]] + 
   SB[W[9], W[22], W[220], W[187]] + SB[W[9], W[22], W[220], W[190]] - 
   SB[W[9], W[25], W[2], W[2]] + SB[W[9], W[25], W[2], W[6]] + 
   SB[W[9], W[25], W[2], W[28]] - SB[W[9], W[25], W[2], W[33]] + 
   2*SB[W[9], W[25], W[6], W[2]] - 2*SB[W[9], W[25], W[6], W[43]] + 
   2*SB[W[9], W[25], W[16], W[2]] - 2*SB[W[9], W[25], W[16], W[28]] + 
   2*SB[W[9], W[25], W[25], W[2]] - 2*SB[W[9], W[25], W[25], W[43]] - 
   SB[W[9], W[25], W[46], W[2]] - SB[W[9], W[25], W[46], W[6]] + 
   SB[W[9], W[25], W[46], W[28]] + SB[W[9], W[25], W[46], W[33]] - 
   SB[W[9], W[25], W[49], W[2]] + SB[W[9], W[25], W[49], W[6]] + 
   SB[W[9], W[25], W[49], W[28]] - SB[W[9], W[25], W[49], W[33]] - 
   SB[W[9], W[25], W[91], W[2]] - SB[W[9], W[25], W[91], W[6]] - 
   SB[W[9], W[25], W[91], W[28]] + SB[W[9], W[25], W[91], W[33]] + 
   2*SB[W[9], W[25], W[91], W[43]] + SB[W[9], W[25], W[183], W[183]] + 
   SB[W[9], W[25], W[183], W[186]] + SB[W[9], W[25], W[183], W[187]] + 
   SB[W[9], W[25], W[183], W[190]] - SB[W[9], W[25], W[189], W[183]] - 
   SB[W[9], W[25], W[189], W[186]] - SB[W[9], W[25], W[189], W[187]] - 
   SB[W[9], W[25], W[189], W[190]] + SB[W[9], W[25], W[190], W[183]] + 
   SB[W[9], W[25], W[190], W[186]] + SB[W[9], W[25], W[190], W[187]] + 
   SB[W[9], W[25], W[190], W[190]] + SB[W[9], W[25], W[196], W[183]] + 
   SB[W[9], W[25], W[196], W[186]] + SB[W[9], W[25], W[196], W[187]] + 
   SB[W[9], W[25], W[196], W[190]] + SB[W[9], W[25], W[207], W[183]] + 
   SB[W[9], W[25], W[207], W[186]] + SB[W[9], W[25], W[207], W[187]] + 
   SB[W[9], W[25], W[207], W[190]] + SB[W[9], W[25], W[220], W[183]] + 
   SB[W[9], W[25], W[220], W[186]] + SB[W[9], W[25], W[220], W[187]] + 
   SB[W[9], W[25], W[220], W[190]] + SB[W[9], W[49], W[1], W[2]] + 
   SB[W[9], W[49], W[1], W[6]] - SB[W[9], W[49], W[1], W[28]] - 
   SB[W[9], W[49], W[1], W[33]] + SB[W[9], W[49], W[2], W[2]] - 
   SB[W[9], W[49], W[2], W[6]] - SB[W[9], W[49], W[2], W[28]] + 
   SB[W[9], W[49], W[2], W[33]] - SB[W[9], W[49], W[6], W[2]] + 
   SB[W[9], W[49], W[6], W[6]] + SB[W[9], W[49], W[6], W[28]] - 
   SB[W[9], W[49], W[6], W[33]] - 2*SB[W[9], W[49], W[16], W[2]] + 
   2*SB[W[9], W[49], W[16], W[28]] - 2*SB[W[9], W[49], W[22], W[6]] + 
   2*SB[W[9], W[49], W[22], W[33]] + SB[W[9], W[49], W[46], W[2]] + 
   SB[W[9], W[49], W[46], W[6]] - SB[W[9], W[49], W[46], W[28]] - 
   SB[W[9], W[49], W[46], W[33]] + SB[W[9], W[49], W[182], W[183]] + 
   SB[W[9], W[49], W[182], W[186]] + SB[W[9], W[49], W[182], W[187]] + 
   SB[W[9], W[49], W[182], W[190]] - SB[W[9], W[49], W[183], W[183]] - 
   SB[W[9], W[49], W[183], W[186]] - SB[W[9], W[49], W[183], W[187]] - 
   SB[W[9], W[49], W[183], W[190]] - SB[W[9], W[49], W[187], W[183]] - 
   SB[W[9], W[49], W[187], W[186]] - SB[W[9], W[49], W[187], W[187]] - 
   SB[W[9], W[49], W[187], W[190]] - SB[W[9], W[49], W[188], W[183]] - 
   SB[W[9], W[49], W[188], W[186]] - SB[W[9], W[49], W[188], W[187]] - 
   SB[W[9], W[49], W[188], W[190]] + SB[W[9], W[49], W[189], W[183]] + 
   SB[W[9], W[49], W[189], W[186]] + SB[W[9], W[49], W[189], W[187]] + 
   SB[W[9], W[49], W[189], W[190]] - SB[W[9], W[49], W[190], W[183]] - 
   SB[W[9], W[49], W[190], W[186]] - SB[W[9], W[49], W[190], W[187]] - 
   SB[W[9], W[49], W[190], W[190]] - SB[W[9], W[49], W[196], W[183]] - 
   SB[W[9], W[49], W[196], W[186]] - SB[W[9], W[49], W[196], W[187]] - 
   SB[W[9], W[49], W[196], W[190]] - SB[W[9], W[49], W[220], W[183]] - 
   SB[W[9], W[49], W[220], W[186]] - SB[W[9], W[49], W[220], W[187]] - 
   SB[W[9], W[49], W[220], W[190]], SB[W[2], W[4], W[2], W[17]] + 
   SB[W[2], W[4], W[2], W[45]] - SB[W[2], W[4], W[2], W[93]] + 
   SB[W[2], W[4], W[4], W[17]] - SB[W[2], W[4], W[4], W[27]] - 
   SB[W[2], W[4], W[4], W[35]] + SB[W[2], W[4], W[4], W[45]] + 
   SB[W[2], W[4], W[6], W[27]] + SB[W[2], W[4], W[6], W[35]] - 
   SB[W[2], W[4], W[6], W[93]] - 2*SB[W[2], W[4], W[8], W[17]] - 
   2*SB[W[2], W[4], W[8], W[27]] + 2*SB[W[2], W[4], W[8], W[93]] - 
   2*SB[W[2], W[4], W[17], W[17]] + 2*SB[W[2], W[4], W[17], W[35]] + 
   SB[W[2], W[4], W[93], W[17]] + SB[W[2], W[4], W[93], W[27]] - 
   SB[W[2], W[4], W[93], W[35]] - SB[W[2], W[4], W[93], W[45]] - 
   SB[W[2], W[6], W[2], W[17]] - SB[W[2], W[6], W[2], W[45]] + 
   SB[W[2], W[6], W[2], W[93]] + SB[W[2], W[6], W[4], W[17]] + 
   SB[W[2], W[6], W[4], W[27]] + SB[W[2], W[6], W[4], W[35]] + 
   SB[W[2], W[6], W[4], W[45]] - 2*SB[W[2], W[6], W[4], W[93]] - 
   SB[W[2], W[6], W[6], W[27]] - SB[W[2], W[6], W[6], W[35]] + 
   SB[W[2], W[6], W[6], W[93]] + 4*SB[W[2], W[6], W[8], W[17]] + 
   4*SB[W[2], W[6], W[8], W[27]] - 4*SB[W[2], W[6], W[8], W[93]] - 
   2*SB[W[2], W[6], W[17], W[27]] - 2*SB[W[2], W[6], W[17], W[35]] + 
   2*SB[W[2], W[6], W[17], W[93]] - 2*SB[W[2], W[6], W[27], W[17]] - 
   2*SB[W[2], W[6], W[27], W[45]] + 2*SB[W[2], W[6], W[27], W[93]] - 
   SB[W[2], W[6], W[93], W[17]] - SB[W[2], W[6], W[93], W[27]] + 
   SB[W[2], W[6], W[93], W[35]] + SB[W[2], W[6], W[93], W[45]] + 
   2*SB[W[2], W[8], W[2], W[17]] + 2*SB[W[2], W[8], W[2], W[45]] - 
   2*SB[W[2], W[8], W[2], W[93]] - 2*SB[W[2], W[8], W[4], W[17]] - 
   2*SB[W[2], W[8], W[4], W[27]] + 2*SB[W[2], W[8], W[4], W[93]] + 
   2*SB[W[2], W[8], W[6], W[27]] + 2*SB[W[2], W[8], W[6], W[35]] - 
   2*SB[W[2], W[8], W[6], W[93]] - 6*SB[W[2], W[8], W[8], W[17]] - 
   6*SB[W[2], W[8], W[8], W[27]] + 6*SB[W[2], W[8], W[8], W[93]] + 
   2*SB[W[2], W[8], W[17], W[27]] + 2*SB[W[2], W[8], W[17], W[35]] - 
   2*SB[W[2], W[8], W[17], W[93]] + 2*SB[W[2], W[8], W[27], W[17]] + 
   2*SB[W[2], W[8], W[27], W[45]] - 2*SB[W[2], W[8], W[27], W[93]] + 
   2*SB[W[2], W[8], W[93], W[17]] + 2*SB[W[2], W[8], W[93], W[27]] - 
   2*SB[W[2], W[8], W[93], W[35]] - 2*SB[W[2], W[8], W[93], W[45]] - 
   2*SB[W[2], W[17], W[2], W[17]] - 2*SB[W[2], W[17], W[2], W[45]] + 
   2*SB[W[2], W[17], W[2], W[93]] + 2*SB[W[2], W[17], W[4], W[27]] - 
   2*SB[W[2], W[17], W[4], W[45]] - 2*SB[W[2], W[17], W[6], W[27]] - 
   2*SB[W[2], W[17], W[6], W[35]] + 2*SB[W[2], W[17], W[6], W[93]] + 
   4*SB[W[2], W[17], W[8], W[17]] + 4*SB[W[2], W[17], W[8], W[27]] - 
   4*SB[W[2], W[17], W[8], W[93]] + 2*SB[W[2], W[17], W[17], W[17]] - 
   2*SB[W[2], W[17], W[17], W[35]] - 2*SB[W[2], W[17], W[93], W[17]] - 
   2*SB[W[2], W[17], W[93], W[27]] + 2*SB[W[2], W[17], W[93], W[35]] + 
   2*SB[W[2], W[17], W[93], W[45]] + SB[W[2], W[160], W[158], W[17]] + 
   SB[W[2], W[160], W[158], W[45]] - SB[W[2], W[160], W[158], W[93]] + 
   SB[W[2], W[160], W[160], W[27]] + SB[W[2], W[160], W[160], W[35]] - 
   SB[W[2], W[160], W[160], W[93]] + SB[W[2], W[160], W[162], W[17]] + 
   SB[W[2], W[160], W[162], W[27]] - SB[W[2], W[160], W[162], W[35]] - 
   SB[W[2], W[160], W[162], W[45]] + SB[W[4], W[2], W[2], W[17]] + 
   SB[W[4], W[2], W[2], W[45]] - SB[W[4], W[2], W[2], W[93]] + 
   SB[W[4], W[2], W[4], W[17]] - SB[W[4], W[2], W[4], W[27]] - 
   SB[W[4], W[2], W[4], W[35]] + SB[W[4], W[2], W[4], W[45]] + 
   SB[W[4], W[2], W[6], W[27]] + SB[W[4], W[2], W[6], W[35]] - 
   SB[W[4], W[2], W[6], W[93]] - 2*SB[W[4], W[2], W[8], W[17]] - 
   2*SB[W[4], W[2], W[8], W[27]] + 2*SB[W[4], W[2], W[8], W[93]] - 
   2*SB[W[4], W[2], W[17], W[17]] + 2*SB[W[4], W[2], W[17], W[35]] + 
   SB[W[4], W[2], W[93], W[17]] + SB[W[4], W[2], W[93], W[27]] - 
   SB[W[4], W[2], W[93], W[35]] - SB[W[4], W[2], W[93], W[45]] + 
   SB[W[4], W[6], W[2], W[17]] + SB[W[4], W[6], W[2], W[45]] - 
   SB[W[4], W[6], W[2], W[93]] - SB[W[4], W[6], W[4], W[17]] + 
   SB[W[4], W[6], W[4], W[27]] + SB[W[4], W[6], W[4], W[35]] - 
   SB[W[4], W[6], W[4], W[45]] + SB[W[4], W[6], W[6], W[27]] + 
   SB[W[4], W[6], W[6], W[35]] - SB[W[4], W[6], W[6], W[93]] - 
   2*SB[W[4], W[6], W[8], W[17]] - 2*SB[W[4], W[6], W[8], W[27]] + 
   2*SB[W[4], W[6], W[8], W[93]] - 2*SB[W[4], W[6], W[27], W[27]] + 
   2*SB[W[4], W[6], W[27], W[45]] + SB[W[4], W[6], W[93], W[17]] + 
   SB[W[4], W[6], W[93], W[27]] - SB[W[4], W[6], W[93], W[35]] - 
   SB[W[4], W[6], W[93], W[45]] - 2*SB[W[4], W[8], W[2], W[17]] - 
   2*SB[W[4], W[8], W[2], W[45]] + 2*SB[W[4], W[8], W[2], W[93]] - 
   2*SB[W[4], W[8], W[6], W[27]] - 2*SB[W[4], W[8], W[6], W[35]] + 
   2*SB[W[4], W[8], W[6], W[93]] + 4*SB[W[4], W[8], W[8], W[17]] + 
   4*SB[W[4], W[8], W[8], W[27]] - 4*SB[W[4], W[8], W[8], W[93]] + 
   2*SB[W[4], W[8], W[17], W[17]] - 2*SB[W[4], W[8], W[17], W[35]] + 
   2*SB[W[4], W[8], W[27], W[27]] - 2*SB[W[4], W[8], W[27], W[45]] - 
   2*SB[W[4], W[8], W[93], W[17]] - 2*SB[W[4], W[8], W[93], W[27]] + 
   2*SB[W[4], W[8], W[93], W[35]] + 2*SB[W[4], W[8], W[93], W[45]] - 
   SB[W[4], W[158], W[158], W[17]] - SB[W[4], W[158], W[158], W[45]] + 
   SB[W[4], W[158], W[158], W[93]] - SB[W[4], W[158], W[160], W[27]] - 
   SB[W[4], W[158], W[160], W[35]] + SB[W[4], W[158], W[160], W[93]] - 
   SB[W[4], W[158], W[162], W[17]] - SB[W[4], W[158], W[162], W[27]] + 
   SB[W[4], W[158], W[162], W[35]] + SB[W[4], W[158], W[162], W[45]] - 
   SB[W[4], W[160], W[158], W[17]] - SB[W[4], W[160], W[158], W[45]] + 
   SB[W[4], W[160], W[158], W[93]] - SB[W[4], W[160], W[160], W[27]] - 
   SB[W[4], W[160], W[160], W[35]] + SB[W[4], W[160], W[160], W[93]] - 
   SB[W[4], W[160], W[162], W[17]] - SB[W[4], W[160], W[162], W[27]] + 
   SB[W[4], W[160], W[162], W[35]] + SB[W[4], W[160], W[162], W[45]] - 
   SB[W[6], W[2], W[2], W[17]] - SB[W[6], W[2], W[2], W[45]] + 
   SB[W[6], W[2], W[2], W[93]] + SB[W[6], W[2], W[4], W[17]] + 
   SB[W[6], W[2], W[4], W[27]] + SB[W[6], W[2], W[4], W[35]] + 
   SB[W[6], W[2], W[4], W[45]] - 2*SB[W[6], W[2], W[4], W[93]] - 
   SB[W[6], W[2], W[6], W[27]] - SB[W[6], W[2], W[6], W[35]] + 
   SB[W[6], W[2], W[6], W[93]] + 4*SB[W[6], W[2], W[8], W[17]] + 
   4*SB[W[6], W[2], W[8], W[27]] - 4*SB[W[6], W[2], W[8], W[93]] - 
   2*SB[W[6], W[2], W[17], W[27]] - 2*SB[W[6], W[2], W[17], W[35]] + 
   2*SB[W[6], W[2], W[17], W[93]] - 2*SB[W[6], W[2], W[27], W[17]] - 
   2*SB[W[6], W[2], W[27], W[45]] + 2*SB[W[6], W[2], W[27], W[93]] - 
   SB[W[6], W[2], W[93], W[17]] - SB[W[6], W[2], W[93], W[27]] + 
   SB[W[6], W[2], W[93], W[35]] + SB[W[6], W[2], W[93], W[45]] + 
   SB[W[6], W[4], W[2], W[17]] + SB[W[6], W[4], W[2], W[45]] - 
   SB[W[6], W[4], W[2], W[93]] - SB[W[6], W[4], W[4], W[17]] + 
   SB[W[6], W[4], W[4], W[27]] + SB[W[6], W[4], W[4], W[35]] - 
   SB[W[6], W[4], W[4], W[45]] + SB[W[6], W[4], W[6], W[27]] + 
   SB[W[6], W[4], W[6], W[35]] - SB[W[6], W[4], W[6], W[93]] - 
   2*SB[W[6], W[4], W[8], W[17]] - 2*SB[W[6], W[4], W[8], W[27]] + 
   2*SB[W[6], W[4], W[8], W[93]] - 2*SB[W[6], W[4], W[27], W[27]] + 
   2*SB[W[6], W[4], W[27], W[45]] + SB[W[6], W[4], W[93], W[17]] + 
   SB[W[6], W[4], W[93], W[27]] - SB[W[6], W[4], W[93], W[35]] - 
   SB[W[6], W[4], W[93], W[45]] + 2*SB[W[6], W[8], W[2], W[17]] + 
   2*SB[W[6], W[8], W[2], W[45]] - 2*SB[W[6], W[8], W[2], W[93]] - 
   2*SB[W[6], W[8], W[4], W[17]] - 2*SB[W[6], W[8], W[4], W[27]] + 
   2*SB[W[6], W[8], W[4], W[93]] + 2*SB[W[6], W[8], W[6], W[27]] + 
   2*SB[W[6], W[8], W[6], W[35]] - 2*SB[W[6], W[8], W[6], W[93]] - 
   6*SB[W[6], W[8], W[8], W[17]] - 6*SB[W[6], W[8], W[8], W[27]] + 
   6*SB[W[6], W[8], W[8], W[93]] + 2*SB[W[6], W[8], W[17], W[27]] + 
   2*SB[W[6], W[8], W[17], W[35]] - 2*SB[W[6], W[8], W[17], W[93]] + 
   2*SB[W[6], W[8], W[27], W[17]] + 2*SB[W[6], W[8], W[27], W[45]] - 
   2*SB[W[6], W[8], W[27], W[93]] + 2*SB[W[6], W[8], W[93], W[17]] + 
   2*SB[W[6], W[8], W[93], W[27]] - 2*SB[W[6], W[8], W[93], W[35]] - 
   2*SB[W[6], W[8], W[93], W[45]] - 2*SB[W[6], W[27], W[2], W[17]] - 
   2*SB[W[6], W[27], W[2], W[45]] + 2*SB[W[6], W[27], W[2], W[93]] + 
   2*SB[W[6], W[27], W[4], W[17]] - 2*SB[W[6], W[27], W[4], W[35]] - 
   2*SB[W[6], W[27], W[6], W[27]] - 2*SB[W[6], W[27], W[6], W[35]] + 
   2*SB[W[6], W[27], W[6], W[93]] + 4*SB[W[6], W[27], W[8], W[17]] + 
   4*SB[W[6], W[27], W[8], W[27]] - 4*SB[W[6], W[27], W[8], W[93]] + 
   2*SB[W[6], W[27], W[27], W[27]] - 2*SB[W[6], W[27], W[27], W[45]] - 
   2*SB[W[6], W[27], W[93], W[17]] - 2*SB[W[6], W[27], W[93], W[27]] + 
   2*SB[W[6], W[27], W[93], W[35]] + 2*SB[W[6], W[27], W[93], W[45]] + 
   SB[W[6], W[158], W[158], W[17]] + SB[W[6], W[158], W[158], W[45]] - 
   SB[W[6], W[158], W[158], W[93]] + SB[W[6], W[158], W[160], W[27]] + 
   SB[W[6], W[158], W[160], W[35]] - SB[W[6], W[158], W[160], W[93]] + 
   SB[W[6], W[158], W[162], W[17]] + SB[W[6], W[158], W[162], W[27]] - 
   SB[W[6], W[158], W[162], W[35]] - SB[W[6], W[158], W[162], W[45]] - 
   2*SB[W[8], W[2], W[4], W[17]] - 2*SB[W[8], W[2], W[4], W[45]] + 
   2*SB[W[8], W[2], W[4], W[93]] - 2*SB[W[8], W[2], W[8], W[17]] - 
   2*SB[W[8], W[2], W[8], W[27]] + 2*SB[W[8], W[2], W[8], W[93]] + 
   2*SB[W[8], W[2], W[17], W[17]] + 2*SB[W[8], W[2], W[17], W[27]] - 
   2*SB[W[8], W[2], W[17], W[93]] + 2*SB[W[8], W[2], W[27], W[17]] + 
   2*SB[W[8], W[2], W[27], W[45]] - 2*SB[W[8], W[2], W[27], W[93]] - 
   2*SB[W[8], W[4], W[2], W[17]] - 2*SB[W[8], W[4], W[2], W[45]] + 
   2*SB[W[8], W[4], W[2], W[93]] - 2*SB[W[8], W[4], W[6], W[27]] - 
   2*SB[W[8], W[4], W[6], W[35]] + 2*SB[W[8], W[4], W[6], W[93]] + 
   4*SB[W[8], W[4], W[8], W[17]] + 4*SB[W[8], W[4], W[8], W[27]] - 
   4*SB[W[8], W[4], W[8], W[93]] + 2*SB[W[8], W[4], W[17], W[17]] - 
   2*SB[W[8], W[4], W[17], W[35]] + 2*SB[W[8], W[4], W[27], W[27]] - 
   2*SB[W[8], W[4], W[27], W[45]] - 2*SB[W[8], W[4], W[93], W[17]] - 
   2*SB[W[8], W[4], W[93], W[27]] + 2*SB[W[8], W[4], W[93], W[35]] + 
   2*SB[W[8], W[4], W[93], W[45]] - 2*SB[W[8], W[6], W[4], W[27]] - 
   2*SB[W[8], W[6], W[4], W[35]] + 2*SB[W[8], W[6], W[4], W[93]] - 
   2*SB[W[8], W[6], W[8], W[17]] - 2*SB[W[8], W[6], W[8], W[27]] + 
   2*SB[W[8], W[6], W[8], W[93]] + 2*SB[W[8], W[6], W[17], W[27]] + 
   2*SB[W[8], W[6], W[17], W[35]] - 2*SB[W[8], W[6], W[17], W[93]] + 
   2*SB[W[8], W[6], W[27], W[17]] + 2*SB[W[8], W[6], W[27], W[27]] - 
   2*SB[W[8], W[6], W[27], W[93]] - 2*SB[W[8], W[8], W[2], W[17]] - 
   2*SB[W[8], W[8], W[2], W[45]] + 2*SB[W[8], W[8], W[2], W[93]] + 
   4*SB[W[8], W[8], W[4], W[17]] + 4*SB[W[8], W[8], W[4], W[27]] - 
   4*SB[W[8], W[8], W[4], W[93]] - 2*SB[W[8], W[8], W[6], W[27]] - 
   2*SB[W[8], W[8], W[6], W[35]] + 2*SB[W[8], W[8], W[6], W[93]] + 
   8*SB[W[8], W[8], W[8], W[17]] + 8*SB[W[8], W[8], W[8], W[27]] - 
   8*SB[W[8], W[8], W[8], W[93]] - 2*SB[W[8], W[8], W[17], W[17]] - 
   4*SB[W[8], W[8], W[17], W[27]] - 2*SB[W[8], W[8], W[17], W[35]] + 
   4*SB[W[8], W[8], W[17], W[93]] - 4*SB[W[8], W[8], W[27], W[17]] - 
   2*SB[W[8], W[8], W[27], W[27]] - 2*SB[W[8], W[8], W[27], W[45]] + 
   4*SB[W[8], W[8], W[27], W[93]] - 2*SB[W[8], W[8], W[93], W[17]] - 
   2*SB[W[8], W[8], W[93], W[27]] + 2*SB[W[8], W[8], W[93], W[35]] + 
   2*SB[W[8], W[8], W[93], W[45]] + 2*SB[W[8], W[17], W[2], W[17]] + 
   2*SB[W[8], W[17], W[2], W[45]] - 2*SB[W[8], W[17], W[2], W[93]] - 
   2*SB[W[8], W[17], W[4], W[27]] + 2*SB[W[8], W[17], W[4], W[45]] + 
   2*SB[W[8], W[17], W[6], W[27]] + 2*SB[W[8], W[17], W[6], W[35]] - 
   2*SB[W[8], W[17], W[6], W[93]] - 4*SB[W[8], W[17], W[8], W[17]] - 
   4*SB[W[8], W[17], W[8], W[27]] + 4*SB[W[8], W[17], W[8], W[93]] - 
   2*SB[W[8], W[17], W[17], W[17]] + 2*SB[W[8], W[17], W[17], W[35]] + 
   2*SB[W[8], W[17], W[93], W[17]] + 2*SB[W[8], W[17], W[93], W[27]] - 
   2*SB[W[8], W[17], W[93], W[35]] - 2*SB[W[8], W[17], W[93], W[45]] + 
   2*SB[W[8], W[27], W[2], W[17]] + 2*SB[W[8], W[27], W[2], W[45]] - 
   2*SB[W[8], W[27], W[2], W[93]] - 2*SB[W[8], W[27], W[4], W[17]] + 
   2*SB[W[8], W[27], W[4], W[35]] + 2*SB[W[8], W[27], W[6], W[27]] + 
   2*SB[W[8], W[27], W[6], W[35]] - 2*SB[W[8], W[27], W[6], W[93]] - 
   4*SB[W[8], W[27], W[8], W[17]] - 4*SB[W[8], W[27], W[8], W[27]] + 
   4*SB[W[8], W[27], W[8], W[93]] - 2*SB[W[8], W[27], W[27], W[27]] + 
   2*SB[W[8], W[27], W[27], W[45]] + 2*SB[W[8], W[27], W[93], W[17]] + 
   2*SB[W[8], W[27], W[93], W[27]] - 2*SB[W[8], W[27], W[93], W[35]] - 
   2*SB[W[8], W[27], W[93], W[45]], -SB[W[2], W[4], W[2], W[17]] - 
   SB[W[2], W[4], W[2], W[37]] + SB[W[2], W[4], W[2], W[86]] - 
   SB[W[2], W[4], W[4], W[6]]/2 - SB[W[2], W[4], W[4], W[17]] + 
   SB[W[2], W[4], W[4], W[35]] - SB[W[2], W[4], W[4], W[47]]/2 + 
   SB[W[2], W[4], W[4], W[86]]/2 + SB[W[2], W[4], W[6], W[6]]/2 + 
   2*SB[W[2], W[4], W[6], W[17]] - SB[W[2], W[4], W[6], W[35]] + 
   SB[W[2], W[4], W[6], W[37]] + SB[W[2], W[4], W[6], W[47]]/2 - 
   (3*SB[W[2], W[4], W[6], W[86]])/2 + 2*SB[W[2], W[4], W[17], W[6]] + 
   2*SB[W[2], W[4], W[17], W[17]] - 2*SB[W[2], W[4], W[17], W[35]] + 
   2*SB[W[2], W[4], W[17], W[47]] - 2*SB[W[2], W[4], W[17], W[86]] + 
   2*SB[W[2], W[4], W[19], W[6]] - 2*SB[W[2], W[4], W[19], W[37]] + 
   SB[W[2], W[4], W[50], W[6]] + 2*SB[W[2], W[4], W[50], W[17]] - 
   SB[W[2], W[4], W[50], W[47]] - SB[W[2], W[4], W[50], W[86]] - 
   2*SB[W[2], W[4], W[65], W[6]] - 2*SB[W[2], W[4], W[65], W[17]] + 
   2*SB[W[2], W[4], W[65], W[86]] - SB[W[2], W[4], W[89], W[6]]/2 + 
   SB[W[2], W[4], W[89], W[37]] + SB[W[2], W[4], W[89], W[47]]/2 - 
   SB[W[2], W[4], W[89], W[86]]/2 - SB[W[2], W[4], W[93], W[6]]/2 - 
   SB[W[2], W[4], W[93], W[17]] + SB[W[2], W[4], W[93], W[35]] - 
   SB[W[2], W[4], W[93], W[47]]/2 + SB[W[2], W[4], W[93], W[86]]/2 + 
   SB[W[2], W[4], W[182], W[182]]/2 - SB[W[2], W[4], W[182], W[183]]/2 - 
   SB[W[2], W[4], W[182], W[187]]/2 - SB[W[2], W[4], W[182], W[188]]/2 + 
   SB[W[2], W[4], W[182], W[189]]/2 - SB[W[2], W[4], W[182], W[190]]/2 - 
   SB[W[2], W[4], W[182], W[194]]/2 + SB[W[2], W[4], W[182], W[203]]/2 - 
   SB[W[2], W[4], W[182], W[218]]/2 + SB[W[2], W[4], W[184], W[182]]/2 - 
   SB[W[2], W[4], W[184], W[183]]/2 - SB[W[2], W[4], W[184], W[187]]/2 - 
   SB[W[2], W[4], W[184], W[188]]/2 + SB[W[2], W[4], W[184], W[189]]/2 - 
   SB[W[2], W[4], W[184], W[190]]/2 - SB[W[2], W[4], W[184], W[194]]/2 + 
   SB[W[2], W[4], W[184], W[203]]/2 - SB[W[2], W[4], W[184], W[218]]/2 + 
   SB[W[2], W[4], W[186], W[182]]/2 - SB[W[2], W[4], W[186], W[183]]/2 - 
   SB[W[2], W[4], W[186], W[187]]/2 - SB[W[2], W[4], W[186], W[188]]/2 + 
   SB[W[2], W[4], W[186], W[189]]/2 - SB[W[2], W[4], W[186], W[190]]/2 - 
   SB[W[2], W[4], W[186], W[194]]/2 + SB[W[2], W[4], W[186], W[203]]/2 - 
   SB[W[2], W[4], W[186], W[218]]/2 + SB[W[2], W[4], W[187], W[182]]/2 - 
   SB[W[2], W[4], W[187], W[183]]/2 - SB[W[2], W[4], W[187], W[187]]/2 - 
   SB[W[2], W[4], W[187], W[188]]/2 + SB[W[2], W[4], W[187], W[189]]/2 - 
   SB[W[2], W[4], W[187], W[190]]/2 - SB[W[2], W[4], W[187], W[194]]/2 + 
   SB[W[2], W[4], W[187], W[203]]/2 - SB[W[2], W[4], W[187], W[218]]/2 + 
   SB[W[2], W[4], W[188], W[182]]/2 - SB[W[2], W[4], W[188], W[183]]/2 - 
   SB[W[2], W[4], W[188], W[187]]/2 - SB[W[2], W[4], W[188], W[188]]/2 + 
   SB[W[2], W[4], W[188], W[189]]/2 - SB[W[2], W[4], W[188], W[190]]/2 - 
   SB[W[2], W[4], W[188], W[194]]/2 + SB[W[2], W[4], W[188], W[203]]/2 - 
   SB[W[2], W[4], W[188], W[218]]/2 + SB[W[2], W[4], W[189], W[182]]/2 - 
   SB[W[2], W[4], W[189], W[183]]/2 - SB[W[2], W[4], W[189], W[187]]/2 - 
   SB[W[2], W[4], W[189], W[188]]/2 + SB[W[2], W[4], W[189], W[189]]/2 - 
   SB[W[2], W[4], W[189], W[190]]/2 - SB[W[2], W[4], W[189], W[194]]/2 + 
   SB[W[2], W[4], W[189], W[203]]/2 - SB[W[2], W[4], W[189], W[218]]/2 + 
   SB[W[2], W[4], W[209], W[182]]/2 - SB[W[2], W[4], W[209], W[183]]/2 - 
   SB[W[2], W[4], W[209], W[187]]/2 - SB[W[2], W[4], W[209], W[188]]/2 + 
   SB[W[2], W[4], W[209], W[189]]/2 - SB[W[2], W[4], W[209], W[190]]/2 - 
   SB[W[2], W[4], W[209], W[194]]/2 + SB[W[2], W[4], W[209], W[203]]/2 - 
   SB[W[2], W[4], W[209], W[218]]/2 + SB[W[2], W[4], W[211], W[182]]/2 - 
   SB[W[2], W[4], W[211], W[183]]/2 - SB[W[2], W[4], W[211], W[187]]/2 - 
   SB[W[2], W[4], W[211], W[188]]/2 + SB[W[2], W[4], W[211], W[189]]/2 - 
   SB[W[2], W[4], W[211], W[190]]/2 - SB[W[2], W[4], W[211], W[194]]/2 + 
   SB[W[2], W[4], W[211], W[203]]/2 - SB[W[2], W[4], W[211], W[218]]/2 + 
   SB[W[2], W[6], W[2], W[17]] + SB[W[2], W[6], W[2], W[37]] - 
   SB[W[2], W[6], W[2], W[86]] + SB[W[2], W[6], W[4], W[6]]/2 + 
   SB[W[2], W[6], W[4], W[17]] - SB[W[2], W[6], W[4], W[35]] + 
   SB[W[2], W[6], W[4], W[47]]/2 - SB[W[2], W[6], W[4], W[86]]/2 - 
   SB[W[2], W[6], W[6], W[6]]/2 + SB[W[2], W[6], W[6], W[35]] + 
   SB[W[2], W[6], W[6], W[37]] - SB[W[2], W[6], W[6], W[47]]/2 - 
   SB[W[2], W[6], W[6], W[86]]/2 + 2*SB[W[2], W[6], W[17], W[35]] - 
   2*SB[W[2], W[6], W[17], W[47]] - SB[W[2], W[6], W[50], W[6]] - 
   2*SB[W[2], W[6], W[50], W[17]] + SB[W[2], W[6], W[50], W[47]] + 
   SB[W[2], W[6], W[50], W[86]] + SB[W[2], W[6], W[89], W[6]]/2 - 
   SB[W[2], W[6], W[89], W[37]] - SB[W[2], W[6], W[89], W[47]]/2 + 
   SB[W[2], W[6], W[89], W[86]]/2 + SB[W[2], W[6], W[93], W[6]]/2 + 
   SB[W[2], W[6], W[93], W[17]] - SB[W[2], W[6], W[93], W[35]] + 
   SB[W[2], W[6], W[93], W[47]]/2 - SB[W[2], W[6], W[93], W[86]]/2 - 
   SB[W[2], W[6], W[182], W[182]]/2 + SB[W[2], W[6], W[182], W[183]]/2 + 
   SB[W[2], W[6], W[182], W[187]]/2 + SB[W[2], W[6], W[182], W[188]]/2 - 
   SB[W[2], W[6], W[182], W[189]]/2 + SB[W[2], W[6], W[182], W[190]]/2 + 
   SB[W[2], W[6], W[182], W[194]]/2 - SB[W[2], W[6], W[182], W[203]]/2 + 
   SB[W[2], W[6], W[182], W[218]]/2 - SB[W[2], W[6], W[184], W[182]]/2 + 
   SB[W[2], W[6], W[184], W[183]]/2 + SB[W[2], W[6], W[184], W[187]]/2 + 
   SB[W[2], W[6], W[184], W[188]]/2 - SB[W[2], W[6], W[184], W[189]]/2 + 
   SB[W[2], W[6], W[184], W[190]]/2 + SB[W[2], W[6], W[184], W[194]]/2 - 
   SB[W[2], W[6], W[184], W[203]]/2 + SB[W[2], W[6], W[184], W[218]]/2 - 
   SB[W[2], W[6], W[186], W[182]]/2 + SB[W[2], W[6], W[186], W[183]]/2 + 
   SB[W[2], W[6], W[186], W[187]]/2 + SB[W[2], W[6], W[186], W[188]]/2 - 
   SB[W[2], W[6], W[186], W[189]]/2 + SB[W[2], W[6], W[186], W[190]]/2 + 
   SB[W[2], W[6], W[186], W[194]]/2 - SB[W[2], W[6], W[186], W[203]]/2 + 
   SB[W[2], W[6], W[186], W[218]]/2 - SB[W[2], W[6], W[187], W[182]]/2 + 
   SB[W[2], W[6], W[187], W[183]]/2 + SB[W[2], W[6], W[187], W[187]]/2 + 
   SB[W[2], W[6], W[187], W[188]]/2 - SB[W[2], W[6], W[187], W[189]]/2 + 
   SB[W[2], W[6], W[187], W[190]]/2 + SB[W[2], W[6], W[187], W[194]]/2 - 
   SB[W[2], W[6], W[187], W[203]]/2 + SB[W[2], W[6], W[187], W[218]]/2 - 
   SB[W[2], W[6], W[188], W[182]]/2 + SB[W[2], W[6], W[188], W[183]]/2 + 
   SB[W[2], W[6], W[188], W[187]]/2 + SB[W[2], W[6], W[188], W[188]]/2 - 
   SB[W[2], W[6], W[188], W[189]]/2 + SB[W[2], W[6], W[188], W[190]]/2 + 
   SB[W[2], W[6], W[188], W[194]]/2 - SB[W[2], W[6], W[188], W[203]]/2 + 
   SB[W[2], W[6], W[188], W[218]]/2 - SB[W[2], W[6], W[189], W[182]]/2 + 
   SB[W[2], W[6], W[189], W[183]]/2 + SB[W[2], W[6], W[189], W[187]]/2 + 
   SB[W[2], W[6], W[189], W[188]]/2 - SB[W[2], W[6], W[189], W[189]]/2 + 
   SB[W[2], W[6], W[189], W[190]]/2 + SB[W[2], W[6], W[189], W[194]]/2 - 
   SB[W[2], W[6], W[189], W[203]]/2 + SB[W[2], W[6], W[189], W[218]]/2 - 
   SB[W[2], W[6], W[209], W[182]]/2 + SB[W[2], W[6], W[209], W[183]]/2 + 
   SB[W[2], W[6], W[209], W[187]]/2 + SB[W[2], W[6], W[209], W[188]]/2 - 
   SB[W[2], W[6], W[209], W[189]]/2 + SB[W[2], W[6], W[209], W[190]]/2 + 
   SB[W[2], W[6], W[209], W[194]]/2 - SB[W[2], W[6], W[209], W[203]]/2 + 
   SB[W[2], W[6], W[209], W[218]]/2 - SB[W[2], W[6], W[211], W[182]]/2 + 
   SB[W[2], W[6], W[211], W[183]]/2 + SB[W[2], W[6], W[211], W[187]]/2 + 
   SB[W[2], W[6], W[211], W[188]]/2 - SB[W[2], W[6], W[211], W[189]]/2 + 
   SB[W[2], W[6], W[211], W[190]]/2 + SB[W[2], W[6], W[211], W[194]]/2 - 
   SB[W[2], W[6], W[211], W[203]]/2 + SB[W[2], W[6], W[211], W[218]]/2 + 
   2*SB[W[2], W[7], W[2], W[17]] + 2*SB[W[2], W[7], W[2], W[37]] - 
   2*SB[W[2], W[7], W[2], W[86]] + SB[W[2], W[7], W[4], W[6]] + 
   SB[W[2], W[7], W[4], W[47]] - SB[W[2], W[7], W[4], W[86]] + 
   SB[W[2], W[7], W[5], W[6]] + SB[W[2], W[7], W[5], W[47]] - 
   SB[W[2], W[7], W[5], W[86]] - 2*SB[W[2], W[7], W[19], W[6]] + 
   2*SB[W[2], W[7], W[19], W[37]] + 2*SB[W[2], W[7], W[26], W[17]] - 
   2*SB[W[2], W[7], W[26], W[47]] - SB[W[2], W[7], W[50], W[6]] - 
   2*SB[W[2], W[7], W[50], W[17]] + SB[W[2], W[7], W[50], W[47]] + 
   SB[W[2], W[7], W[50], W[86]] + SB[W[2], W[7], W[89], W[6]] - 
   2*SB[W[2], W[7], W[89], W[37]] - SB[W[2], W[7], W[89], W[47]] + 
   SB[W[2], W[7], W[89], W[86]] - SB[W[2], W[7], W[182], W[182]] + 
   SB[W[2], W[7], W[182], W[183]] + SB[W[2], W[7], W[182], W[187]] + 
   SB[W[2], W[7], W[182], W[188]] - SB[W[2], W[7], W[182], W[189]] + 
   SB[W[2], W[7], W[182], W[190]] + SB[W[2], W[7], W[182], W[194]] - 
   SB[W[2], W[7], W[182], W[203]] + SB[W[2], W[7], W[182], W[218]] - 
   SB[W[2], W[7], W[186], W[182]] + SB[W[2], W[7], W[186], W[183]] + 
   SB[W[2], W[7], W[186], W[187]] + SB[W[2], W[7], W[186], W[188]] - 
   SB[W[2], W[7], W[186], W[189]] + SB[W[2], W[7], W[186], W[190]] + 
   SB[W[2], W[7], W[186], W[194]] - SB[W[2], W[7], W[186], W[203]] + 
   SB[W[2], W[7], W[186], W[218]] - SB[W[2], W[7], W[189], W[182]] + 
   SB[W[2], W[7], W[189], W[183]] + SB[W[2], W[7], W[189], W[187]] + 
   SB[W[2], W[7], W[189], W[188]] - SB[W[2], W[7], W[189], W[189]] + 
   SB[W[2], W[7], W[189], W[190]] + SB[W[2], W[7], W[189], W[194]] - 
   SB[W[2], W[7], W[189], W[203]] + SB[W[2], W[7], W[189], W[218]] - 
   SB[W[2], W[7], W[211], W[182]] + SB[W[2], W[7], W[211], W[183]] + 
   SB[W[2], W[7], W[211], W[187]] + SB[W[2], W[7], W[211], W[188]] - 
   SB[W[2], W[7], W[211], W[189]] + SB[W[2], W[7], W[211], W[190]] + 
   SB[W[2], W[7], W[211], W[194]] - SB[W[2], W[7], W[211], W[203]] + 
   SB[W[2], W[7], W[211], W[218]] + SB[W[2], W[8], W[5], W[6]] + 
   SB[W[2], W[8], W[5], W[47]] - SB[W[2], W[8], W[5], W[86]] + 
   SB[W[2], W[8], W[6], W[6]] + 2*SB[W[2], W[8], W[6], W[17]] - 
   2*SB[W[2], W[8], W[6], W[35]] + SB[W[2], W[8], W[6], W[47]] - 
   SB[W[2], W[8], W[6], W[86]] + 2*SB[W[2], W[8], W[17], W[6]] + 
   2*SB[W[2], W[8], W[17], W[17]] - 2*SB[W[2], W[8], W[17], W[35]] + 
   2*SB[W[2], W[8], W[17], W[47]] - 2*SB[W[2], W[8], W[17], W[86]] + 
   SB[W[2], W[8], W[50], W[6]] + 2*SB[W[2], W[8], W[50], W[17]] - 
   SB[W[2], W[8], W[50], W[47]] - SB[W[2], W[8], W[50], W[86]] - 
   2*SB[W[2], W[8], W[65], W[6]] - 2*SB[W[2], W[8], W[65], W[17]] + 
   2*SB[W[2], W[8], W[65], W[86]] - SB[W[2], W[8], W[93], W[6]] - 
   2*SB[W[2], W[8], W[93], W[17]] + 2*SB[W[2], W[8], W[93], W[35]] - 
   SB[W[2], W[8], W[93], W[47]] + SB[W[2], W[8], W[93], W[86]] + 
   SB[W[2], W[8], W[184], W[182]] - SB[W[2], W[8], W[184], W[183]] - 
   SB[W[2], W[8], W[184], W[187]] - SB[W[2], W[8], W[184], W[188]] + 
   SB[W[2], W[8], W[184], W[189]] - SB[W[2], W[8], W[184], W[190]] - 
   SB[W[2], W[8], W[184], W[194]] + SB[W[2], W[8], W[184], W[203]] - 
   SB[W[2], W[8], W[184], W[218]] + SB[W[2], W[8], W[187], W[182]] - 
   SB[W[2], W[8], W[187], W[183]] - SB[W[2], W[8], W[187], W[187]] - 
   SB[W[2], W[8], W[187], W[188]] + SB[W[2], W[8], W[187], W[189]] - 
   SB[W[2], W[8], W[187], W[190]] - SB[W[2], W[8], W[187], W[194]] + 
   SB[W[2], W[8], W[187], W[203]] - SB[W[2], W[8], W[187], W[218]] + 
   SB[W[2], W[8], W[188], W[182]] - SB[W[2], W[8], W[188], W[183]] - 
   SB[W[2], W[8], W[188], W[187]] - SB[W[2], W[8], W[188], W[188]] + 
   SB[W[2], W[8], W[188], W[189]] - SB[W[2], W[8], W[188], W[190]] - 
   SB[W[2], W[8], W[188], W[194]] + SB[W[2], W[8], W[188], W[203]] - 
   SB[W[2], W[8], W[188], W[218]] + SB[W[2], W[8], W[209], W[182]] - 
   SB[W[2], W[8], W[209], W[183]] - SB[W[2], W[8], W[209], W[187]] - 
   SB[W[2], W[8], W[209], W[188]] + SB[W[2], W[8], W[209], W[189]] - 
   SB[W[2], W[8], W[209], W[190]] - SB[W[2], W[8], W[209], W[194]] + 
   SB[W[2], W[8], W[209], W[203]] - SB[W[2], W[8], W[209], W[218]] + 
   SB[W[2], W[17], W[4], W[6]] + SB[W[2], W[17], W[4], W[47]] - 
   SB[W[2], W[17], W[4], W[86]] + 2*SB[W[2], W[17], W[6], W[35]] - 
   2*SB[W[2], W[17], W[6], W[47]] + 2*SB[W[2], W[17], W[17], W[35]] - 
   2*SB[W[2], W[17], W[17], W[47]] + 2*SB[W[2], W[17], W[26], W[17]] - 
   2*SB[W[2], W[17], W[26], W[47]] - SB[W[2], W[17], W[47], W[6]] - 
   2*SB[W[2], W[17], W[47], W[17]] + SB[W[2], W[17], W[47], W[47]] + 
   SB[W[2], W[17], W[47], W[86]] - SB[W[2], W[17], W[50], W[6]] - 
   2*SB[W[2], W[17], W[50], W[17]] + SB[W[2], W[17], W[50], W[47]] + 
   SB[W[2], W[17], W[50], W[86]] + SB[W[2], W[17], W[93], W[6]] + 
   2*SB[W[2], W[17], W[93], W[17]] - 2*SB[W[2], W[17], W[93], W[35]] + 
   SB[W[2], W[17], W[93], W[47]] - SB[W[2], W[17], W[93], W[86]] - 
   SB[W[2], W[17], W[182], W[182]] + SB[W[2], W[17], W[182], W[183]] + 
   SB[W[2], W[17], W[182], W[187]] + SB[W[2], W[17], W[182], W[188]] - 
   SB[W[2], W[17], W[182], W[189]] + SB[W[2], W[17], W[182], W[190]] + 
   SB[W[2], W[17], W[182], W[194]] - SB[W[2], W[17], W[182], W[203]] + 
   SB[W[2], W[17], W[182], W[218]] + SB[W[2], W[17], W[183], W[182]] - 
   SB[W[2], W[17], W[183], W[183]] - SB[W[2], W[17], W[183], W[187]] - 
   SB[W[2], W[17], W[183], W[188]] + SB[W[2], W[17], W[183], W[189]] - 
   SB[W[2], W[17], W[183], W[190]] - SB[W[2], W[17], W[183], W[194]] + 
   SB[W[2], W[17], W[183], W[203]] - SB[W[2], W[17], W[183], W[218]] - 
   SB[W[2], W[17], W[184], W[182]] + SB[W[2], W[17], W[184], W[183]] + 
   SB[W[2], W[17], W[184], W[187]] + SB[W[2], W[17], W[184], W[188]] - 
   SB[W[2], W[17], W[184], W[189]] + SB[W[2], W[17], W[184], W[190]] + 
   SB[W[2], W[17], W[184], W[194]] - SB[W[2], W[17], W[184], W[203]] + 
   SB[W[2], W[17], W[184], W[218]] - SB[W[2], W[17], W[189], W[182]] + 
   SB[W[2], W[17], W[189], W[183]] + SB[W[2], W[17], W[189], W[187]] + 
   SB[W[2], W[17], W[189], W[188]] - SB[W[2], W[17], W[189], W[189]] + 
   SB[W[2], W[17], W[189], W[190]] + SB[W[2], W[17], W[189], W[194]] - 
   SB[W[2], W[17], W[189], W[203]] + SB[W[2], W[17], W[189], W[218]] + 
   SB[W[2], W[17], W[190], W[182]] - SB[W[2], W[17], W[190], W[183]] - 
   SB[W[2], W[17], W[190], W[187]] - SB[W[2], W[17], W[190], W[188]] + 
   SB[W[2], W[17], W[190], W[189]] - SB[W[2], W[17], W[190], W[190]] - 
   SB[W[2], W[17], W[190], W[194]] + SB[W[2], W[17], W[190], W[203]] - 
   SB[W[2], W[17], W[190], W[218]] + SB[W[2], W[17], W[194], W[182]] - 
   SB[W[2], W[17], W[194], W[183]] - SB[W[2], W[17], W[194], W[187]] - 
   SB[W[2], W[17], W[194], W[188]] + SB[W[2], W[17], W[194], W[189]] - 
   SB[W[2], W[17], W[194], W[190]] - SB[W[2], W[17], W[194], W[194]] + 
   SB[W[2], W[17], W[194], W[203]] - SB[W[2], W[17], W[194], W[218]] - 
   SB[W[2], W[17], W[209], W[182]] + SB[W[2], W[17], W[209], W[183]] + 
   SB[W[2], W[17], W[209], W[187]] + SB[W[2], W[17], W[209], W[188]] - 
   SB[W[2], W[17], W[209], W[189]] + SB[W[2], W[17], W[209], W[190]] + 
   SB[W[2], W[17], W[209], W[194]] - SB[W[2], W[17], W[209], W[203]] + 
   SB[W[2], W[17], W[209], W[218]] + SB[W[2], W[17], W[218], W[182]] - 
   SB[W[2], W[17], W[218], W[183]] - SB[W[2], W[17], W[218], W[187]] - 
   SB[W[2], W[17], W[218], W[188]] + SB[W[2], W[17], W[218], W[189]] - 
   SB[W[2], W[17], W[218], W[190]] - SB[W[2], W[17], W[218], W[194]] + 
   SB[W[2], W[17], W[218], W[203]] - SB[W[2], W[17], W[218], W[218]] - 
   2*SB[W[2], W[23], W[2], W[17]] - 2*SB[W[2], W[23], W[2], W[37]] + 
   2*SB[W[2], W[23], W[2], W[86]] + SB[W[2], W[23], W[6], W[6]] - 
   2*SB[W[2], W[23], W[6], W[37]] - SB[W[2], W[23], W[6], W[47]] + 
   SB[W[2], W[23], W[6], W[86]] - SB[W[2], W[23], W[47], W[6]] - 
   2*SB[W[2], W[23], W[47], W[17]] + SB[W[2], W[23], W[47], W[47]] + 
   SB[W[2], W[23], W[47], W[86]] + SB[W[2], W[23], W[50], W[6]] + 
   2*SB[W[2], W[23], W[50], W[17]] - SB[W[2], W[23], W[50], W[47]] - 
   SB[W[2], W[23], W[50], W[86]] - SB[W[2], W[23], W[89], W[6]] + 
   2*SB[W[2], W[23], W[89], W[37]] + SB[W[2], W[23], W[89], W[47]] - 
   SB[W[2], W[23], W[89], W[86]] + SB[W[2], W[23], W[183], W[182]] - 
   SB[W[2], W[23], W[183], W[183]] - SB[W[2], W[23], W[183], W[187]] - 
   SB[W[2], W[23], W[183], W[188]] + SB[W[2], W[23], W[183], W[189]] - 
   SB[W[2], W[23], W[183], W[190]] - SB[W[2], W[23], W[183], W[194]] + 
   SB[W[2], W[23], W[183], W[203]] - SB[W[2], W[23], W[183], W[218]] + 
   SB[W[2], W[23], W[186], W[182]] - SB[W[2], W[23], W[186], W[183]] - 
   SB[W[2], W[23], W[186], W[187]] - SB[W[2], W[23], W[186], W[188]] + 
   SB[W[2], W[23], W[186], W[189]] - SB[W[2], W[23], W[186], W[190]] - 
   SB[W[2], W[23], W[186], W[194]] + SB[W[2], W[23], W[186], W[203]] - 
   SB[W[2], W[23], W[186], W[218]] + SB[W[2], W[23], W[187], W[182]] - 
   SB[W[2], W[23], W[187], W[183]] - SB[W[2], W[23], W[187], W[187]] - 
   SB[W[2], W[23], W[187], W[188]] + SB[W[2], W[23], W[187], W[189]] - 
   SB[W[2], W[23], W[187], W[190]] - SB[W[2], W[23], W[187], W[194]] + 
   SB[W[2], W[23], W[187], W[203]] - SB[W[2], W[23], W[187], W[218]] + 
   SB[W[2], W[23], W[188], W[182]] - SB[W[2], W[23], W[188], W[183]] - 
   SB[W[2], W[23], W[188], W[187]] - SB[W[2], W[23], W[188], W[188]] + 
   SB[W[2], W[23], W[188], W[189]] - SB[W[2], W[23], W[188], W[190]] - 
   SB[W[2], W[23], W[188], W[194]] + SB[W[2], W[23], W[188], W[203]] - 
   SB[W[2], W[23], W[188], W[218]] + SB[W[2], W[23], W[190], W[182]] - 
   SB[W[2], W[23], W[190], W[183]] - SB[W[2], W[23], W[190], W[187]] - 
   SB[W[2], W[23], W[190], W[188]] + SB[W[2], W[23], W[190], W[189]] - 
   SB[W[2], W[23], W[190], W[190]] - SB[W[2], W[23], W[190], W[194]] + 
   SB[W[2], W[23], W[190], W[203]] - SB[W[2], W[23], W[190], W[218]] + 
   SB[W[2], W[23], W[194], W[182]] - SB[W[2], W[23], W[194], W[183]] - 
   SB[W[2], W[23], W[194], W[187]] - SB[W[2], W[23], W[194], W[188]] + 
   SB[W[2], W[23], W[194], W[189]] - SB[W[2], W[23], W[194], W[190]] - 
   SB[W[2], W[23], W[194], W[194]] + SB[W[2], W[23], W[194], W[203]] - 
   SB[W[2], W[23], W[194], W[218]] + SB[W[2], W[23], W[211], W[182]] - 
   SB[W[2], W[23], W[211], W[183]] - SB[W[2], W[23], W[211], W[187]] - 
   SB[W[2], W[23], W[211], W[188]] + SB[W[2], W[23], W[211], W[189]] - 
   SB[W[2], W[23], W[211], W[190]] - SB[W[2], W[23], W[211], W[194]] + 
   SB[W[2], W[23], W[211], W[203]] - SB[W[2], W[23], W[211], W[218]] + 
   SB[W[2], W[23], W[218], W[182]] - SB[W[2], W[23], W[218], W[183]] - 
   SB[W[2], W[23], W[218], W[187]] - SB[W[2], W[23], W[218], W[188]] + 
   SB[W[2], W[23], W[218], W[189]] - SB[W[2], W[23], W[218], W[190]] - 
   SB[W[2], W[23], W[218], W[194]] + SB[W[2], W[23], W[218], W[203]] - 
   SB[W[2], W[23], W[218], W[218]] - SB[W[2], W[50], W[4], W[6]] - 
   SB[W[2], W[50], W[4], W[47]] + SB[W[2], W[50], W[4], W[86]] - 
   SB[W[2], W[50], W[5], W[6]] - SB[W[2], W[50], W[5], W[47]] + 
   SB[W[2], W[50], W[5], W[86]] - SB[W[2], W[50], W[6], W[6]] - 
   2*SB[W[2], W[50], W[6], W[17]] + SB[W[2], W[50], W[6], W[47]] + 
   SB[W[2], W[50], W[6], W[86]] - 2*SB[W[2], W[50], W[17], W[6]] - 
   2*SB[W[2], W[50], W[17], W[17]] + 2*SB[W[2], W[50], W[17], W[86]] - 
   2*SB[W[2], W[50], W[26], W[17]] + 2*SB[W[2], W[50], W[26], W[47]] + 
   SB[W[2], W[50], W[47], W[6]] + 2*SB[W[2], W[50], W[47], W[17]] - 
   SB[W[2], W[50], W[47], W[47]] - SB[W[2], W[50], W[47], W[86]] + 
   2*SB[W[2], W[50], W[65], W[6]] + 2*SB[W[2], W[50], W[65], W[17]] - 
   2*SB[W[2], W[50], W[65], W[86]] + SB[W[2], W[50], W[182], W[182]] - 
   SB[W[2], W[50], W[182], W[183]] - SB[W[2], W[50], W[182], W[187]] - 
   SB[W[2], W[50], W[182], W[188]] + SB[W[2], W[50], W[182], W[189]] - 
   SB[W[2], W[50], W[182], W[190]] - SB[W[2], W[50], W[182], W[194]] + 
   SB[W[2], W[50], W[182], W[203]] - SB[W[2], W[50], W[182], W[218]] - 
   SB[W[2], W[50], W[183], W[182]] + SB[W[2], W[50], W[183], W[183]] + 
   SB[W[2], W[50], W[183], W[187]] + SB[W[2], W[50], W[183], W[188]] - 
   SB[W[2], W[50], W[183], W[189]] + SB[W[2], W[50], W[183], W[190]] + 
   SB[W[2], W[50], W[183], W[194]] - SB[W[2], W[50], W[183], W[203]] + 
   SB[W[2], W[50], W[183], W[218]] - SB[W[2], W[50], W[187], W[182]] + 
   SB[W[2], W[50], W[187], W[183]] + SB[W[2], W[50], W[187], W[187]] + 
   SB[W[2], W[50], W[187], W[188]] - SB[W[2], W[50], W[187], W[189]] + 
   SB[W[2], W[50], W[187], W[190]] + SB[W[2], W[50], W[187], W[194]] - 
   SB[W[2], W[50], W[187], W[203]] + SB[W[2], W[50], W[187], W[218]] - 
   SB[W[2], W[50], W[188], W[182]] + SB[W[2], W[50], W[188], W[183]] + 
   SB[W[2], W[50], W[188], W[187]] + SB[W[2], W[50], W[188], W[188]] - 
   SB[W[2], W[50], W[188], W[189]] + SB[W[2], W[50], W[188], W[190]] + 
   SB[W[2], W[50], W[188], W[194]] - SB[W[2], W[50], W[188], W[203]] + 
   SB[W[2], W[50], W[188], W[218]] + SB[W[2], W[50], W[189], W[182]] - 
   SB[W[2], W[50], W[189], W[183]] - SB[W[2], W[50], W[189], W[187]] - 
   SB[W[2], W[50], W[189], W[188]] + SB[W[2], W[50], W[189], W[189]] - 
   SB[W[2], W[50], W[189], W[190]] - SB[W[2], W[50], W[189], W[194]] + 
   SB[W[2], W[50], W[189], W[203]] - SB[W[2], W[50], W[189], W[218]] - 
   SB[W[2], W[50], W[190], W[182]] + SB[W[2], W[50], W[190], W[183]] + 
   SB[W[2], W[50], W[190], W[187]] + SB[W[2], W[50], W[190], W[188]] - 
   SB[W[2], W[50], W[190], W[189]] + SB[W[2], W[50], W[190], W[190]] + 
   SB[W[2], W[50], W[190], W[194]] - SB[W[2], W[50], W[190], W[203]] + 
   SB[W[2], W[50], W[190], W[218]] - SB[W[2], W[50], W[194], W[182]] + 
   SB[W[2], W[50], W[194], W[183]] + SB[W[2], W[50], W[194], W[187]] + 
   SB[W[2], W[50], W[194], W[188]] - SB[W[2], W[50], W[194], W[189]] + 
   SB[W[2], W[50], W[194], W[190]] + SB[W[2], W[50], W[194], W[194]] - 
   SB[W[2], W[50], W[194], W[203]] + SB[W[2], W[50], W[194], W[218]] - 
   SB[W[2], W[50], W[218], W[182]] + SB[W[2], W[50], W[218], W[183]] + 
   SB[W[2], W[50], W[218], W[187]] + SB[W[2], W[50], W[218], W[188]] - 
   SB[W[2], W[50], W[218], W[189]] + SB[W[2], W[50], W[218], W[190]] + 
   SB[W[2], W[50], W[218], W[194]] - SB[W[2], W[50], W[218], W[203]] + 
   SB[W[2], W[50], W[218], W[218]] - SB[W[2], W[160], W[158], W[17]] - 
   SB[W[2], W[160], W[158], W[37]] + SB[W[2], W[160], W[158], W[86]] + 
   SB[W[2], W[160], W[160], W[6]]/2 - SB[W[2], W[160], W[160], W[35]] - 
   SB[W[2], W[160], W[160], W[37]] + SB[W[2], W[160], W[160], W[47]]/2 + 
   SB[W[2], W[160], W[160], W[86]]/2 - SB[W[2], W[160], W[162], W[6]]/2 - 
   SB[W[2], W[160], W[162], W[17]] + SB[W[2], W[160], W[162], W[35]] - 
   SB[W[2], W[160], W[162], W[47]]/2 + SB[W[2], W[160], W[162], W[86]]/2 + 
   SB[W[2], W[160], W[164], W[6]]/2 - SB[W[2], W[160], W[164], W[37]] - 
   SB[W[2], W[160], W[164], W[47]]/2 + SB[W[2], W[160], W[164], W[86]]/2 - 
   SB[W[2], W[160], W[278], W[182]]/2 + SB[W[2], W[160], W[278], W[183]]/2 + 
   SB[W[2], W[160], W[278], W[187]]/2 + SB[W[2], W[160], W[278], W[188]]/2 - 
   SB[W[2], W[160], W[278], W[189]]/2 + SB[W[2], W[160], W[278], W[190]]/2 + 
   SB[W[2], W[160], W[278], W[194]]/2 - SB[W[2], W[160], W[278], W[203]]/2 + 
   SB[W[2], W[160], W[278], W[218]]/2 - SB[W[4], W[2], W[2], W[17]] - 
   SB[W[4], W[2], W[2], W[37]] + SB[W[4], W[2], W[2], W[86]] - 
   SB[W[4], W[2], W[4], W[6]]/2 - SB[W[4], W[2], W[4], W[17]] + 
   SB[W[4], W[2], W[4], W[35]] - SB[W[4], W[2], W[4], W[47]]/2 + 
   SB[W[4], W[2], W[4], W[86]]/2 + SB[W[4], W[2], W[6], W[6]]/2 + 
   2*SB[W[4], W[2], W[6], W[17]] - SB[W[4], W[2], W[6], W[35]] + 
   SB[W[4], W[2], W[6], W[37]] + SB[W[4], W[2], W[6], W[47]]/2 - 
   (3*SB[W[4], W[2], W[6], W[86]])/2 + 2*SB[W[4], W[2], W[17], W[6]] + 
   2*SB[W[4], W[2], W[17], W[17]] - 2*SB[W[4], W[2], W[17], W[35]] + 
   2*SB[W[4], W[2], W[17], W[47]] - 2*SB[W[4], W[2], W[17], W[86]] + 
   2*SB[W[4], W[2], W[19], W[6]] - 2*SB[W[4], W[2], W[19], W[37]] + 
   SB[W[4], W[2], W[50], W[6]] + 2*SB[W[4], W[2], W[50], W[17]] - 
   SB[W[4], W[2], W[50], W[47]] - SB[W[4], W[2], W[50], W[86]] - 
   2*SB[W[4], W[2], W[65], W[6]] - 2*SB[W[4], W[2], W[65], W[17]] + 
   2*SB[W[4], W[2], W[65], W[86]] - SB[W[4], W[2], W[89], W[6]]/2 + 
   SB[W[4], W[2], W[89], W[37]] + SB[W[4], W[2], W[89], W[47]]/2 - 
   SB[W[4], W[2], W[89], W[86]]/2 - SB[W[4], W[2], W[93], W[6]]/2 - 
   SB[W[4], W[2], W[93], W[17]] + SB[W[4], W[2], W[93], W[35]] - 
   SB[W[4], W[2], W[93], W[47]]/2 + SB[W[4], W[2], W[93], W[86]]/2 + 
   SB[W[4], W[2], W[182], W[182]]/2 - SB[W[4], W[2], W[182], W[183]]/2 - 
   SB[W[4], W[2], W[182], W[187]]/2 - SB[W[4], W[2], W[182], W[188]]/2 + 
   SB[W[4], W[2], W[182], W[189]]/2 - SB[W[4], W[2], W[182], W[190]]/2 - 
   SB[W[4], W[2], W[182], W[194]]/2 + SB[W[4], W[2], W[182], W[203]]/2 - 
   SB[W[4], W[2], W[182], W[218]]/2 + SB[W[4], W[2], W[184], W[182]]/2 - 
   SB[W[4], W[2], W[184], W[183]]/2 - SB[W[4], W[2], W[184], W[187]]/2 - 
   SB[W[4], W[2], W[184], W[188]]/2 + SB[W[4], W[2], W[184], W[189]]/2 - 
   SB[W[4], W[2], W[184], W[190]]/2 - SB[W[4], W[2], W[184], W[194]]/2 + 
   SB[W[4], W[2], W[184], W[203]]/2 - SB[W[4], W[2], W[184], W[218]]/2 + 
   SB[W[4], W[2], W[186], W[182]]/2 - SB[W[4], W[2], W[186], W[183]]/2 - 
   SB[W[4], W[2], W[186], W[187]]/2 - SB[W[4], W[2], W[186], W[188]]/2 + 
   SB[W[4], W[2], W[186], W[189]]/2 - SB[W[4], W[2], W[186], W[190]]/2 - 
   SB[W[4], W[2], W[186], W[194]]/2 + SB[W[4], W[2], W[186], W[203]]/2 - 
   SB[W[4], W[2], W[186], W[218]]/2 + SB[W[4], W[2], W[187], W[182]]/2 - 
   SB[W[4], W[2], W[187], W[183]]/2 - SB[W[4], W[2], W[187], W[187]]/2 - 
   SB[W[4], W[2], W[187], W[188]]/2 + SB[W[4], W[2], W[187], W[189]]/2 - 
   SB[W[4], W[2], W[187], W[190]]/2 - SB[W[4], W[2], W[187], W[194]]/2 + 
   SB[W[4], W[2], W[187], W[203]]/2 - SB[W[4], W[2], W[187], W[218]]/2 + 
   SB[W[4], W[2], W[188], W[182]]/2 - SB[W[4], W[2], W[188], W[183]]/2 - 
   SB[W[4], W[2], W[188], W[187]]/2 - SB[W[4], W[2], W[188], W[188]]/2 + 
   SB[W[4], W[2], W[188], W[189]]/2 - SB[W[4], W[2], W[188], W[190]]/2 - 
   SB[W[4], W[2], W[188], W[194]]/2 + SB[W[4], W[2], W[188], W[203]]/2 - 
   SB[W[4], W[2], W[188], W[218]]/2 + SB[W[4], W[2], W[189], W[182]]/2 - 
   SB[W[4], W[2], W[189], W[183]]/2 - SB[W[4], W[2], W[189], W[187]]/2 - 
   SB[W[4], W[2], W[189], W[188]]/2 + SB[W[4], W[2], W[189], W[189]]/2 - 
   SB[W[4], W[2], W[189], W[190]]/2 - SB[W[4], W[2], W[189], W[194]]/2 + 
   SB[W[4], W[2], W[189], W[203]]/2 - SB[W[4], W[2], W[189], W[218]]/2 + 
   SB[W[4], W[2], W[209], W[182]]/2 - SB[W[4], W[2], W[209], W[183]]/2 - 
   SB[W[4], W[2], W[209], W[187]]/2 - SB[W[4], W[2], W[209], W[188]]/2 + 
   SB[W[4], W[2], W[209], W[189]]/2 - SB[W[4], W[2], W[209], W[190]]/2 - 
   SB[W[4], W[2], W[209], W[194]]/2 + SB[W[4], W[2], W[209], W[203]]/2 - 
   SB[W[4], W[2], W[209], W[218]]/2 + SB[W[4], W[2], W[211], W[182]]/2 - 
   SB[W[4], W[2], W[211], W[183]]/2 - SB[W[4], W[2], W[211], W[187]]/2 - 
   SB[W[4], W[2], W[211], W[188]]/2 + SB[W[4], W[2], W[211], W[189]]/2 - 
   SB[W[4], W[2], W[211], W[190]]/2 - SB[W[4], W[2], W[211], W[194]]/2 + 
   SB[W[4], W[2], W[211], W[203]]/2 - SB[W[4], W[2], W[211], W[218]]/2 + 
   SB[W[4], W[5], W[6], W[6]] + SB[W[4], W[5], W[6], W[47]] - 
   SB[W[4], W[5], W[6], W[86]] - 2*SB[W[4], W[5], W[26], W[17]] + 
   2*SB[W[4], W[5], W[26], W[47]] + SB[W[4], W[5], W[31], W[6]] + 
   2*SB[W[4], W[5], W[31], W[17]] - SB[W[4], W[5], W[31], W[47]] - 
   SB[W[4], W[5], W[31], W[86]] + SB[W[4], W[5], W[50], W[6]] + 
   2*SB[W[4], W[5], W[50], W[17]] - SB[W[4], W[5], W[50], W[47]] - 
   SB[W[4], W[5], W[50], W[86]] - 2*SB[W[4], W[5], W[65], W[6]] - 
   2*SB[W[4], W[5], W[65], W[17]] + 2*SB[W[4], W[5], W[65], W[86]] + 
   SB[W[4], W[5], W[184], W[182]] - SB[W[4], W[5], W[184], W[183]] - 
   SB[W[4], W[5], W[184], W[187]] - SB[W[4], W[5], W[184], W[188]] + 
   SB[W[4], W[5], W[184], W[189]] - SB[W[4], W[5], W[184], W[190]] - 
   SB[W[4], W[5], W[184], W[194]] + SB[W[4], W[5], W[184], W[203]] - 
   SB[W[4], W[5], W[184], W[218]] + SB[W[4], W[5], W[187], W[182]] - 
   SB[W[4], W[5], W[187], W[183]] - SB[W[4], W[5], W[187], W[187]] - 
   SB[W[4], W[5], W[187], W[188]] + SB[W[4], W[5], W[187], W[189]] - 
   SB[W[4], W[5], W[187], W[190]] - SB[W[4], W[5], W[187], W[194]] + 
   SB[W[4], W[5], W[187], W[203]] - SB[W[4], W[5], W[187], W[218]] + 
   SB[W[4], W[5], W[188], W[182]] - SB[W[4], W[5], W[188], W[183]] - 
   SB[W[4], W[5], W[188], W[187]] - SB[W[4], W[5], W[188], W[188]] + 
   SB[W[4], W[5], W[188], W[189]] - SB[W[4], W[5], W[188], W[190]] - 
   SB[W[4], W[5], W[188], W[194]] + SB[W[4], W[5], W[188], W[203]] - 
   SB[W[4], W[5], W[188], W[218]] + SB[W[4], W[6], W[2], W[17]] + 
   SB[W[4], W[6], W[2], W[37]] - SB[W[4], W[6], W[2], W[86]] + 
   SB[W[4], W[6], W[4], W[6]]/2 + SB[W[4], W[6], W[4], W[17]] - 
   SB[W[4], W[6], W[4], W[35]] + SB[W[4], W[6], W[4], W[47]]/2 - 
   SB[W[4], W[6], W[4], W[86]]/2 + SB[W[4], W[6], W[5], W[6]] + 
   SB[W[4], W[6], W[5], W[47]] - SB[W[4], W[6], W[5], W[86]] + 
   SB[W[4], W[6], W[6], W[6]]/2 - SB[W[4], W[6], W[6], W[35]] - 
   SB[W[4], W[6], W[6], W[37]] + SB[W[4], W[6], W[6], W[47]]/2 + 
   SB[W[4], W[6], W[6], W[86]]/2 - 2*SB[W[4], W[6], W[19], W[6]] + 
   2*SB[W[4], W[6], W[19], W[37]] + SB[W[4], W[6], W[89], W[6]]/2 - 
   SB[W[4], W[6], W[89], W[37]] - SB[W[4], W[6], W[89], W[47]]/2 + 
   SB[W[4], W[6], W[89], W[86]]/2 - SB[W[4], W[6], W[93], W[6]]/2 - 
   SB[W[4], W[6], W[93], W[17]] + SB[W[4], W[6], W[93], W[35]] - 
   SB[W[4], W[6], W[93], W[47]]/2 + SB[W[4], W[6], W[93], W[86]]/2 - 
   SB[W[4], W[6], W[182], W[182]]/2 + SB[W[4], W[6], W[182], W[183]]/2 + 
   SB[W[4], W[6], W[182], W[187]]/2 + SB[W[4], W[6], W[182], W[188]]/2 - 
   SB[W[4], W[6], W[182], W[189]]/2 + SB[W[4], W[6], W[182], W[190]]/2 + 
   SB[W[4], W[6], W[182], W[194]]/2 - SB[W[4], W[6], W[182], W[203]]/2 + 
   SB[W[4], W[6], W[182], W[218]]/2 + SB[W[4], W[6], W[184], W[182]]/2 - 
   SB[W[4], W[6], W[184], W[183]]/2 - SB[W[4], W[6], W[184], W[187]]/2 - 
   SB[W[4], W[6], W[184], W[188]]/2 + SB[W[4], W[6], W[184], W[189]]/2 - 
   SB[W[4], W[6], W[184], W[190]]/2 - SB[W[4], W[6], W[184], W[194]]/2 + 
   SB[W[4], W[6], W[184], W[203]]/2 - SB[W[4], W[6], W[184], W[218]]/2 - 
   SB[W[4], W[6], W[186], W[182]]/2 + SB[W[4], W[6], W[186], W[183]]/2 + 
   SB[W[4], W[6], W[186], W[187]]/2 + SB[W[4], W[6], W[186], W[188]]/2 - 
   SB[W[4], W[6], W[186], W[189]]/2 + SB[W[4], W[6], W[186], W[190]]/2 + 
   SB[W[4], W[6], W[186], W[194]]/2 - SB[W[4], W[6], W[186], W[203]]/2 + 
   SB[W[4], W[6], W[186], W[218]]/2 + SB[W[4], W[6], W[187], W[182]]/2 - 
   SB[W[4], W[6], W[187], W[183]]/2 - SB[W[4], W[6], W[187], W[187]]/2 - 
   SB[W[4], W[6], W[187], W[188]]/2 + SB[W[4], W[6], W[187], W[189]]/2 - 
   SB[W[4], W[6], W[187], W[190]]/2 - SB[W[4], W[6], W[187], W[194]]/2 + 
   SB[W[4], W[6], W[187], W[203]]/2 - SB[W[4], W[6], W[187], W[218]]/2 + 
   SB[W[4], W[6], W[188], W[182]]/2 - SB[W[4], W[6], W[188], W[183]]/2 - 
   SB[W[4], W[6], W[188], W[187]]/2 - SB[W[4], W[6], W[188], W[188]]/2 + 
   SB[W[4], W[6], W[188], W[189]]/2 - SB[W[4], W[6], W[188], W[190]]/2 - 
   SB[W[4], W[6], W[188], W[194]]/2 + SB[W[4], W[6], W[188], W[203]]/2 - 
   SB[W[4], W[6], W[188], W[218]]/2 - SB[W[4], W[6], W[189], W[182]]/2 + 
   SB[W[4], W[6], W[189], W[183]]/2 + SB[W[4], W[6], W[189], W[187]]/2 + 
   SB[W[4], W[6], W[189], W[188]]/2 - SB[W[4], W[6], W[189], W[189]]/2 + 
   SB[W[4], W[6], W[189], W[190]]/2 + SB[W[4], W[6], W[189], W[194]]/2 - 
   SB[W[4], W[6], W[189], W[203]]/2 + SB[W[4], W[6], W[189], W[218]]/2 + 
   SB[W[4], W[6], W[209], W[182]]/2 - SB[W[4], W[6], W[209], W[183]]/2 - 
   SB[W[4], W[6], W[209], W[187]]/2 - SB[W[4], W[6], W[209], W[188]]/2 + 
   SB[W[4], W[6], W[209], W[189]]/2 - SB[W[4], W[6], W[209], W[190]]/2 - 
   SB[W[4], W[6], W[209], W[194]]/2 + SB[W[4], W[6], W[209], W[203]]/2 - 
   SB[W[4], W[6], W[209], W[218]]/2 - SB[W[4], W[6], W[211], W[182]]/2 + 
   SB[W[4], W[6], W[211], W[183]]/2 + SB[W[4], W[6], W[211], W[187]]/2 + 
   SB[W[4], W[6], W[211], W[188]]/2 - SB[W[4], W[6], W[211], W[189]]/2 + 
   SB[W[4], W[6], W[211], W[190]]/2 + SB[W[4], W[6], W[211], W[194]]/2 - 
   SB[W[4], W[6], W[211], W[203]]/2 + SB[W[4], W[6], W[211], W[218]]/2 + 
   2*SB[W[4], W[7], W[2], W[17]] + 2*SB[W[4], W[7], W[2], W[37]] - 
   2*SB[W[4], W[7], W[2], W[86]] + SB[W[4], W[7], W[4], W[6]] + 
   SB[W[4], W[7], W[4], W[47]] - SB[W[4], W[7], W[4], W[86]] + 
   SB[W[4], W[7], W[5], W[6]] + SB[W[4], W[7], W[5], W[47]] - 
   SB[W[4], W[7], W[5], W[86]] - 2*SB[W[4], W[7], W[19], W[6]] + 
   2*SB[W[4], W[7], W[19], W[37]] + 2*SB[W[4], W[7], W[26], W[17]] - 
   2*SB[W[4], W[7], W[26], W[47]] - SB[W[4], W[7], W[50], W[6]] - 
   2*SB[W[4], W[7], W[50], W[17]] + SB[W[4], W[7], W[50], W[47]] + 
   SB[W[4], W[7], W[50], W[86]] + SB[W[4], W[7], W[89], W[6]] - 
   2*SB[W[4], W[7], W[89], W[37]] - SB[W[4], W[7], W[89], W[47]] + 
   SB[W[4], W[7], W[89], W[86]] - SB[W[4], W[7], W[182], W[182]] + 
   SB[W[4], W[7], W[182], W[183]] + SB[W[4], W[7], W[182], W[187]] + 
   SB[W[4], W[7], W[182], W[188]] - SB[W[4], W[7], W[182], W[189]] + 
   SB[W[4], W[7], W[182], W[190]] + SB[W[4], W[7], W[182], W[194]] - 
   SB[W[4], W[7], W[182], W[203]] + SB[W[4], W[7], W[182], W[218]] - 
   SB[W[4], W[7], W[186], W[182]] + SB[W[4], W[7], W[186], W[183]] + 
   SB[W[4], W[7], W[186], W[187]] + SB[W[4], W[7], W[186], W[188]] - 
   SB[W[4], W[7], W[186], W[189]] + SB[W[4], W[7], W[186], W[190]] + 
   SB[W[4], W[7], W[186], W[194]] - SB[W[4], W[7], W[186], W[203]] + 
   SB[W[4], W[7], W[186], W[218]] - SB[W[4], W[7], W[189], W[182]] + 
   SB[W[4], W[7], W[189], W[183]] + SB[W[4], W[7], W[189], W[187]] + 
   SB[W[4], W[7], W[189], W[188]] - SB[W[4], W[7], W[189], W[189]] + 
   SB[W[4], W[7], W[189], W[190]] + SB[W[4], W[7], W[189], W[194]] - 
   SB[W[4], W[7], W[189], W[203]] + SB[W[4], W[7], W[189], W[218]] - 
   SB[W[4], W[7], W[211], W[182]] + SB[W[4], W[7], W[211], W[183]] + 
   SB[W[4], W[7], W[211], W[187]] + SB[W[4], W[7], W[211], W[188]] - 
   SB[W[4], W[7], W[211], W[189]] + SB[W[4], W[7], W[211], W[190]] + 
   SB[W[4], W[7], W[211], W[194]] - SB[W[4], W[7], W[211], W[203]] + 
   SB[W[4], W[7], W[211], W[218]] - SB[W[4], W[8], W[5], W[6]] - 
   SB[W[4], W[8], W[5], W[47]] + SB[W[4], W[8], W[5], W[86]] - 
   SB[W[4], W[8], W[6], W[6]] - 2*SB[W[4], W[8], W[6], W[17]] + 
   2*SB[W[4], W[8], W[6], W[35]] - SB[W[4], W[8], W[6], W[47]] + 
   SB[W[4], W[8], W[6], W[86]] - 2*SB[W[4], W[8], W[17], W[6]] - 
   2*SB[W[4], W[8], W[17], W[17]] + 2*SB[W[4], W[8], W[17], W[35]] - 
   2*SB[W[4], W[8], W[17], W[47]] + 2*SB[W[4], W[8], W[17], W[86]] - 
   SB[W[4], W[8], W[50], W[6]] - 2*SB[W[4], W[8], W[50], W[17]] + 
   SB[W[4], W[8], W[50], W[47]] + SB[W[4], W[8], W[50], W[86]] + 
   2*SB[W[4], W[8], W[65], W[6]] + 2*SB[W[4], W[8], W[65], W[17]] - 
   2*SB[W[4], W[8], W[65], W[86]] + SB[W[4], W[8], W[93], W[6]] + 
   2*SB[W[4], W[8], W[93], W[17]] - 2*SB[W[4], W[8], W[93], W[35]] + 
   SB[W[4], W[8], W[93], W[47]] - SB[W[4], W[8], W[93], W[86]] - 
   SB[W[4], W[8], W[184], W[182]] + SB[W[4], W[8], W[184], W[183]] + 
   SB[W[4], W[8], W[184], W[187]] + SB[W[4], W[8], W[184], W[188]] - 
   SB[W[4], W[8], W[184], W[189]] + SB[W[4], W[8], W[184], W[190]] + 
   SB[W[4], W[8], W[184], W[194]] - SB[W[4], W[8], W[184], W[203]] + 
   SB[W[4], W[8], W[184], W[218]] - SB[W[4], W[8], W[187], W[182]] + 
   SB[W[4], W[8], W[187], W[183]] + SB[W[4], W[8], W[187], W[187]] + 
   SB[W[4], W[8], W[187], W[188]] - SB[W[4], W[8], W[187], W[189]] + 
   SB[W[4], W[8], W[187], W[190]] + SB[W[4], W[8], W[187], W[194]] - 
   SB[W[4], W[8], W[187], W[203]] + SB[W[4], W[8], W[187], W[218]] - 
   SB[W[4], W[8], W[188], W[182]] + SB[W[4], W[8], W[188], W[183]] + 
   SB[W[4], W[8], W[188], W[187]] + SB[W[4], W[8], W[188], W[188]] - 
   SB[W[4], W[8], W[188], W[189]] + SB[W[4], W[8], W[188], W[190]] + 
   SB[W[4], W[8], W[188], W[194]] - SB[W[4], W[8], W[188], W[203]] + 
   SB[W[4], W[8], W[188], W[218]] - SB[W[4], W[8], W[209], W[182]] + 
   SB[W[4], W[8], W[209], W[183]] + SB[W[4], W[8], W[209], W[187]] + 
   SB[W[4], W[8], W[209], W[188]] - SB[W[4], W[8], W[209], W[189]] + 
   SB[W[4], W[8], W[209], W[190]] + SB[W[4], W[8], W[209], W[194]] - 
   SB[W[4], W[8], W[209], W[203]] + SB[W[4], W[8], W[209], W[218]] - 
   2*SB[W[4], W[19], W[2], W[17]] - 2*SB[W[4], W[19], W[2], W[37]] + 
   2*SB[W[4], W[19], W[2], W[86]] - SB[W[4], W[19], W[4], W[6]] - 
   SB[W[4], W[19], W[4], W[47]] + SB[W[4], W[19], W[4], W[86]] - 
   SB[W[4], W[19], W[5], W[6]] - SB[W[4], W[19], W[5], W[47]] + 
   SB[W[4], W[19], W[5], W[86]] - SB[W[4], W[19], W[6], W[6]] - 
   SB[W[4], W[19], W[6], W[47]] + SB[W[4], W[19], W[6], W[86]] + 
   2*SB[W[4], W[19], W[19], W[6]] - 2*SB[W[4], W[19], W[19], W[37]] - 
   SB[W[4], W[19], W[31], W[6]] - 2*SB[W[4], W[19], W[31], W[17]] + 
   SB[W[4], W[19], W[31], W[47]] + SB[W[4], W[19], W[31], W[86]] + 
   2*SB[W[4], W[19], W[65], W[6]] + 2*SB[W[4], W[19], W[65], W[17]] - 
   2*SB[W[4], W[19], W[65], W[86]] - SB[W[4], W[19], W[89], W[6]] + 
   2*SB[W[4], W[19], W[89], W[37]] + SB[W[4], W[19], W[89], W[47]] - 
   SB[W[4], W[19], W[89], W[86]] + SB[W[4], W[19], W[182], W[182]] - 
   SB[W[4], W[19], W[182], W[183]] - SB[W[4], W[19], W[182], W[187]] - 
   SB[W[4], W[19], W[182], W[188]] + SB[W[4], W[19], W[182], W[189]] - 
   SB[W[4], W[19], W[182], W[190]] - SB[W[4], W[19], W[182], W[194]] + 
   SB[W[4], W[19], W[182], W[203]] - SB[W[4], W[19], W[182], W[218]] - 
   SB[W[4], W[19], W[184], W[182]] + SB[W[4], W[19], W[184], W[183]] + 
   SB[W[4], W[19], W[184], W[187]] + SB[W[4], W[19], W[184], W[188]] - 
   SB[W[4], W[19], W[184], W[189]] + SB[W[4], W[19], W[184], W[190]] + 
   SB[W[4], W[19], W[184], W[194]] - SB[W[4], W[19], W[184], W[203]] + 
   SB[W[4], W[19], W[184], W[218]] + SB[W[4], W[19], W[186], W[182]] - 
   SB[W[4], W[19], W[186], W[183]] - SB[W[4], W[19], W[186], W[187]] - 
   SB[W[4], W[19], W[186], W[188]] + SB[W[4], W[19], W[186], W[189]] - 
   SB[W[4], W[19], W[186], W[190]] - SB[W[4], W[19], W[186], W[194]] + 
   SB[W[4], W[19], W[186], W[203]] - SB[W[4], W[19], W[186], W[218]] - 
   SB[W[4], W[19], W[187], W[182]] + SB[W[4], W[19], W[187], W[183]] + 
   SB[W[4], W[19], W[187], W[187]] + SB[W[4], W[19], W[187], W[188]] - 
   SB[W[4], W[19], W[187], W[189]] + SB[W[4], W[19], W[187], W[190]] + 
   SB[W[4], W[19], W[187], W[194]] - SB[W[4], W[19], W[187], W[203]] + 
   SB[W[4], W[19], W[187], W[218]] - SB[W[4], W[19], W[188], W[182]] + 
   SB[W[4], W[19], W[188], W[183]] + SB[W[4], W[19], W[188], W[187]] + 
   SB[W[4], W[19], W[188], W[188]] - SB[W[4], W[19], W[188], W[189]] + 
   SB[W[4], W[19], W[188], W[190]] + SB[W[4], W[19], W[188], W[194]] - 
   SB[W[4], W[19], W[188], W[203]] + SB[W[4], W[19], W[188], W[218]] + 
   SB[W[4], W[19], W[189], W[182]] - SB[W[4], W[19], W[189], W[183]] - 
   SB[W[4], W[19], W[189], W[187]] - SB[W[4], W[19], W[189], W[188]] + 
   SB[W[4], W[19], W[189], W[189]] - SB[W[4], W[19], W[189], W[190]] - 
   SB[W[4], W[19], W[189], W[194]] + SB[W[4], W[19], W[189], W[203]] - 
   SB[W[4], W[19], W[189], W[218]] + SB[W[4], W[19], W[211], W[182]] - 
   SB[W[4], W[19], W[211], W[183]] - SB[W[4], W[19], W[211], W[187]] - 
   SB[W[4], W[19], W[211], W[188]] + SB[W[4], W[19], W[211], W[189]] - 
   SB[W[4], W[19], W[211], W[190]] - SB[W[4], W[19], W[211], W[194]] + 
   SB[W[4], W[19], W[211], W[203]] - SB[W[4], W[19], W[211], W[218]] + 
   SB[W[4], W[158], W[158], W[17]] + SB[W[4], W[158], W[158], W[37]] - 
   SB[W[4], W[158], W[158], W[86]] - SB[W[4], W[158], W[160], W[6]]/2 + 
   SB[W[4], W[158], W[160], W[35]] + SB[W[4], W[158], W[160], W[37]] - 
   SB[W[4], W[158], W[160], W[47]]/2 - SB[W[4], W[158], W[160], W[86]]/2 + 
   SB[W[4], W[158], W[162], W[6]]/2 + SB[W[4], W[158], W[162], W[17]] - 
   SB[W[4], W[158], W[162], W[35]] + SB[W[4], W[158], W[162], W[47]]/2 - 
   SB[W[4], W[158], W[162], W[86]]/2 - SB[W[4], W[158], W[164], W[6]]/2 + 
   SB[W[4], W[158], W[164], W[37]] + SB[W[4], W[158], W[164], W[47]]/2 - 
   SB[W[4], W[158], W[164], W[86]]/2 + SB[W[4], W[158], W[278], W[182]]/2 - 
   SB[W[4], W[158], W[278], W[183]]/2 - SB[W[4], W[158], W[278], W[187]]/2 - 
   SB[W[4], W[158], W[278], W[188]]/2 + SB[W[4], W[158], W[278], W[189]]/2 - 
   SB[W[4], W[158], W[278], W[190]]/2 - SB[W[4], W[158], W[278], W[194]]/2 + 
   SB[W[4], W[158], W[278], W[203]]/2 - SB[W[4], W[158], W[278], W[218]]/2 + 
   SB[W[4], W[160], W[158], W[17]] + SB[W[4], W[160], W[158], W[37]] - 
   SB[W[4], W[160], W[158], W[86]] - SB[W[4], W[160], W[160], W[6]]/2 + 
   SB[W[4], W[160], W[160], W[35]] + SB[W[4], W[160], W[160], W[37]] - 
   SB[W[4], W[160], W[160], W[47]]/2 - SB[W[4], W[160], W[160], W[86]]/2 + 
   SB[W[4], W[160], W[162], W[6]]/2 + SB[W[4], W[160], W[162], W[17]] - 
   SB[W[4], W[160], W[162], W[35]] + SB[W[4], W[160], W[162], W[47]]/2 - 
   SB[W[4], W[160], W[162], W[86]]/2 - SB[W[4], W[160], W[164], W[6]]/2 + 
   SB[W[4], W[160], W[164], W[37]] + SB[W[4], W[160], W[164], W[47]]/2 - 
   SB[W[4], W[160], W[164], W[86]]/2 + SB[W[4], W[160], W[278], W[182]]/2 - 
   SB[W[4], W[160], W[278], W[183]]/2 - SB[W[4], W[160], W[278], W[187]]/2 - 
   SB[W[4], W[160], W[278], W[188]]/2 + SB[W[4], W[160], W[278], W[189]]/2 - 
   SB[W[4], W[160], W[278], W[190]]/2 - SB[W[4], W[160], W[278], W[194]]/2 + 
   SB[W[4], W[160], W[278], W[203]]/2 - SB[W[4], W[160], W[278], W[218]]/2 + 
   SB[W[5], W[4], W[6], W[6]] + SB[W[5], W[4], W[6], W[47]] - 
   SB[W[5], W[4], W[6], W[86]] - 2*SB[W[5], W[4], W[26], W[17]] + 
   2*SB[W[5], W[4], W[26], W[47]] + SB[W[5], W[4], W[31], W[6]] + 
   2*SB[W[5], W[4], W[31], W[17]] - SB[W[5], W[4], W[31], W[47]] - 
   SB[W[5], W[4], W[31], W[86]] + SB[W[5], W[4], W[50], W[6]] + 
   2*SB[W[5], W[4], W[50], W[17]] - SB[W[5], W[4], W[50], W[47]] - 
   SB[W[5], W[4], W[50], W[86]] - 2*SB[W[5], W[4], W[65], W[6]] - 
   2*SB[W[5], W[4], W[65], W[17]] + 2*SB[W[5], W[4], W[65], W[86]] + 
   SB[W[5], W[4], W[184], W[182]] - SB[W[5], W[4], W[184], W[183]] - 
   SB[W[5], W[4], W[184], W[187]] - SB[W[5], W[4], W[184], W[188]] + 
   SB[W[5], W[4], W[184], W[189]] - SB[W[5], W[4], W[184], W[190]] - 
   SB[W[5], W[4], W[184], W[194]] + SB[W[5], W[4], W[184], W[203]] - 
   SB[W[5], W[4], W[184], W[218]] + SB[W[5], W[4], W[187], W[182]] - 
   SB[W[5], W[4], W[187], W[183]] - SB[W[5], W[4], W[187], W[187]] - 
   SB[W[5], W[4], W[187], W[188]] + SB[W[5], W[4], W[187], W[189]] - 
   SB[W[5], W[4], W[187], W[190]] - SB[W[5], W[4], W[187], W[194]] + 
   SB[W[5], W[4], W[187], W[203]] - SB[W[5], W[4], W[187], W[218]] + 
   SB[W[5], W[4], W[188], W[182]] - SB[W[5], W[4], W[188], W[183]] - 
   SB[W[5], W[4], W[188], W[187]] - SB[W[5], W[4], W[188], W[188]] + 
   SB[W[5], W[4], W[188], W[189]] - SB[W[5], W[4], W[188], W[190]] - 
   SB[W[5], W[4], W[188], W[194]] + SB[W[5], W[4], W[188], W[203]] - 
   SB[W[5], W[4], W[188], W[218]] + SB[W[5], W[6], W[4], W[6]] + 
   SB[W[5], W[6], W[4], W[47]] - SB[W[5], W[6], W[4], W[86]] + 
   2*SB[W[5], W[6], W[8], W[14]] + 2*SB[W[5], W[6], W[8], W[17]] - 
   2*SB[W[5], W[6], W[8], W[86]] + 2*SB[W[5], W[6], W[26], W[17]] - 
   2*SB[W[5], W[6], W[26], W[47]] + SB[W[5], W[6], W[32], W[6]] - 
   2*SB[W[5], W[6], W[32], W[14]] - SB[W[5], W[6], W[32], W[47]] + 
   SB[W[5], W[6], W[32], W[86]] - SB[W[5], W[6], W[50], W[6]] - 
   2*SB[W[5], W[6], W[50], W[17]] + SB[W[5], W[6], W[50], W[47]] + 
   SB[W[5], W[6], W[50], W[86]] + SB[W[5], W[6], W[185], W[182]] - 
   SB[W[5], W[6], W[185], W[183]] - SB[W[5], W[6], W[185], W[187]] - 
   SB[W[5], W[6], W[185], W[188]] + SB[W[5], W[6], W[185], W[189]] - 
   SB[W[5], W[6], W[185], W[190]] - SB[W[5], W[6], W[185], W[194]] + 
   SB[W[5], W[6], W[185], W[203]] - SB[W[5], W[6], W[185], W[218]] + 
   2*SB[W[5], W[8], W[5], W[6]] - 2*SB[W[5], W[8], W[5], W[14]] + 
   2*SB[W[5], W[8], W[6], W[14]] + 2*SB[W[5], W[8], W[6], W[17]] - 
   2*SB[W[5], W[8], W[6], W[86]] + 2*SB[W[5], W[8], W[17], W[6]] + 
   2*SB[W[5], W[8], W[17], W[17]] - 2*SB[W[5], W[8], W[17], W[86]] - 
   2*SB[W[5], W[8], W[65], W[6]] - 2*SB[W[5], W[8], W[65], W[17]] + 
   2*SB[W[5], W[8], W[65], W[86]] - SB[W[5], W[20], W[5], W[6]] + 
   2*SB[W[5], W[20], W[5], W[14]] + SB[W[5], W[20], W[5], W[47]] - 
   SB[W[5], W[20], W[5], W[86]] + SB[W[5], W[20], W[6], W[6]] - 
   2*SB[W[5], W[20], W[6], W[14]] - SB[W[5], W[20], W[6], W[47]] + 
   SB[W[5], W[20], W[6], W[86]] - 2*SB[W[5], W[20], W[8], W[14]] - 
   2*SB[W[5], W[20], W[8], W[17]] + 2*SB[W[5], W[20], W[8], W[86]] - 
   SB[W[5], W[20], W[32], W[6]] + 2*SB[W[5], W[20], W[32], W[14]] + 
   SB[W[5], W[20], W[32], W[47]] - SB[W[5], W[20], W[32], W[86]] - 
   SB[W[5], W[20], W[47], W[6]] - 2*SB[W[5], W[20], W[47], W[17]] + 
   SB[W[5], W[20], W[47], W[47]] + SB[W[5], W[20], W[47], W[86]] + 
   SB[W[5], W[20], W[50], W[6]] + 2*SB[W[5], W[20], W[50], W[17]] - 
   SB[W[5], W[20], W[50], W[47]] - SB[W[5], W[20], W[50], W[86]] - 
   SB[W[5], W[20], W[182], W[182]] + SB[W[5], W[20], W[182], W[183]] + 
   SB[W[5], W[20], W[182], W[187]] + SB[W[5], W[20], W[182], W[188]] - 
   SB[W[5], W[20], W[182], W[189]] + SB[W[5], W[20], W[182], W[190]] + 
   SB[W[5], W[20], W[182], W[194]] - SB[W[5], W[20], W[182], W[203]] + 
   SB[W[5], W[20], W[182], W[218]] + SB[W[5], W[20], W[183], W[182]] - 
   SB[W[5], W[20], W[183], W[183]] - SB[W[5], W[20], W[183], W[187]] - 
   SB[W[5], W[20], W[183], W[188]] + SB[W[5], W[20], W[183], W[189]] - 
   SB[W[5], W[20], W[183], W[190]] - SB[W[5], W[20], W[183], W[194]] + 
   SB[W[5], W[20], W[183], W[203]] - SB[W[5], W[20], W[183], W[218]] - 
   SB[W[5], W[20], W[185], W[182]] + SB[W[5], W[20], W[185], W[183]] + 
   SB[W[5], W[20], W[185], W[187]] + SB[W[5], W[20], W[185], W[188]] - 
   SB[W[5], W[20], W[185], W[189]] + SB[W[5], W[20], W[185], W[190]] + 
   SB[W[5], W[20], W[185], W[194]] - SB[W[5], W[20], W[185], W[203]] + 
   SB[W[5], W[20], W[185], W[218]] + SB[W[5], W[20], W[187], W[182]] - 
   SB[W[5], W[20], W[187], W[183]] - SB[W[5], W[20], W[187], W[187]] - 
   SB[W[5], W[20], W[187], W[188]] + SB[W[5], W[20], W[187], W[189]] - 
   SB[W[5], W[20], W[187], W[190]] - SB[W[5], W[20], W[187], W[194]] + 
   SB[W[5], W[20], W[187], W[203]] - SB[W[5], W[20], W[187], W[218]] + 
   SB[W[5], W[20], W[188], W[182]] - SB[W[5], W[20], W[188], W[183]] - 
   SB[W[5], W[20], W[188], W[187]] - SB[W[5], W[20], W[188], W[188]] + 
   SB[W[5], W[20], W[188], W[189]] - SB[W[5], W[20], W[188], W[190]] - 
   SB[W[5], W[20], W[188], W[194]] + SB[W[5], W[20], W[188], W[203]] - 
   SB[W[5], W[20], W[188], W[218]] - SB[W[5], W[20], W[189], W[182]] + 
   SB[W[5], W[20], W[189], W[183]] + SB[W[5], W[20], W[189], W[187]] + 
   SB[W[5], W[20], W[189], W[188]] - SB[W[5], W[20], W[189], W[189]] + 
   SB[W[5], W[20], W[189], W[190]] + SB[W[5], W[20], W[189], W[194]] - 
   SB[W[5], W[20], W[189], W[203]] + SB[W[5], W[20], W[189], W[218]] + 
   SB[W[5], W[20], W[190], W[182]] - SB[W[5], W[20], W[190], W[183]] - 
   SB[W[5], W[20], W[190], W[187]] - SB[W[5], W[20], W[190], W[188]] + 
   SB[W[5], W[20], W[190], W[189]] - SB[W[5], W[20], W[190], W[190]] - 
   SB[W[5], W[20], W[190], W[194]] + SB[W[5], W[20], W[190], W[203]] - 
   SB[W[5], W[20], W[190], W[218]] + SB[W[5], W[20], W[194], W[182]] - 
   SB[W[5], W[20], W[194], W[183]] - SB[W[5], W[20], W[194], W[187]] - 
   SB[W[5], W[20], W[194], W[188]] + SB[W[5], W[20], W[194], W[189]] - 
   SB[W[5], W[20], W[194], W[190]] - SB[W[5], W[20], W[194], W[194]] + 
   SB[W[5], W[20], W[194], W[203]] - SB[W[5], W[20], W[194], W[218]] + 
   SB[W[5], W[20], W[218], W[182]] - SB[W[5], W[20], W[218], W[183]] - 
   SB[W[5], W[20], W[218], W[187]] - SB[W[5], W[20], W[218], W[188]] + 
   SB[W[5], W[20], W[218], W[189]] - SB[W[5], W[20], W[218], W[190]] - 
   SB[W[5], W[20], W[218], W[194]] + SB[W[5], W[20], W[218], W[203]] - 
   SB[W[5], W[20], W[218], W[218]] + SB[W[5], W[26], W[4], W[6]] + 
   SB[W[5], W[26], W[4], W[47]] - SB[W[5], W[26], W[4], W[86]] + 
   SB[W[5], W[26], W[5], W[6]] + SB[W[5], W[26], W[5], W[47]] - 
   SB[W[5], W[26], W[5], W[86]] + 2*SB[W[5], W[26], W[6], W[17]] - 
   2*SB[W[5], W[26], W[6], W[47]] + 2*SB[W[5], W[26], W[17], W[6]] + 
   2*SB[W[5], W[26], W[17], W[17]] - 2*SB[W[5], W[26], W[17], W[86]] + 
   4*SB[W[5], W[26], W[26], W[17]] - 4*SB[W[5], W[26], W[26], W[47]] - 
   SB[W[5], W[26], W[31], W[6]] - 2*SB[W[5], W[26], W[31], W[17]] + 
   SB[W[5], W[26], W[31], W[47]] + SB[W[5], W[26], W[31], W[86]] - 
   SB[W[5], W[26], W[47], W[6]] - 2*SB[W[5], W[26], W[47], W[17]] + 
   SB[W[5], W[26], W[47], W[47]] + SB[W[5], W[26], W[47], W[86]] - 
   SB[W[5], W[26], W[50], W[6]] - 2*SB[W[5], W[26], W[50], W[17]] + 
   SB[W[5], W[26], W[50], W[47]] + SB[W[5], W[26], W[50], W[86]] - 
   SB[W[5], W[26], W[182], W[182]] + SB[W[5], W[26], W[182], W[183]] + 
   SB[W[5], W[26], W[182], W[187]] + SB[W[5], W[26], W[182], W[188]] - 
   SB[W[5], W[26], W[182], W[189]] + SB[W[5], W[26], W[182], W[190]] + 
   SB[W[5], W[26], W[182], W[194]] - SB[W[5], W[26], W[182], W[203]] + 
   SB[W[5], W[26], W[182], W[218]] + SB[W[5], W[26], W[183], W[182]] - 
   SB[W[5], W[26], W[183], W[183]] - SB[W[5], W[26], W[183], W[187]] - 
   SB[W[5], W[26], W[183], W[188]] + SB[W[5], W[26], W[183], W[189]] - 
   SB[W[5], W[26], W[183], W[190]] - SB[W[5], W[26], W[183], W[194]] + 
   SB[W[5], W[26], W[183], W[203]] - SB[W[5], W[26], W[183], W[218]] - 
   SB[W[5], W[26], W[184], W[182]] + SB[W[5], W[26], W[184], W[183]] + 
   SB[W[5], W[26], W[184], W[187]] + SB[W[5], W[26], W[184], W[188]] - 
   SB[W[5], W[26], W[184], W[189]] + SB[W[5], W[26], W[184], W[190]] + 
   SB[W[5], W[26], W[184], W[194]] - SB[W[5], W[26], W[184], W[203]] + 
   SB[W[5], W[26], W[184], W[218]] - SB[W[5], W[26], W[189], W[182]] + 
   SB[W[5], W[26], W[189], W[183]] + SB[W[5], W[26], W[189], W[187]] + 
   SB[W[5], W[26], W[189], W[188]] - SB[W[5], W[26], W[189], W[189]] + 
   SB[W[5], W[26], W[189], W[190]] + SB[W[5], W[26], W[189], W[194]] - 
   SB[W[5], W[26], W[189], W[203]] + SB[W[5], W[26], W[189], W[218]] + 
   SB[W[5], W[26], W[190], W[182]] - SB[W[5], W[26], W[190], W[183]] - 
   SB[W[5], W[26], W[190], W[187]] - SB[W[5], W[26], W[190], W[188]] + 
   SB[W[5], W[26], W[190], W[189]] - SB[W[5], W[26], W[190], W[190]] - 
   SB[W[5], W[26], W[190], W[194]] + SB[W[5], W[26], W[190], W[203]] - 
   SB[W[5], W[26], W[190], W[218]] + SB[W[5], W[26], W[194], W[182]] - 
   SB[W[5], W[26], W[194], W[183]] - SB[W[5], W[26], W[194], W[187]] - 
   SB[W[5], W[26], W[194], W[188]] + SB[W[5], W[26], W[194], W[189]] - 
   SB[W[5], W[26], W[194], W[190]] - SB[W[5], W[26], W[194], W[194]] + 
   SB[W[5], W[26], W[194], W[203]] - SB[W[5], W[26], W[194], W[218]] + 
   SB[W[5], W[26], W[218], W[182]] - SB[W[5], W[26], W[218], W[183]] - 
   SB[W[5], W[26], W[218], W[187]] - SB[W[5], W[26], W[218], W[188]] + 
   SB[W[5], W[26], W[218], W[189]] - SB[W[5], W[26], W[218], W[190]] - 
   SB[W[5], W[26], W[218], W[194]] + SB[W[5], W[26], W[218], W[203]] - 
   SB[W[5], W[26], W[218], W[218]] - SB[W[5], W[50], W[4], W[6]] - 
   SB[W[5], W[50], W[4], W[47]] + SB[W[5], W[50], W[4], W[86]] - 
   SB[W[5], W[50], W[5], W[6]] - SB[W[5], W[50], W[5], W[47]] + 
   SB[W[5], W[50], W[5], W[86]] - SB[W[5], W[50], W[6], W[6]] - 
   2*SB[W[5], W[50], W[6], W[17]] + SB[W[5], W[50], W[6], W[47]] + 
   SB[W[5], W[50], W[6], W[86]] - 2*SB[W[5], W[50], W[17], W[6]] - 
   2*SB[W[5], W[50], W[17], W[17]] + 2*SB[W[5], W[50], W[17], W[86]] - 
   2*SB[W[5], W[50], W[26], W[17]] + 2*SB[W[5], W[50], W[26], W[47]] + 
   SB[W[5], W[50], W[47], W[6]] + 2*SB[W[5], W[50], W[47], W[17]] - 
   SB[W[5], W[50], W[47], W[47]] - SB[W[5], W[50], W[47], W[86]] + 
   2*SB[W[5], W[50], W[65], W[6]] + 2*SB[W[5], W[50], W[65], W[17]] - 
   2*SB[W[5], W[50], W[65], W[86]] + SB[W[5], W[50], W[182], W[182]] - 
   SB[W[5], W[50], W[182], W[183]] - SB[W[5], W[50], W[182], W[187]] - 
   SB[W[5], W[50], W[182], W[188]] + SB[W[5], W[50], W[182], W[189]] - 
   SB[W[5], W[50], W[182], W[190]] - SB[W[5], W[50], W[182], W[194]] + 
   SB[W[5], W[50], W[182], W[203]] - SB[W[5], W[50], W[182], W[218]] - 
   SB[W[5], W[50], W[183], W[182]] + SB[W[5], W[50], W[183], W[183]] + 
   SB[W[5], W[50], W[183], W[187]] + SB[W[5], W[50], W[183], W[188]] - 
   SB[W[5], W[50], W[183], W[189]] + SB[W[5], W[50], W[183], W[190]] + 
   SB[W[5], W[50], W[183], W[194]] - SB[W[5], W[50], W[183], W[203]] + 
   SB[W[5], W[50], W[183], W[218]] - SB[W[5], W[50], W[187], W[182]] + 
   SB[W[5], W[50], W[187], W[183]] + SB[W[5], W[50], W[187], W[187]] + 
   SB[W[5], W[50], W[187], W[188]] - SB[W[5], W[50], W[187], W[189]] + 
   SB[W[5], W[50], W[187], W[190]] + SB[W[5], W[50], W[187], W[194]] - 
   SB[W[5], W[50], W[187], W[203]] + SB[W[5], W[50], W[187], W[218]] - 
   SB[W[5], W[50], W[188], W[182]] + SB[W[5], W[50], W[188], W[183]] + 
   SB[W[5], W[50], W[188], W[187]] + SB[W[5], W[50], W[188], W[188]] - 
   SB[W[5], W[50], W[188], W[189]] + SB[W[5], W[50], W[188], W[190]] + 
   SB[W[5], W[50], W[188], W[194]] - SB[W[5], W[50], W[188], W[203]] + 
   SB[W[5], W[50], W[188], W[218]] + SB[W[5], W[50], W[189], W[182]] - 
   SB[W[5], W[50], W[189], W[183]] - SB[W[5], W[50], W[189], W[187]] - 
   SB[W[5], W[50], W[189], W[188]] + SB[W[5], W[50], W[189], W[189]] - 
   SB[W[5], W[50], W[189], W[190]] - SB[W[5], W[50], W[189], W[194]] + 
   SB[W[5], W[50], W[189], W[203]] - SB[W[5], W[50], W[189], W[218]] - 
   SB[W[5], W[50], W[190], W[182]] + SB[W[5], W[50], W[190], W[183]] + 
   SB[W[5], W[50], W[190], W[187]] + SB[W[5], W[50], W[190], W[188]] - 
   SB[W[5], W[50], W[190], W[189]] + SB[W[5], W[50], W[190], W[190]] + 
   SB[W[5], W[50], W[190], W[194]] - SB[W[5], W[50], W[190], W[203]] + 
   SB[W[5], W[50], W[190], W[218]] - SB[W[5], W[50], W[194], W[182]] + 
   SB[W[5], W[50], W[194], W[183]] + SB[W[5], W[50], W[194], W[187]] + 
   SB[W[5], W[50], W[194], W[188]] - SB[W[5], W[50], W[194], W[189]] + 
   SB[W[5], W[50], W[194], W[190]] + SB[W[5], W[50], W[194], W[194]] - 
   SB[W[5], W[50], W[194], W[203]] + SB[W[5], W[50], W[194], W[218]] - 
   SB[W[5], W[50], W[218], W[182]] + SB[W[5], W[50], W[218], W[183]] + 
   SB[W[5], W[50], W[218], W[187]] + SB[W[5], W[50], W[218], W[188]] - 
   SB[W[5], W[50], W[218], W[189]] + SB[W[5], W[50], W[218], W[190]] + 
   SB[W[5], W[50], W[218], W[194]] - SB[W[5], W[50], W[218], W[203]] + 
   SB[W[5], W[50], W[218], W[218]] + SB[W[6], W[2], W[2], W[17]] + 
   SB[W[6], W[2], W[2], W[37]] - SB[W[6], W[2], W[2], W[86]] + 
   SB[W[6], W[2], W[4], W[6]]/2 + SB[W[6], W[2], W[4], W[17]] - 
   SB[W[6], W[2], W[4], W[35]] + SB[W[6], W[2], W[4], W[47]]/2 - 
   SB[W[6], W[2], W[4], W[86]]/2 - SB[W[6], W[2], W[6], W[6]]/2 + 
   SB[W[6], W[2], W[6], W[35]] + SB[W[6], W[2], W[6], W[37]] - 
   SB[W[6], W[2], W[6], W[47]]/2 - SB[W[6], W[2], W[6], W[86]]/2 + 
   2*SB[W[6], W[2], W[17], W[35]] - 2*SB[W[6], W[2], W[17], W[47]] - 
   SB[W[6], W[2], W[50], W[6]] - 2*SB[W[6], W[2], W[50], W[17]] + 
   SB[W[6], W[2], W[50], W[47]] + SB[W[6], W[2], W[50], W[86]] + 
   SB[W[6], W[2], W[89], W[6]]/2 - SB[W[6], W[2], W[89], W[37]] - 
   SB[W[6], W[2], W[89], W[47]]/2 + SB[W[6], W[2], W[89], W[86]]/2 + 
   SB[W[6], W[2], W[93], W[6]]/2 + SB[W[6], W[2], W[93], W[17]] - 
   SB[W[6], W[2], W[93], W[35]] + SB[W[6], W[2], W[93], W[47]]/2 - 
   SB[W[6], W[2], W[93], W[86]]/2 - SB[W[6], W[2], W[182], W[182]]/2 + 
   SB[W[6], W[2], W[182], W[183]]/2 + SB[W[6], W[2], W[182], W[187]]/2 + 
   SB[W[6], W[2], W[182], W[188]]/2 - SB[W[6], W[2], W[182], W[189]]/2 + 
   SB[W[6], W[2], W[182], W[190]]/2 + SB[W[6], W[2], W[182], W[194]]/2 - 
   SB[W[6], W[2], W[182], W[203]]/2 + SB[W[6], W[2], W[182], W[218]]/2 - 
   SB[W[6], W[2], W[184], W[182]]/2 + SB[W[6], W[2], W[184], W[183]]/2 + 
   SB[W[6], W[2], W[184], W[187]]/2 + SB[W[6], W[2], W[184], W[188]]/2 - 
   SB[W[6], W[2], W[184], W[189]]/2 + SB[W[6], W[2], W[184], W[190]]/2 + 
   SB[W[6], W[2], W[184], W[194]]/2 - SB[W[6], W[2], W[184], W[203]]/2 + 
   SB[W[6], W[2], W[184], W[218]]/2 - SB[W[6], W[2], W[186], W[182]]/2 + 
   SB[W[6], W[2], W[186], W[183]]/2 + SB[W[6], W[2], W[186], W[187]]/2 + 
   SB[W[6], W[2], W[186], W[188]]/2 - SB[W[6], W[2], W[186], W[189]]/2 + 
   SB[W[6], W[2], W[186], W[190]]/2 + SB[W[6], W[2], W[186], W[194]]/2 - 
   SB[W[6], W[2], W[186], W[203]]/2 + SB[W[6], W[2], W[186], W[218]]/2 - 
   SB[W[6], W[2], W[187], W[182]]/2 + SB[W[6], W[2], W[187], W[183]]/2 + 
   SB[W[6], W[2], W[187], W[187]]/2 + SB[W[6], W[2], W[187], W[188]]/2 - 
   SB[W[6], W[2], W[187], W[189]]/2 + SB[W[6], W[2], W[187], W[190]]/2 + 
   SB[W[6], W[2], W[187], W[194]]/2 - SB[W[6], W[2], W[187], W[203]]/2 + 
   SB[W[6], W[2], W[187], W[218]]/2 - SB[W[6], W[2], W[188], W[182]]/2 + 
   SB[W[6], W[2], W[188], W[183]]/2 + SB[W[6], W[2], W[188], W[187]]/2 + 
   SB[W[6], W[2], W[188], W[188]]/2 - SB[W[6], W[2], W[188], W[189]]/2 + 
   SB[W[6], W[2], W[188], W[190]]/2 + SB[W[6], W[2], W[188], W[194]]/2 - 
   SB[W[6], W[2], W[188], W[203]]/2 + SB[W[6], W[2], W[188], W[218]]/2 - 
   SB[W[6], W[2], W[189], W[182]]/2 + SB[W[6], W[2], W[189], W[183]]/2 + 
   SB[W[6], W[2], W[189], W[187]]/2 + SB[W[6], W[2], W[189], W[188]]/2 - 
   SB[W[6], W[2], W[189], W[189]]/2 + SB[W[6], W[2], W[189], W[190]]/2 + 
   SB[W[6], W[2], W[189], W[194]]/2 - SB[W[6], W[2], W[189], W[203]]/2 + 
   SB[W[6], W[2], W[189], W[218]]/2 - SB[W[6], W[2], W[209], W[182]]/2 + 
   SB[W[6], W[2], W[209], W[183]]/2 + SB[W[6], W[2], W[209], W[187]]/2 + 
   SB[W[6], W[2], W[209], W[188]]/2 - SB[W[6], W[2], W[209], W[189]]/2 + 
   SB[W[6], W[2], W[209], W[190]]/2 + SB[W[6], W[2], W[209], W[194]]/2 - 
   SB[W[6], W[2], W[209], W[203]]/2 + SB[W[6], W[2], W[209], W[218]]/2 - 
   SB[W[6], W[2], W[211], W[182]]/2 + SB[W[6], W[2], W[211], W[183]]/2 + 
   SB[W[6], W[2], W[211], W[187]]/2 + SB[W[6], W[2], W[211], W[188]]/2 - 
   SB[W[6], W[2], W[211], W[189]]/2 + SB[W[6], W[2], W[211], W[190]]/2 + 
   SB[W[6], W[2], W[211], W[194]]/2 - SB[W[6], W[2], W[211], W[203]]/2 + 
   SB[W[6], W[2], W[211], W[218]]/2 + SB[W[6], W[4], W[2], W[17]] + 
   SB[W[6], W[4], W[2], W[37]] - SB[W[6], W[4], W[2], W[86]] + 
   SB[W[6], W[4], W[4], W[6]]/2 + SB[W[6], W[4], W[4], W[17]] - 
   SB[W[6], W[4], W[4], W[35]] + SB[W[6], W[4], W[4], W[47]]/2 - 
   SB[W[6], W[4], W[4], W[86]]/2 + SB[W[6], W[4], W[5], W[6]] + 
   SB[W[6], W[4], W[5], W[47]] - SB[W[6], W[4], W[5], W[86]] + 
   SB[W[6], W[4], W[6], W[6]]/2 - SB[W[6], W[4], W[6], W[35]] - 
   SB[W[6], W[4], W[6], W[37]] + SB[W[6], W[4], W[6], W[47]]/2 + 
   SB[W[6], W[4], W[6], W[86]]/2 - 2*SB[W[6], W[4], W[19], W[6]] + 
   2*SB[W[6], W[4], W[19], W[37]] + SB[W[6], W[4], W[89], W[6]]/2 - 
   SB[W[6], W[4], W[89], W[37]] - SB[W[6], W[4], W[89], W[47]]/2 + 
   SB[W[6], W[4], W[89], W[86]]/2 - SB[W[6], W[4], W[93], W[6]]/2 - 
   SB[W[6], W[4], W[93], W[17]] + SB[W[6], W[4], W[93], W[35]] - 
   SB[W[6], W[4], W[93], W[47]]/2 + SB[W[6], W[4], W[93], W[86]]/2 - 
   SB[W[6], W[4], W[182], W[182]]/2 + SB[W[6], W[4], W[182], W[183]]/2 + 
   SB[W[6], W[4], W[182], W[187]]/2 + SB[W[6], W[4], W[182], W[188]]/2 - 
   SB[W[6], W[4], W[182], W[189]]/2 + SB[W[6], W[4], W[182], W[190]]/2 + 
   SB[W[6], W[4], W[182], W[194]]/2 - SB[W[6], W[4], W[182], W[203]]/2 + 
   SB[W[6], W[4], W[182], W[218]]/2 + SB[W[6], W[4], W[184], W[182]]/2 - 
   SB[W[6], W[4], W[184], W[183]]/2 - SB[W[6], W[4], W[184], W[187]]/2 - 
   SB[W[6], W[4], W[184], W[188]]/2 + SB[W[6], W[4], W[184], W[189]]/2 - 
   SB[W[6], W[4], W[184], W[190]]/2 - SB[W[6], W[4], W[184], W[194]]/2 + 
   SB[W[6], W[4], W[184], W[203]]/2 - SB[W[6], W[4], W[184], W[218]]/2 - 
   SB[W[6], W[4], W[186], W[182]]/2 + SB[W[6], W[4], W[186], W[183]]/2 + 
   SB[W[6], W[4], W[186], W[187]]/2 + SB[W[6], W[4], W[186], W[188]]/2 - 
   SB[W[6], W[4], W[186], W[189]]/2 + SB[W[6], W[4], W[186], W[190]]/2 + 
   SB[W[6], W[4], W[186], W[194]]/2 - SB[W[6], W[4], W[186], W[203]]/2 + 
   SB[W[6], W[4], W[186], W[218]]/2 + SB[W[6], W[4], W[187], W[182]]/2 - 
   SB[W[6], W[4], W[187], W[183]]/2 - SB[W[6], W[4], W[187], W[187]]/2 - 
   SB[W[6], W[4], W[187], W[188]]/2 + SB[W[6], W[4], W[187], W[189]]/2 - 
   SB[W[6], W[4], W[187], W[190]]/2 - SB[W[6], W[4], W[187], W[194]]/2 + 
   SB[W[6], W[4], W[187], W[203]]/2 - SB[W[6], W[4], W[187], W[218]]/2 + 
   SB[W[6], W[4], W[188], W[182]]/2 - SB[W[6], W[4], W[188], W[183]]/2 - 
   SB[W[6], W[4], W[188], W[187]]/2 - SB[W[6], W[4], W[188], W[188]]/2 + 
   SB[W[6], W[4], W[188], W[189]]/2 - SB[W[6], W[4], W[188], W[190]]/2 - 
   SB[W[6], W[4], W[188], W[194]]/2 + SB[W[6], W[4], W[188], W[203]]/2 - 
   SB[W[6], W[4], W[188], W[218]]/2 - SB[W[6], W[4], W[189], W[182]]/2 + 
   SB[W[6], W[4], W[189], W[183]]/2 + SB[W[6], W[4], W[189], W[187]]/2 + 
   SB[W[6], W[4], W[189], W[188]]/2 - SB[W[6], W[4], W[189], W[189]]/2 + 
   SB[W[6], W[4], W[189], W[190]]/2 + SB[W[6], W[4], W[189], W[194]]/2 - 
   SB[W[6], W[4], W[189], W[203]]/2 + SB[W[6], W[4], W[189], W[218]]/2 + 
   SB[W[6], W[4], W[209], W[182]]/2 - SB[W[6], W[4], W[209], W[183]]/2 - 
   SB[W[6], W[4], W[209], W[187]]/2 - SB[W[6], W[4], W[209], W[188]]/2 + 
   SB[W[6], W[4], W[209], W[189]]/2 - SB[W[6], W[4], W[209], W[190]]/2 - 
   SB[W[6], W[4], W[209], W[194]]/2 + SB[W[6], W[4], W[209], W[203]]/2 - 
   SB[W[6], W[4], W[209], W[218]]/2 - SB[W[6], W[4], W[211], W[182]]/2 + 
   SB[W[6], W[4], W[211], W[183]]/2 + SB[W[6], W[4], W[211], W[187]]/2 + 
   SB[W[6], W[4], W[211], W[188]]/2 - SB[W[6], W[4], W[211], W[189]]/2 + 
   SB[W[6], W[4], W[211], W[190]]/2 + SB[W[6], W[4], W[211], W[194]]/2 - 
   SB[W[6], W[4], W[211], W[203]]/2 + SB[W[6], W[4], W[211], W[218]]/2 + 
   SB[W[6], W[5], W[4], W[6]] + SB[W[6], W[5], W[4], W[47]] - 
   SB[W[6], W[5], W[4], W[86]] + 2*SB[W[6], W[5], W[8], W[14]] + 
   2*SB[W[6], W[5], W[8], W[17]] - 2*SB[W[6], W[5], W[8], W[86]] + 
   2*SB[W[6], W[5], W[26], W[17]] - 2*SB[W[6], W[5], W[26], W[47]] + 
   SB[W[6], W[5], W[32], W[6]] - 2*SB[W[6], W[5], W[32], W[14]] - 
   SB[W[6], W[5], W[32], W[47]] + SB[W[6], W[5], W[32], W[86]] - 
   SB[W[6], W[5], W[50], W[6]] - 2*SB[W[6], W[5], W[50], W[17]] + 
   SB[W[6], W[5], W[50], W[47]] + SB[W[6], W[5], W[50], W[86]] + 
   SB[W[6], W[5], W[185], W[182]] - SB[W[6], W[5], W[185], W[183]] - 
   SB[W[6], W[5], W[185], W[187]] - SB[W[6], W[5], W[185], W[188]] + 
   SB[W[6], W[5], W[185], W[189]] - SB[W[6], W[5], W[185], W[190]] - 
   SB[W[6], W[5], W[185], W[194]] + SB[W[6], W[5], W[185], W[203]] - 
   SB[W[6], W[5], W[185], W[218]] - 2*SB[W[6], W[7], W[2], W[17]] - 
   2*SB[W[6], W[7], W[2], W[37]] + 2*SB[W[6], W[7], W[2], W[86]] - 
   SB[W[6], W[7], W[4], W[6]] - SB[W[6], W[7], W[4], W[47]] + 
   SB[W[6], W[7], W[4], W[86]] - SB[W[6], W[7], W[5], W[6]] - 
   SB[W[6], W[7], W[5], W[47]] + SB[W[6], W[7], W[5], W[86]] + 
   2*SB[W[6], W[7], W[19], W[6]] - 2*SB[W[6], W[7], W[19], W[37]] - 
   2*SB[W[6], W[7], W[26], W[17]] + 2*SB[W[6], W[7], W[26], W[47]] + 
   SB[W[6], W[7], W[50], W[6]] + 2*SB[W[6], W[7], W[50], W[17]] - 
   SB[W[6], W[7], W[50], W[47]] - SB[W[6], W[7], W[50], W[86]] - 
   SB[W[6], W[7], W[89], W[6]] + 2*SB[W[6], W[7], W[89], W[37]] + 
   SB[W[6], W[7], W[89], W[47]] - SB[W[6], W[7], W[89], W[86]] + 
   SB[W[6], W[7], W[182], W[182]] - SB[W[6], W[7], W[182], W[183]] - 
   SB[W[6], W[7], W[182], W[187]] - SB[W[6], W[7], W[182], W[188]] + 
   SB[W[6], W[7], W[182], W[189]] - SB[W[6], W[7], W[182], W[190]] - 
   SB[W[6], W[7], W[182], W[194]] + SB[W[6], W[7], W[182], W[203]] - 
   SB[W[6], W[7], W[182], W[218]] + SB[W[6], W[7], W[186], W[182]] - 
   SB[W[6], W[7], W[186], W[183]] - SB[W[6], W[7], W[186], W[187]] - 
   SB[W[6], W[7], W[186], W[188]] + SB[W[6], W[7], W[186], W[189]] - 
   SB[W[6], W[7], W[186], W[190]] - SB[W[6], W[7], W[186], W[194]] + 
   SB[W[6], W[7], W[186], W[203]] - SB[W[6], W[7], W[186], W[218]] + 
   SB[W[6], W[7], W[189], W[182]] - SB[W[6], W[7], W[189], W[183]] - 
   SB[W[6], W[7], W[189], W[187]] - SB[W[6], W[7], W[189], W[188]] + 
   SB[W[6], W[7], W[189], W[189]] - SB[W[6], W[7], W[189], W[190]] - 
   SB[W[6], W[7], W[189], W[194]] + SB[W[6], W[7], W[189], W[203]] - 
   SB[W[6], W[7], W[189], W[218]] + SB[W[6], W[7], W[211], W[182]] - 
   SB[W[6], W[7], W[211], W[183]] - SB[W[6], W[7], W[211], W[187]] - 
   SB[W[6], W[7], W[211], W[188]] + SB[W[6], W[7], W[211], W[189]] - 
   SB[W[6], W[7], W[211], W[190]] - SB[W[6], W[7], W[211], W[194]] + 
   SB[W[6], W[7], W[211], W[203]] - SB[W[6], W[7], W[211], W[218]] - 
   SB[W[6], W[8], W[5], W[6]] + 2*SB[W[6], W[8], W[5], W[14]] + 
   SB[W[6], W[8], W[5], W[47]] - SB[W[6], W[8], W[5], W[86]] + 
   SB[W[6], W[8], W[6], W[6]] - 2*SB[W[6], W[8], W[6], W[14]] - 
   2*SB[W[6], W[8], W[6], W[35]] + SB[W[6], W[8], W[6], W[47]] + 
   SB[W[6], W[8], W[6], W[86]] - 2*SB[W[6], W[8], W[17], W[35]] + 
   2*SB[W[6], W[8], W[17], W[47]] + SB[W[6], W[8], W[50], W[6]] + 
   2*SB[W[6], W[8], W[50], W[17]] - SB[W[6], W[8], W[50], W[47]] - 
   SB[W[6], W[8], W[50], W[86]] - SB[W[6], W[8], W[93], W[6]] - 
   2*SB[W[6], W[8], W[93], W[17]] + 2*SB[W[6], W[8], W[93], W[35]] - 
   SB[W[6], W[8], W[93], W[47]] + SB[W[6], W[8], W[93], W[86]] + 
   SB[W[6], W[8], W[184], W[182]] - SB[W[6], W[8], W[184], W[183]] - 
   SB[W[6], W[8], W[184], W[187]] - SB[W[6], W[8], W[184], W[188]] + 
   SB[W[6], W[8], W[184], W[189]] - SB[W[6], W[8], W[184], W[190]] - 
   SB[W[6], W[8], W[184], W[194]] + SB[W[6], W[8], W[184], W[203]] - 
   SB[W[6], W[8], W[184], W[218]] + SB[W[6], W[8], W[187], W[182]] - 
   SB[W[6], W[8], W[187], W[183]] - SB[W[6], W[8], W[187], W[187]] - 
   SB[W[6], W[8], W[187], W[188]] + SB[W[6], W[8], W[187], W[189]] - 
   SB[W[6], W[8], W[187], W[190]] - SB[W[6], W[8], W[187], W[194]] + 
   SB[W[6], W[8], W[187], W[203]] - SB[W[6], W[8], W[187], W[218]] + 
   SB[W[6], W[8], W[188], W[182]] - SB[W[6], W[8], W[188], W[183]] - 
   SB[W[6], W[8], W[188], W[187]] - SB[W[6], W[8], W[188], W[188]] + 
   SB[W[6], W[8], W[188], W[189]] - SB[W[6], W[8], W[188], W[190]] - 
   SB[W[6], W[8], W[188], W[194]] + SB[W[6], W[8], W[188], W[203]] - 
   SB[W[6], W[8], W[188], W[218]] + SB[W[6], W[8], W[209], W[182]] - 
   SB[W[6], W[8], W[209], W[183]] - SB[W[6], W[8], W[209], W[187]] - 
   SB[W[6], W[8], W[209], W[188]] + SB[W[6], W[8], W[209], W[189]] - 
   SB[W[6], W[8], W[209], W[190]] - SB[W[6], W[8], W[209], W[194]] + 
   SB[W[6], W[8], W[209], W[203]] - SB[W[6], W[8], W[209], W[218]] - 
   SB[W[6], W[27], W[4], W[6]] - 2*SB[W[6], W[27], W[4], W[17]] + 
   2*SB[W[6], W[27], W[4], W[35]] - SB[W[6], W[27], W[4], W[47]] + 
   SB[W[6], W[27], W[4], W[86]] + SB[W[6], W[27], W[5], W[6]] - 
   2*SB[W[6], W[27], W[5], W[14]] - SB[W[6], W[27], W[5], W[47]] + 
   SB[W[6], W[27], W[5], W[86]] - SB[W[6], W[27], W[6], W[6]] + 
   2*SB[W[6], W[27], W[6], W[14]] + 2*SB[W[6], W[27], W[6], W[35]] - 
   SB[W[6], W[27], W[6], W[47]] - SB[W[6], W[27], W[6], W[86]] - 
   2*SB[W[6], W[27], W[8], W[14]] - 2*SB[W[6], W[27], W[8], W[17]] + 
   2*SB[W[6], W[27], W[8], W[86]] - SB[W[6], W[27], W[32], W[6]] + 
   2*SB[W[6], W[27], W[32], W[14]] + SB[W[6], W[27], W[32], W[47]] - 
   SB[W[6], W[27], W[32], W[86]] + SB[W[6], W[27], W[93], W[6]] + 
   2*SB[W[6], W[27], W[93], W[17]] - 2*SB[W[6], W[27], W[93], W[35]] + 
   SB[W[6], W[27], W[93], W[47]] - SB[W[6], W[27], W[93], W[86]] - 
   SB[W[6], W[27], W[184], W[182]] + SB[W[6], W[27], W[184], W[183]] + 
   SB[W[6], W[27], W[184], W[187]] + SB[W[6], W[27], W[184], W[188]] - 
   SB[W[6], W[27], W[184], W[189]] + SB[W[6], W[27], W[184], W[190]] + 
   SB[W[6], W[27], W[184], W[194]] - SB[W[6], W[27], W[184], W[203]] + 
   SB[W[6], W[27], W[184], W[218]] - SB[W[6], W[27], W[185], W[182]] + 
   SB[W[6], W[27], W[185], W[183]] + SB[W[6], W[27], W[185], W[187]] + 
   SB[W[6], W[27], W[185], W[188]] - SB[W[6], W[27], W[185], W[189]] + 
   SB[W[6], W[27], W[185], W[190]] + SB[W[6], W[27], W[185], W[194]] - 
   SB[W[6], W[27], W[185], W[203]] + SB[W[6], W[27], W[185], W[218]] - 
   SB[W[6], W[27], W[187], W[182]] + SB[W[6], W[27], W[187], W[183]] + 
   SB[W[6], W[27], W[187], W[187]] + SB[W[6], W[27], W[187], W[188]] - 
   SB[W[6], W[27], W[187], W[189]] + SB[W[6], W[27], W[187], W[190]] + 
   SB[W[6], W[27], W[187], W[194]] - SB[W[6], W[27], W[187], W[203]] + 
   SB[W[6], W[27], W[187], W[218]] - SB[W[6], W[27], W[188], W[182]] + 
   SB[W[6], W[27], W[188], W[183]] + SB[W[6], W[27], W[188], W[187]] + 
   SB[W[6], W[27], W[188], W[188]] - SB[W[6], W[27], W[188], W[189]] + 
   SB[W[6], W[27], W[188], W[190]] + SB[W[6], W[27], W[188], W[194]] - 
   SB[W[6], W[27], W[188], W[203]] + SB[W[6], W[27], W[188], W[218]] - 
   SB[W[6], W[27], W[209], W[182]] + SB[W[6], W[27], W[209], W[183]] + 
   SB[W[6], W[27], W[209], W[187]] + SB[W[6], W[27], W[209], W[188]] - 
   SB[W[6], W[27], W[209], W[189]] + SB[W[6], W[27], W[209], W[190]] + 
   SB[W[6], W[27], W[209], W[194]] - SB[W[6], W[27], W[209], W[203]] + 
   SB[W[6], W[27], W[209], W[218]] - SB[W[6], W[158], W[158], W[17]] - 
   SB[W[6], W[158], W[158], W[37]] + SB[W[6], W[158], W[158], W[86]] + 
   SB[W[6], W[158], W[160], W[6]]/2 - SB[W[6], W[158], W[160], W[35]] - 
   SB[W[6], W[158], W[160], W[37]] + SB[W[6], W[158], W[160], W[47]]/2 + 
   SB[W[6], W[158], W[160], W[86]]/2 - SB[W[6], W[158], W[162], W[6]]/2 - 
   SB[W[6], W[158], W[162], W[17]] + SB[W[6], W[158], W[162], W[35]] - 
   SB[W[6], W[158], W[162], W[47]]/2 + SB[W[6], W[158], W[162], W[86]]/2 + 
   SB[W[6], W[158], W[164], W[6]]/2 - SB[W[6], W[158], W[164], W[37]] - 
   SB[W[6], W[158], W[164], W[47]]/2 + SB[W[6], W[158], W[164], W[86]]/2 - 
   SB[W[6], W[158], W[278], W[182]]/2 + SB[W[6], W[158], W[278], W[183]]/2 + 
   SB[W[6], W[158], W[278], W[187]]/2 + SB[W[6], W[158], W[278], W[188]]/2 - 
   SB[W[6], W[158], W[278], W[189]]/2 + SB[W[6], W[158], W[278], W[190]]/2 + 
   SB[W[6], W[158], W[278], W[194]]/2 - SB[W[6], W[158], W[278], W[203]]/2 + 
   SB[W[6], W[158], W[278], W[218]]/2 - 2*SB[W[7], W[2], W[6], W[17]] - 
   2*SB[W[7], W[2], W[6], W[37]] + 2*SB[W[7], W[2], W[6], W[86]] - 
   2*SB[W[7], W[2], W[17], W[6]] - 2*SB[W[7], W[2], W[17], W[17]] + 
   2*SB[W[7], W[2], W[17], W[86]] - 2*SB[W[7], W[2], W[19], W[6]] + 
   2*SB[W[7], W[2], W[19], W[37]] + 2*SB[W[7], W[2], W[65], W[6]] + 
   2*SB[W[7], W[2], W[65], W[17]] - 2*SB[W[7], W[2], W[65], W[86]] - 
   SB[W[7], W[4], W[6], W[6]] - SB[W[7], W[4], W[6], W[47]] + 
   SB[W[7], W[4], W[6], W[86]] + 2*SB[W[7], W[4], W[26], W[17]] - 
   2*SB[W[7], W[4], W[26], W[47]] - SB[W[7], W[4], W[31], W[6]] - 
   2*SB[W[7], W[4], W[31], W[17]] + SB[W[7], W[4], W[31], W[47]] + 
   SB[W[7], W[4], W[31], W[86]] - SB[W[7], W[4], W[50], W[6]] - 
   2*SB[W[7], W[4], W[50], W[17]] + SB[W[7], W[4], W[50], W[47]] + 
   SB[W[7], W[4], W[50], W[86]] + 2*SB[W[7], W[4], W[65], W[6]] + 
   2*SB[W[7], W[4], W[65], W[17]] - 2*SB[W[7], W[4], W[65], W[86]] - 
   SB[W[7], W[4], W[184], W[182]] + SB[W[7], W[4], W[184], W[183]] + 
   SB[W[7], W[4], W[184], W[187]] + SB[W[7], W[4], W[184], W[188]] - 
   SB[W[7], W[4], W[184], W[189]] + SB[W[7], W[4], W[184], W[190]] + 
   SB[W[7], W[4], W[184], W[194]] - SB[W[7], W[4], W[184], W[203]] + 
   SB[W[7], W[4], W[184], W[218]] - SB[W[7], W[4], W[187], W[182]] + 
   SB[W[7], W[4], W[187], W[183]] + SB[W[7], W[4], W[187], W[187]] + 
   SB[W[7], W[4], W[187], W[188]] - SB[W[7], W[4], W[187], W[189]] + 
   SB[W[7], W[4], W[187], W[190]] + SB[W[7], W[4], W[187], W[194]] - 
   SB[W[7], W[4], W[187], W[203]] + SB[W[7], W[4], W[187], W[218]] - 
   SB[W[7], W[4], W[188], W[182]] + SB[W[7], W[4], W[188], W[183]] + 
   SB[W[7], W[4], W[188], W[187]] + SB[W[7], W[4], W[188], W[188]] - 
   SB[W[7], W[4], W[188], W[189]] + SB[W[7], W[4], W[188], W[190]] + 
   SB[W[7], W[4], W[188], W[194]] - SB[W[7], W[4], W[188], W[203]] + 
   SB[W[7], W[4], W[188], W[218]] - SB[W[7], W[5], W[6], W[6]] - 
   SB[W[7], W[5], W[6], W[47]] + SB[W[7], W[5], W[6], W[86]] + 
   2*SB[W[7], W[5], W[26], W[17]] - 2*SB[W[7], W[5], W[26], W[47]] - 
   SB[W[7], W[5], W[31], W[6]] - 2*SB[W[7], W[5], W[31], W[17]] + 
   SB[W[7], W[5], W[31], W[47]] + SB[W[7], W[5], W[31], W[86]] - 
   SB[W[7], W[5], W[50], W[6]] - 2*SB[W[7], W[5], W[50], W[17]] + 
   SB[W[7], W[5], W[50], W[47]] + SB[W[7], W[5], W[50], W[86]] + 
   2*SB[W[7], W[5], W[65], W[6]] + 2*SB[W[7], W[5], W[65], W[17]] - 
   2*SB[W[7], W[5], W[65], W[86]] - SB[W[7], W[5], W[184], W[182]] + 
   SB[W[7], W[5], W[184], W[183]] + SB[W[7], W[5], W[184], W[187]] + 
   SB[W[7], W[5], W[184], W[188]] - SB[W[7], W[5], W[184], W[189]] + 
   SB[W[7], W[5], W[184], W[190]] + SB[W[7], W[5], W[184], W[194]] - 
   SB[W[7], W[5], W[184], W[203]] + SB[W[7], W[5], W[184], W[218]] - 
   SB[W[7], W[5], W[187], W[182]] + SB[W[7], W[5], W[187], W[183]] + 
   SB[W[7], W[5], W[187], W[187]] + SB[W[7], W[5], W[187], W[188]] - 
   SB[W[7], W[5], W[187], W[189]] + SB[W[7], W[5], W[187], W[190]] + 
   SB[W[7], W[5], W[187], W[194]] - SB[W[7], W[5], W[187], W[203]] + 
   SB[W[7], W[5], W[187], W[218]] - SB[W[7], W[5], W[188], W[182]] + 
   SB[W[7], W[5], W[188], W[183]] + SB[W[7], W[5], W[188], W[187]] + 
   SB[W[7], W[5], W[188], W[188]] - SB[W[7], W[5], W[188], W[189]] + 
   SB[W[7], W[5], W[188], W[190]] + SB[W[7], W[5], W[188], W[194]] - 
   SB[W[7], W[5], W[188], W[203]] + SB[W[7], W[5], W[188], W[218]] - 
   2*SB[W[7], W[6], W[2], W[17]] - 2*SB[W[7], W[6], W[2], W[37]] + 
   2*SB[W[7], W[6], W[2], W[86]] - SB[W[7], W[6], W[4], W[6]] - 
   SB[W[7], W[6], W[4], W[47]] + SB[W[7], W[6], W[4], W[86]] - 
   SB[W[7], W[6], W[5], W[6]] - SB[W[7], W[6], W[5], W[47]] + 
   SB[W[7], W[6], W[5], W[86]] + 2*SB[W[7], W[6], W[19], W[6]] - 
   2*SB[W[7], W[6], W[19], W[37]] - 2*SB[W[7], W[6], W[26], W[17]] + 
   2*SB[W[7], W[6], W[26], W[47]] + SB[W[7], W[6], W[50], W[6]] + 
   2*SB[W[7], W[6], W[50], W[17]] - SB[W[7], W[6], W[50], W[47]] - 
   SB[W[7], W[6], W[50], W[86]] - SB[W[7], W[6], W[89], W[6]] + 
   2*SB[W[7], W[6], W[89], W[37]] + SB[W[7], W[6], W[89], W[47]] - 
   SB[W[7], W[6], W[89], W[86]] + SB[W[7], W[6], W[182], W[182]] - 
   SB[W[7], W[6], W[182], W[183]] - SB[W[7], W[6], W[182], W[187]] - 
   SB[W[7], W[6], W[182], W[188]] + SB[W[7], W[6], W[182], W[189]] - 
   SB[W[7], W[6], W[182], W[190]] - SB[W[7], W[6], W[182], W[194]] + 
   SB[W[7], W[6], W[182], W[203]] - SB[W[7], W[6], W[182], W[218]] + 
   SB[W[7], W[6], W[186], W[182]] - SB[W[7], W[6], W[186], W[183]] - 
   SB[W[7], W[6], W[186], W[187]] - SB[W[7], W[6], W[186], W[188]] + 
   SB[W[7], W[6], W[186], W[189]] - SB[W[7], W[6], W[186], W[190]] - 
   SB[W[7], W[6], W[186], W[194]] + SB[W[7], W[6], W[186], W[203]] - 
   SB[W[7], W[6], W[186], W[218]] + SB[W[7], W[6], W[189], W[182]] - 
   SB[W[7], W[6], W[189], W[183]] - SB[W[7], W[6], W[189], W[187]] - 
   SB[W[7], W[6], W[189], W[188]] + SB[W[7], W[6], W[189], W[189]] - 
   SB[W[7], W[6], W[189], W[190]] - SB[W[7], W[6], W[189], W[194]] + 
   SB[W[7], W[6], W[189], W[203]] - SB[W[7], W[6], W[189], W[218]] + 
   SB[W[7], W[6], W[211], W[182]] - SB[W[7], W[6], W[211], W[183]] - 
   SB[W[7], W[6], W[211], W[187]] - SB[W[7], W[6], W[211], W[188]] + 
   SB[W[7], W[6], W[211], W[189]] - SB[W[7], W[6], W[211], W[190]] - 
   SB[W[7], W[6], W[211], W[194]] + SB[W[7], W[6], W[211], W[203]] - 
   SB[W[7], W[6], W[211], W[218]] - 2*SB[W[7], W[7], W[2], W[17]] - 
   2*SB[W[7], W[7], W[2], W[37]] + 2*SB[W[7], W[7], W[2], W[86]] - 
   SB[W[7], W[7], W[4], W[6]] - SB[W[7], W[7], W[4], W[47]] + 
   SB[W[7], W[7], W[4], W[86]] - SB[W[7], W[7], W[5], W[6]] - 
   SB[W[7], W[7], W[5], W[47]] + SB[W[7], W[7], W[5], W[86]] + 
   2*SB[W[7], W[7], W[19], W[6]] - 2*SB[W[7], W[7], W[19], W[37]] - 
   2*SB[W[7], W[7], W[26], W[17]] + 2*SB[W[7], W[7], W[26], W[47]] + 
   SB[W[7], W[7], W[50], W[6]] + 2*SB[W[7], W[7], W[50], W[17]] - 
   SB[W[7], W[7], W[50], W[47]] - SB[W[7], W[7], W[50], W[86]] - 
   SB[W[7], W[7], W[89], W[6]] + 2*SB[W[7], W[7], W[89], W[37]] + 
   SB[W[7], W[7], W[89], W[47]] - SB[W[7], W[7], W[89], W[86]] + 
   SB[W[7], W[7], W[182], W[182]] - SB[W[7], W[7], W[182], W[183]] - 
   SB[W[7], W[7], W[182], W[187]] - SB[W[7], W[7], W[182], W[188]] + 
   SB[W[7], W[7], W[182], W[189]] - SB[W[7], W[7], W[182], W[190]] - 
   SB[W[7], W[7], W[182], W[194]] + SB[W[7], W[7], W[182], W[203]] - 
   SB[W[7], W[7], W[182], W[218]] + SB[W[7], W[7], W[186], W[182]] - 
   SB[W[7], W[7], W[186], W[183]] - SB[W[7], W[7], W[186], W[187]] - 
   SB[W[7], W[7], W[186], W[188]] + SB[W[7], W[7], W[186], W[189]] - 
   SB[W[7], W[7], W[186], W[190]] - SB[W[7], W[7], W[186], W[194]] + 
   SB[W[7], W[7], W[186], W[203]] - SB[W[7], W[7], W[186], W[218]] + 
   SB[W[7], W[7], W[189], W[182]] - SB[W[7], W[7], W[189], W[183]] - 
   SB[W[7], W[7], W[189], W[187]] - SB[W[7], W[7], W[189], W[188]] + 
   SB[W[7], W[7], W[189], W[189]] - SB[W[7], W[7], W[189], W[190]] - 
   SB[W[7], W[7], W[189], W[194]] + SB[W[7], W[7], W[189], W[203]] - 
   SB[W[7], W[7], W[189], W[218]] + SB[W[7], W[7], W[211], W[182]] - 
   SB[W[7], W[7], W[211], W[183]] - SB[W[7], W[7], W[211], W[187]] - 
   SB[W[7], W[7], W[211], W[188]] + SB[W[7], W[7], W[211], W[189]] - 
   SB[W[7], W[7], W[211], W[190]] - SB[W[7], W[7], W[211], W[194]] + 
   SB[W[7], W[7], W[211], W[203]] - SB[W[7], W[7], W[211], W[218]] + 
   2*SB[W[7], W[19], W[2], W[17]] + 2*SB[W[7], W[19], W[2], W[37]] - 
   2*SB[W[7], W[19], W[2], W[86]] + SB[W[7], W[19], W[4], W[6]] + 
   SB[W[7], W[19], W[4], W[47]] - SB[W[7], W[19], W[4], W[86]] + 
   SB[W[7], W[19], W[5], W[6]] + SB[W[7], W[19], W[5], W[47]] - 
   SB[W[7], W[19], W[5], W[86]] + SB[W[7], W[19], W[6], W[6]] + 
   SB[W[7], W[19], W[6], W[47]] - SB[W[7], W[19], W[6], W[86]] - 
   2*SB[W[7], W[19], W[19], W[6]] + 2*SB[W[7], W[19], W[19], W[37]] + 
   SB[W[7], W[19], W[31], W[6]] + 2*SB[W[7], W[19], W[31], W[17]] - 
   SB[W[7], W[19], W[31], W[47]] - SB[W[7], W[19], W[31], W[86]] - 
   2*SB[W[7], W[19], W[65], W[6]] - 2*SB[W[7], W[19], W[65], W[17]] + 
   2*SB[W[7], W[19], W[65], W[86]] + SB[W[7], W[19], W[89], W[6]] - 
   2*SB[W[7], W[19], W[89], W[37]] - SB[W[7], W[19], W[89], W[47]] + 
   SB[W[7], W[19], W[89], W[86]] - SB[W[7], W[19], W[182], W[182]] + 
   SB[W[7], W[19], W[182], W[183]] + SB[W[7], W[19], W[182], W[187]] + 
   SB[W[7], W[19], W[182], W[188]] - SB[W[7], W[19], W[182], W[189]] + 
   SB[W[7], W[19], W[182], W[190]] + SB[W[7], W[19], W[182], W[194]] - 
   SB[W[7], W[19], W[182], W[203]] + SB[W[7], W[19], W[182], W[218]] + 
   SB[W[7], W[19], W[184], W[182]] - SB[W[7], W[19], W[184], W[183]] - 
   SB[W[7], W[19], W[184], W[187]] - SB[W[7], W[19], W[184], W[188]] + 
   SB[W[7], W[19], W[184], W[189]] - SB[W[7], W[19], W[184], W[190]] - 
   SB[W[7], W[19], W[184], W[194]] + SB[W[7], W[19], W[184], W[203]] - 
   SB[W[7], W[19], W[184], W[218]] - SB[W[7], W[19], W[186], W[182]] + 
   SB[W[7], W[19], W[186], W[183]] + SB[W[7], W[19], W[186], W[187]] + 
   SB[W[7], W[19], W[186], W[188]] - SB[W[7], W[19], W[186], W[189]] + 
   SB[W[7], W[19], W[186], W[190]] + SB[W[7], W[19], W[186], W[194]] - 
   SB[W[7], W[19], W[186], W[203]] + SB[W[7], W[19], W[186], W[218]] + 
   SB[W[7], W[19], W[187], W[182]] - SB[W[7], W[19], W[187], W[183]] - 
   SB[W[7], W[19], W[187], W[187]] - SB[W[7], W[19], W[187], W[188]] + 
   SB[W[7], W[19], W[187], W[189]] - SB[W[7], W[19], W[187], W[190]] - 
   SB[W[7], W[19], W[187], W[194]] + SB[W[7], W[19], W[187], W[203]] - 
   SB[W[7], W[19], W[187], W[218]] + SB[W[7], W[19], W[188], W[182]] - 
   SB[W[7], W[19], W[188], W[183]] - SB[W[7], W[19], W[188], W[187]] - 
   SB[W[7], W[19], W[188], W[188]] + SB[W[7], W[19], W[188], W[189]] - 
   SB[W[7], W[19], W[188], W[190]] - SB[W[7], W[19], W[188], W[194]] + 
   SB[W[7], W[19], W[188], W[203]] - SB[W[7], W[19], W[188], W[218]] - 
   SB[W[7], W[19], W[189], W[182]] + SB[W[7], W[19], W[189], W[183]] + 
   SB[W[7], W[19], W[189], W[187]] + SB[W[7], W[19], W[189], W[188]] - 
   SB[W[7], W[19], W[189], W[189]] + SB[W[7], W[19], W[189], W[190]] + 
   SB[W[7], W[19], W[189], W[194]] - SB[W[7], W[19], W[189], W[203]] + 
   SB[W[7], W[19], W[189], W[218]] - SB[W[7], W[19], W[211], W[182]] + 
   SB[W[7], W[19], W[211], W[183]] + SB[W[7], W[19], W[211], W[187]] + 
   SB[W[7], W[19], W[211], W[188]] - SB[W[7], W[19], W[211], W[189]] + 
   SB[W[7], W[19], W[211], W[190]] + SB[W[7], W[19], W[211], W[194]] - 
   SB[W[7], W[19], W[211], W[203]] + SB[W[7], W[19], W[211], W[218]] + 
   2*SB[W[7], W[23], W[2], W[17]] + 2*SB[W[7], W[23], W[2], W[37]] - 
   2*SB[W[7], W[23], W[2], W[86]] - SB[W[7], W[23], W[6], W[6]] + 
   2*SB[W[7], W[23], W[6], W[37]] + SB[W[7], W[23], W[6], W[47]] - 
   SB[W[7], W[23], W[6], W[86]] + SB[W[7], W[23], W[47], W[6]] + 
   2*SB[W[7], W[23], W[47], W[17]] - SB[W[7], W[23], W[47], W[47]] - 
   SB[W[7], W[23], W[47], W[86]] - SB[W[7], W[23], W[50], W[6]] - 
   2*SB[W[7], W[23], W[50], W[17]] + SB[W[7], W[23], W[50], W[47]] + 
   SB[W[7], W[23], W[50], W[86]] + SB[W[7], W[23], W[89], W[6]] - 
   2*SB[W[7], W[23], W[89], W[37]] - SB[W[7], W[23], W[89], W[47]] + 
   SB[W[7], W[23], W[89], W[86]] - SB[W[7], W[23], W[183], W[182]] + 
   SB[W[7], W[23], W[183], W[183]] + SB[W[7], W[23], W[183], W[187]] + 
   SB[W[7], W[23], W[183], W[188]] - SB[W[7], W[23], W[183], W[189]] + 
   SB[W[7], W[23], W[183], W[190]] + SB[W[7], W[23], W[183], W[194]] - 
   SB[W[7], W[23], W[183], W[203]] + SB[W[7], W[23], W[183], W[218]] - 
   SB[W[7], W[23], W[186], W[182]] + SB[W[7], W[23], W[186], W[183]] + 
   SB[W[7], W[23], W[186], W[187]] + SB[W[7], W[23], W[186], W[188]] - 
   SB[W[7], W[23], W[186], W[189]] + SB[W[7], W[23], W[186], W[190]] + 
   SB[W[7], W[23], W[186], W[194]] - SB[W[7], W[23], W[186], W[203]] + 
   SB[W[7], W[23], W[186], W[218]] - SB[W[7], W[23], W[187], W[182]] + 
   SB[W[7], W[23], W[187], W[183]] + SB[W[7], W[23], W[187], W[187]] + 
   SB[W[7], W[23], W[187], W[188]] - SB[W[7], W[23], W[187], W[189]] + 
   SB[W[7], W[23], W[187], W[190]] + SB[W[7], W[23], W[187], W[194]] - 
   SB[W[7], W[23], W[187], W[203]] + SB[W[7], W[23], W[187], W[218]] - 
   SB[W[7], W[23], W[188], W[182]] + SB[W[7], W[23], W[188], W[183]] + 
   SB[W[7], W[23], W[188], W[187]] + SB[W[7], W[23], W[188], W[188]] - 
   SB[W[7], W[23], W[188], W[189]] + SB[W[7], W[23], W[188], W[190]] + 
   SB[W[7], W[23], W[188], W[194]] - SB[W[7], W[23], W[188], W[203]] + 
   SB[W[7], W[23], W[188], W[218]] - SB[W[7], W[23], W[190], W[182]] + 
   SB[W[7], W[23], W[190], W[183]] + SB[W[7], W[23], W[190], W[187]] + 
   SB[W[7], W[23], W[190], W[188]] - SB[W[7], W[23], W[190], W[189]] + 
   SB[W[7], W[23], W[190], W[190]] + SB[W[7], W[23], W[190], W[194]] - 
   SB[W[7], W[23], W[190], W[203]] + SB[W[7], W[23], W[190], W[218]] - 
   SB[W[7], W[23], W[194], W[182]] + SB[W[7], W[23], W[194], W[183]] + 
   SB[W[7], W[23], W[194], W[187]] + SB[W[7], W[23], W[194], W[188]] - 
   SB[W[7], W[23], W[194], W[189]] + SB[W[7], W[23], W[194], W[190]] + 
   SB[W[7], W[23], W[194], W[194]] - SB[W[7], W[23], W[194], W[203]] + 
   SB[W[7], W[23], W[194], W[218]] - SB[W[7], W[23], W[211], W[182]] + 
   SB[W[7], W[23], W[211], W[183]] + SB[W[7], W[23], W[211], W[187]] + 
   SB[W[7], W[23], W[211], W[188]] - SB[W[7], W[23], W[211], W[189]] + 
   SB[W[7], W[23], W[211], W[190]] + SB[W[7], W[23], W[211], W[194]] - 
   SB[W[7], W[23], W[211], W[203]] + SB[W[7], W[23], W[211], W[218]] - 
   SB[W[7], W[23], W[218], W[182]] + SB[W[7], W[23], W[218], W[183]] + 
   SB[W[7], W[23], W[218], W[187]] + SB[W[7], W[23], W[218], W[188]] - 
   SB[W[7], W[23], W[218], W[189]] + SB[W[7], W[23], W[218], W[190]] + 
   SB[W[7], W[23], W[218], W[194]] - SB[W[7], W[23], W[218], W[203]] + 
   SB[W[7], W[23], W[218], W[218]] - SB[W[7], W[26], W[4], W[6]] - 
   SB[W[7], W[26], W[4], W[47]] + SB[W[7], W[26], W[4], W[86]] - 
   SB[W[7], W[26], W[5], W[6]] - SB[W[7], W[26], W[5], W[47]] + 
   SB[W[7], W[26], W[5], W[86]] - 2*SB[W[7], W[26], W[6], W[17]] + 
   2*SB[W[7], W[26], W[6], W[47]] - 2*SB[W[7], W[26], W[17], W[6]] - 
   2*SB[W[7], W[26], W[17], W[17]] + 2*SB[W[7], W[26], W[17], W[86]] - 
   4*SB[W[7], W[26], W[26], W[17]] + 4*SB[W[7], W[26], W[26], W[47]] + 
   SB[W[7], W[26], W[31], W[6]] + 2*SB[W[7], W[26], W[31], W[17]] - 
   SB[W[7], W[26], W[31], W[47]] - SB[W[7], W[26], W[31], W[86]] + 
   SB[W[7], W[26], W[47], W[6]] + 2*SB[W[7], W[26], W[47], W[17]] - 
   SB[W[7], W[26], W[47], W[47]] - SB[W[7], W[26], W[47], W[86]] + 
   SB[W[7], W[26], W[50], W[6]] + 2*SB[W[7], W[26], W[50], W[17]] - 
   SB[W[7], W[26], W[50], W[47]] - SB[W[7], W[26], W[50], W[86]] + 
   SB[W[7], W[26], W[182], W[182]] - SB[W[7], W[26], W[182], W[183]] - 
   SB[W[7], W[26], W[182], W[187]] - SB[W[7], W[26], W[182], W[188]] + 
   SB[W[7], W[26], W[182], W[189]] - SB[W[7], W[26], W[182], W[190]] - 
   SB[W[7], W[26], W[182], W[194]] + SB[W[7], W[26], W[182], W[203]] - 
   SB[W[7], W[26], W[182], W[218]] - SB[W[7], W[26], W[183], W[182]] + 
   SB[W[7], W[26], W[183], W[183]] + SB[W[7], W[26], W[183], W[187]] + 
   SB[W[7], W[26], W[183], W[188]] - SB[W[7], W[26], W[183], W[189]] + 
   SB[W[7], W[26], W[183], W[190]] + SB[W[7], W[26], W[183], W[194]] - 
   SB[W[7], W[26], W[183], W[203]] + SB[W[7], W[26], W[183], W[218]] + 
   SB[W[7], W[26], W[184], W[182]] - SB[W[7], W[26], W[184], W[183]] - 
   SB[W[7], W[26], W[184], W[187]] - SB[W[7], W[26], W[184], W[188]] + 
   SB[W[7], W[26], W[184], W[189]] - SB[W[7], W[26], W[184], W[190]] - 
   SB[W[7], W[26], W[184], W[194]] + SB[W[7], W[26], W[184], W[203]] - 
   SB[W[7], W[26], W[184], W[218]] + SB[W[7], W[26], W[189], W[182]] - 
   SB[W[7], W[26], W[189], W[183]] - SB[W[7], W[26], W[189], W[187]] - 
   SB[W[7], W[26], W[189], W[188]] + SB[W[7], W[26], W[189], W[189]] - 
   SB[W[7], W[26], W[189], W[190]] - SB[W[7], W[26], W[189], W[194]] + 
   SB[W[7], W[26], W[189], W[203]] - SB[W[7], W[26], W[189], W[218]] - 
   SB[W[7], W[26], W[190], W[182]] + SB[W[7], W[26], W[190], W[183]] + 
   SB[W[7], W[26], W[190], W[187]] + SB[W[7], W[26], W[190], W[188]] - 
   SB[W[7], W[26], W[190], W[189]] + SB[W[7], W[26], W[190], W[190]] + 
   SB[W[7], W[26], W[190], W[194]] - SB[W[7], W[26], W[190], W[203]] + 
   SB[W[7], W[26], W[190], W[218]] - SB[W[7], W[26], W[194], W[182]] + 
   SB[W[7], W[26], W[194], W[183]] + SB[W[7], W[26], W[194], W[187]] + 
   SB[W[7], W[26], W[194], W[188]] - SB[W[7], W[26], W[194], W[189]] + 
   SB[W[7], W[26], W[194], W[190]] + SB[W[7], W[26], W[194], W[194]] - 
   SB[W[7], W[26], W[194], W[203]] + SB[W[7], W[26], W[194], W[218]] - 
   SB[W[7], W[26], W[218], W[182]] + SB[W[7], W[26], W[218], W[183]] + 
   SB[W[7], W[26], W[218], W[187]] + SB[W[7], W[26], W[218], W[188]] - 
   SB[W[7], W[26], W[218], W[189]] + SB[W[7], W[26], W[218], W[190]] + 
   SB[W[7], W[26], W[218], W[194]] - SB[W[7], W[26], W[218], W[203]] + 
   SB[W[7], W[26], W[218], W[218]] + SB[W[7], W[50], W[4], W[6]] + 
   SB[W[7], W[50], W[4], W[47]] - SB[W[7], W[50], W[4], W[86]] + 
   SB[W[7], W[50], W[5], W[6]] + SB[W[7], W[50], W[5], W[47]] - 
   SB[W[7], W[50], W[5], W[86]] + SB[W[7], W[50], W[6], W[6]] + 
   2*SB[W[7], W[50], W[6], W[17]] - SB[W[7], W[50], W[6], W[47]] - 
   SB[W[7], W[50], W[6], W[86]] + 2*SB[W[7], W[50], W[17], W[6]] + 
   2*SB[W[7], W[50], W[17], W[17]] - 2*SB[W[7], W[50], W[17], W[86]] + 
   2*SB[W[7], W[50], W[26], W[17]] - 2*SB[W[7], W[50], W[26], W[47]] - 
   SB[W[7], W[50], W[47], W[6]] - 2*SB[W[7], W[50], W[47], W[17]] + 
   SB[W[7], W[50], W[47], W[47]] + SB[W[7], W[50], W[47], W[86]] - 
   2*SB[W[7], W[50], W[65], W[6]] - 2*SB[W[7], W[50], W[65], W[17]] + 
   2*SB[W[7], W[50], W[65], W[86]] - SB[W[7], W[50], W[182], W[182]] + 
   SB[W[7], W[50], W[182], W[183]] + SB[W[7], W[50], W[182], W[187]] + 
   SB[W[7], W[50], W[182], W[188]] - SB[W[7], W[50], W[182], W[189]] + 
   SB[W[7], W[50], W[182], W[190]] + SB[W[7], W[50], W[182], W[194]] - 
   SB[W[7], W[50], W[182], W[203]] + SB[W[7], W[50], W[182], W[218]] + 
   SB[W[7], W[50], W[183], W[182]] - SB[W[7], W[50], W[183], W[183]] - 
   SB[W[7], W[50], W[183], W[187]] - SB[W[7], W[50], W[183], W[188]] + 
   SB[W[7], W[50], W[183], W[189]] - SB[W[7], W[50], W[183], W[190]] - 
   SB[W[7], W[50], W[183], W[194]] + SB[W[7], W[50], W[183], W[203]] - 
   SB[W[7], W[50], W[183], W[218]] + SB[W[7], W[50], W[187], W[182]] - 
   SB[W[7], W[50], W[187], W[183]] - SB[W[7], W[50], W[187], W[187]] - 
   SB[W[7], W[50], W[187], W[188]] + SB[W[7], W[50], W[187], W[189]] - 
   SB[W[7], W[50], W[187], W[190]] - SB[W[7], W[50], W[187], W[194]] + 
   SB[W[7], W[50], W[187], W[203]] - SB[W[7], W[50], W[187], W[218]] + 
   SB[W[7], W[50], W[188], W[182]] - SB[W[7], W[50], W[188], W[183]] - 
   SB[W[7], W[50], W[188], W[187]] - SB[W[7], W[50], W[188], W[188]] + 
   SB[W[7], W[50], W[188], W[189]] - SB[W[7], W[50], W[188], W[190]] - 
   SB[W[7], W[50], W[188], W[194]] + SB[W[7], W[50], W[188], W[203]] - 
   SB[W[7], W[50], W[188], W[218]] - SB[W[7], W[50], W[189], W[182]] + 
   SB[W[7], W[50], W[189], W[183]] + SB[W[7], W[50], W[189], W[187]] + 
   SB[W[7], W[50], W[189], W[188]] - SB[W[7], W[50], W[189], W[189]] + 
   SB[W[7], W[50], W[189], W[190]] + SB[W[7], W[50], W[189], W[194]] - 
   SB[W[7], W[50], W[189], W[203]] + SB[W[7], W[50], W[189], W[218]] + 
   SB[W[7], W[50], W[190], W[182]] - SB[W[7], W[50], W[190], W[183]] - 
   SB[W[7], W[50], W[190], W[187]] - SB[W[7], W[50], W[190], W[188]] + 
   SB[W[7], W[50], W[190], W[189]] - SB[W[7], W[50], W[190], W[190]] - 
   SB[W[7], W[50], W[190], W[194]] + SB[W[7], W[50], W[190], W[203]] - 
   SB[W[7], W[50], W[190], W[218]] + SB[W[7], W[50], W[194], W[182]] - 
   SB[W[7], W[50], W[194], W[183]] - SB[W[7], W[50], W[194], W[187]] - 
   SB[W[7], W[50], W[194], W[188]] + SB[W[7], W[50], W[194], W[189]] - 
   SB[W[7], W[50], W[194], W[190]] - SB[W[7], W[50], W[194], W[194]] + 
   SB[W[7], W[50], W[194], W[203]] - SB[W[7], W[50], W[194], W[218]] + 
   SB[W[7], W[50], W[218], W[182]] - SB[W[7], W[50], W[218], W[183]] - 
   SB[W[7], W[50], W[218], W[187]] - SB[W[7], W[50], W[218], W[188]] + 
   SB[W[7], W[50], W[218], W[189]] - SB[W[7], W[50], W[218], W[190]] - 
   SB[W[7], W[50], W[218], W[194]] + SB[W[7], W[50], W[218], W[203]] - 
   SB[W[7], W[50], W[218], W[218]] - SB[W[8], W[4], W[5], W[6]] - 
   SB[W[8], W[4], W[5], W[47]] + SB[W[8], W[4], W[5], W[86]] - 
   SB[W[8], W[4], W[6], W[6]] - 2*SB[W[8], W[4], W[6], W[17]] + 
   2*SB[W[8], W[4], W[6], W[35]] - SB[W[8], W[4], W[6], W[47]] + 
   SB[W[8], W[4], W[6], W[86]] - 2*SB[W[8], W[4], W[17], W[6]] - 
   2*SB[W[8], W[4], W[17], W[17]] + 2*SB[W[8], W[4], W[17], W[35]] - 
   2*SB[W[8], W[4], W[17], W[47]] + 2*SB[W[8], W[4], W[17], W[86]] - 
   SB[W[8], W[4], W[50], W[6]] - 2*SB[W[8], W[4], W[50], W[17]] + 
   SB[W[8], W[4], W[50], W[47]] + SB[W[8], W[4], W[50], W[86]] + 
   2*SB[W[8], W[4], W[65], W[6]] + 2*SB[W[8], W[4], W[65], W[17]] - 
   2*SB[W[8], W[4], W[65], W[86]] + SB[W[8], W[4], W[93], W[6]] + 
   2*SB[W[8], W[4], W[93], W[17]] - 2*SB[W[8], W[4], W[93], W[35]] + 
   SB[W[8], W[4], W[93], W[47]] - SB[W[8], W[4], W[93], W[86]] - 
   SB[W[8], W[4], W[184], W[182]] + SB[W[8], W[4], W[184], W[183]] + 
   SB[W[8], W[4], W[184], W[187]] + SB[W[8], W[4], W[184], W[188]] - 
   SB[W[8], W[4], W[184], W[189]] + SB[W[8], W[4], W[184], W[190]] + 
   SB[W[8], W[4], W[184], W[194]] - SB[W[8], W[4], W[184], W[203]] + 
   SB[W[8], W[4], W[184], W[218]] - SB[W[8], W[4], W[187], W[182]] + 
   SB[W[8], W[4], W[187], W[183]] + SB[W[8], W[4], W[187], W[187]] + 
   SB[W[8], W[4], W[187], W[188]] - SB[W[8], W[4], W[187], W[189]] + 
   SB[W[8], W[4], W[187], W[190]] + SB[W[8], W[4], W[187], W[194]] - 
   SB[W[8], W[4], W[187], W[203]] + SB[W[8], W[4], W[187], W[218]] - 
   SB[W[8], W[4], W[188], W[182]] + SB[W[8], W[4], W[188], W[183]] + 
   SB[W[8], W[4], W[188], W[187]] + SB[W[8], W[4], W[188], W[188]] - 
   SB[W[8], W[4], W[188], W[189]] + SB[W[8], W[4], W[188], W[190]] + 
   SB[W[8], W[4], W[188], W[194]] - SB[W[8], W[4], W[188], W[203]] + 
   SB[W[8], W[4], W[188], W[218]] - SB[W[8], W[4], W[209], W[182]] + 
   SB[W[8], W[4], W[209], W[183]] + SB[W[8], W[4], W[209], W[187]] + 
   SB[W[8], W[4], W[209], W[188]] - SB[W[8], W[4], W[209], W[189]] + 
   SB[W[8], W[4], W[209], W[190]] + SB[W[8], W[4], W[209], W[194]] - 
   SB[W[8], W[4], W[209], W[203]] + SB[W[8], W[4], W[209], W[218]] - 
   SB[W[8], W[5], W[4], W[6]] - SB[W[8], W[5], W[4], W[47]] + 
   SB[W[8], W[5], W[4], W[86]] - 2*SB[W[8], W[5], W[8], W[14]] - 
   2*SB[W[8], W[5], W[8], W[17]] + 2*SB[W[8], W[5], W[8], W[86]] - 
   2*SB[W[8], W[5], W[26], W[17]] + 2*SB[W[8], W[5], W[26], W[47]] - 
   SB[W[8], W[5], W[32], W[6]] + 2*SB[W[8], W[5], W[32], W[14]] + 
   SB[W[8], W[5], W[32], W[47]] - SB[W[8], W[5], W[32], W[86]] + 
   SB[W[8], W[5], W[50], W[6]] + 2*SB[W[8], W[5], W[50], W[17]] - 
   SB[W[8], W[5], W[50], W[47]] - SB[W[8], W[5], W[50], W[86]] - 
   SB[W[8], W[5], W[185], W[182]] + SB[W[8], W[5], W[185], W[183]] + 
   SB[W[8], W[5], W[185], W[187]] + SB[W[8], W[5], W[185], W[188]] - 
   SB[W[8], W[5], W[185], W[189]] + SB[W[8], W[5], W[185], W[190]] + 
   SB[W[8], W[5], W[185], W[194]] - SB[W[8], W[5], W[185], W[203]] + 
   SB[W[8], W[5], W[185], W[218]] - SB[W[8], W[6], W[4], W[6]] - 
   2*SB[W[8], W[6], W[4], W[17]] + 2*SB[W[8], W[6], W[4], W[35]] - 
   SB[W[8], W[6], W[4], W[47]] + SB[W[8], W[6], W[4], W[86]] - 
   2*SB[W[8], W[6], W[8], W[14]] - 2*SB[W[8], W[6], W[8], W[17]] + 
   2*SB[W[8], W[6], W[8], W[86]] - 2*SB[W[8], W[6], W[17], W[35]] + 
   2*SB[W[8], W[6], W[17], W[47]] - SB[W[8], W[6], W[32], W[6]] + 
   2*SB[W[8], W[6], W[32], W[14]] + SB[W[8], W[6], W[32], W[47]] - 
   SB[W[8], W[6], W[32], W[86]] + SB[W[8], W[6], W[50], W[6]] + 
   2*SB[W[8], W[6], W[50], W[17]] - SB[W[8], W[6], W[50], W[47]] - 
   SB[W[8], W[6], W[50], W[86]] - SB[W[8], W[6], W[185], W[182]] + 
   SB[W[8], W[6], W[185], W[183]] + SB[W[8], W[6], W[185], W[187]] + 
   SB[W[8], W[6], W[185], W[188]] - SB[W[8], W[6], W[185], W[189]] + 
   SB[W[8], W[6], W[185], W[190]] + SB[W[8], W[6], W[185], W[194]] - 
   SB[W[8], W[6], W[185], W[203]] + SB[W[8], W[6], W[185], W[218]] - 
   SB[W[8], W[8], W[5], W[6]] - SB[W[8], W[8], W[5], W[47]] + 
   SB[W[8], W[8], W[5], W[86]] - SB[W[8], W[8], W[6], W[6]] - 
   2*SB[W[8], W[8], W[6], W[17]] + 2*SB[W[8], W[8], W[6], W[35]] - 
   SB[W[8], W[8], W[6], W[47]] + SB[W[8], W[8], W[6], W[86]] - 
   2*SB[W[8], W[8], W[17], W[6]] - 2*SB[W[8], W[8], W[17], W[17]] + 
   2*SB[W[8], W[8], W[17], W[35]] - 2*SB[W[8], W[8], W[17], W[47]] + 
   2*SB[W[8], W[8], W[17], W[86]] - SB[W[8], W[8], W[50], W[6]] - 
   2*SB[W[8], W[8], W[50], W[17]] + SB[W[8], W[8], W[50], W[47]] + 
   SB[W[8], W[8], W[50], W[86]] + 2*SB[W[8], W[8], W[65], W[6]] + 
   2*SB[W[8], W[8], W[65], W[17]] - 2*SB[W[8], W[8], W[65], W[86]] + 
   SB[W[8], W[8], W[93], W[6]] + 2*SB[W[8], W[8], W[93], W[17]] - 
   2*SB[W[8], W[8], W[93], W[35]] + SB[W[8], W[8], W[93], W[47]] - 
   SB[W[8], W[8], W[93], W[86]] - SB[W[8], W[8], W[184], W[182]] + 
   SB[W[8], W[8], W[184], W[183]] + SB[W[8], W[8], W[184], W[187]] + 
   SB[W[8], W[8], W[184], W[188]] - SB[W[8], W[8], W[184], W[189]] + 
   SB[W[8], W[8], W[184], W[190]] + SB[W[8], W[8], W[184], W[194]] - 
   SB[W[8], W[8], W[184], W[203]] + SB[W[8], W[8], W[184], W[218]] - 
   SB[W[8], W[8], W[187], W[182]] + SB[W[8], W[8], W[187], W[183]] + 
   SB[W[8], W[8], W[187], W[187]] + SB[W[8], W[8], W[187], W[188]] - 
   SB[W[8], W[8], W[187], W[189]] + SB[W[8], W[8], W[187], W[190]] + 
   SB[W[8], W[8], W[187], W[194]] - SB[W[8], W[8], W[187], W[203]] + 
   SB[W[8], W[8], W[187], W[218]] - SB[W[8], W[8], W[188], W[182]] + 
   SB[W[8], W[8], W[188], W[183]] + SB[W[8], W[8], W[188], W[187]] + 
   SB[W[8], W[8], W[188], W[188]] - SB[W[8], W[8], W[188], W[189]] + 
   SB[W[8], W[8], W[188], W[190]] + SB[W[8], W[8], W[188], W[194]] - 
   SB[W[8], W[8], W[188], W[203]] + SB[W[8], W[8], W[188], W[218]] - 
   SB[W[8], W[8], W[209], W[182]] + SB[W[8], W[8], W[209], W[183]] + 
   SB[W[8], W[8], W[209], W[187]] + SB[W[8], W[8], W[209], W[188]] - 
   SB[W[8], W[8], W[209], W[189]] + SB[W[8], W[8], W[209], W[190]] + 
   SB[W[8], W[8], W[209], W[194]] - SB[W[8], W[8], W[209], W[203]] + 
   SB[W[8], W[8], W[209], W[218]] - SB[W[8], W[17], W[4], W[6]] - 
   SB[W[8], W[17], W[4], W[47]] + SB[W[8], W[17], W[4], W[86]] - 
   2*SB[W[8], W[17], W[6], W[35]] + 2*SB[W[8], W[17], W[6], W[47]] - 
   2*SB[W[8], W[17], W[17], W[35]] + 2*SB[W[8], W[17], W[17], W[47]] - 
   2*SB[W[8], W[17], W[26], W[17]] + 2*SB[W[8], W[17], W[26], W[47]] + 
   SB[W[8], W[17], W[47], W[6]] + 2*SB[W[8], W[17], W[47], W[17]] - 
   SB[W[8], W[17], W[47], W[47]] - SB[W[8], W[17], W[47], W[86]] + 
   SB[W[8], W[17], W[50], W[6]] + 2*SB[W[8], W[17], W[50], W[17]] - 
   SB[W[8], W[17], W[50], W[47]] - SB[W[8], W[17], W[50], W[86]] - 
   SB[W[8], W[17], W[93], W[6]] - 2*SB[W[8], W[17], W[93], W[17]] + 
   2*SB[W[8], W[17], W[93], W[35]] - SB[W[8], W[17], W[93], W[47]] + 
   SB[W[8], W[17], W[93], W[86]] + SB[W[8], W[17], W[182], W[182]] - 
   SB[W[8], W[17], W[182], W[183]] - SB[W[8], W[17], W[182], W[187]] - 
   SB[W[8], W[17], W[182], W[188]] + SB[W[8], W[17], W[182], W[189]] - 
   SB[W[8], W[17], W[182], W[190]] - SB[W[8], W[17], W[182], W[194]] + 
   SB[W[8], W[17], W[182], W[203]] - SB[W[8], W[17], W[182], W[218]] - 
   SB[W[8], W[17], W[183], W[182]] + SB[W[8], W[17], W[183], W[183]] + 
   SB[W[8], W[17], W[183], W[187]] + SB[W[8], W[17], W[183], W[188]] - 
   SB[W[8], W[17], W[183], W[189]] + SB[W[8], W[17], W[183], W[190]] + 
   SB[W[8], W[17], W[183], W[194]] - SB[W[8], W[17], W[183], W[203]] + 
   SB[W[8], W[17], W[183], W[218]] + SB[W[8], W[17], W[184], W[182]] - 
   SB[W[8], W[17], W[184], W[183]] - SB[W[8], W[17], W[184], W[187]] - 
   SB[W[8], W[17], W[184], W[188]] + SB[W[8], W[17], W[184], W[189]] - 
   SB[W[8], W[17], W[184], W[190]] - SB[W[8], W[17], W[184], W[194]] + 
   SB[W[8], W[17], W[184], W[203]] - SB[W[8], W[17], W[184], W[218]] + 
   SB[W[8], W[17], W[189], W[182]] - SB[W[8], W[17], W[189], W[183]] - 
   SB[W[8], W[17], W[189], W[187]] - SB[W[8], W[17], W[189], W[188]] + 
   SB[W[8], W[17], W[189], W[189]] - SB[W[8], W[17], W[189], W[190]] - 
   SB[W[8], W[17], W[189], W[194]] + SB[W[8], W[17], W[189], W[203]] - 
   SB[W[8], W[17], W[189], W[218]] - SB[W[8], W[17], W[190], W[182]] + 
   SB[W[8], W[17], W[190], W[183]] + SB[W[8], W[17], W[190], W[187]] + 
   SB[W[8], W[17], W[190], W[188]] - SB[W[8], W[17], W[190], W[189]] + 
   SB[W[8], W[17], W[190], W[190]] + SB[W[8], W[17], W[190], W[194]] - 
   SB[W[8], W[17], W[190], W[203]] + SB[W[8], W[17], W[190], W[218]] - 
   SB[W[8], W[17], W[194], W[182]] + SB[W[8], W[17], W[194], W[183]] + 
   SB[W[8], W[17], W[194], W[187]] + SB[W[8], W[17], W[194], W[188]] - 
   SB[W[8], W[17], W[194], W[189]] + SB[W[8], W[17], W[194], W[190]] + 
   SB[W[8], W[17], W[194], W[194]] - SB[W[8], W[17], W[194], W[203]] + 
   SB[W[8], W[17], W[194], W[218]] + SB[W[8], W[17], W[209], W[182]] - 
   SB[W[8], W[17], W[209], W[183]] - SB[W[8], W[17], W[209], W[187]] - 
   SB[W[8], W[17], W[209], W[188]] + SB[W[8], W[17], W[209], W[189]] - 
   SB[W[8], W[17], W[209], W[190]] - SB[W[8], W[17], W[209], W[194]] + 
   SB[W[8], W[17], W[209], W[203]] - SB[W[8], W[17], W[209], W[218]] - 
   SB[W[8], W[17], W[218], W[182]] + SB[W[8], W[17], W[218], W[183]] + 
   SB[W[8], W[17], W[218], W[187]] + SB[W[8], W[17], W[218], W[188]] - 
   SB[W[8], W[17], W[218], W[189]] + SB[W[8], W[17], W[218], W[190]] + 
   SB[W[8], W[17], W[218], W[194]] - SB[W[8], W[17], W[218], W[203]] + 
   SB[W[8], W[17], W[218], W[218]] + SB[W[8], W[20], W[5], W[6]] - 
   2*SB[W[8], W[20], W[5], W[14]] - SB[W[8], W[20], W[5], W[47]] + 
   SB[W[8], W[20], W[5], W[86]] - SB[W[8], W[20], W[6], W[6]] + 
   2*SB[W[8], W[20], W[6], W[14]] + SB[W[8], W[20], W[6], W[47]] - 
   SB[W[8], W[20], W[6], W[86]] + 2*SB[W[8], W[20], W[8], W[14]] + 
   2*SB[W[8], W[20], W[8], W[17]] - 2*SB[W[8], W[20], W[8], W[86]] + 
   SB[W[8], W[20], W[32], W[6]] - 2*SB[W[8], W[20], W[32], W[14]] - 
   SB[W[8], W[20], W[32], W[47]] + SB[W[8], W[20], W[32], W[86]] + 
   SB[W[8], W[20], W[47], W[6]] + 2*SB[W[8], W[20], W[47], W[17]] - 
   SB[W[8], W[20], W[47], W[47]] - SB[W[8], W[20], W[47], W[86]] - 
   SB[W[8], W[20], W[50], W[6]] - 2*SB[W[8], W[20], W[50], W[17]] + 
   SB[W[8], W[20], W[50], W[47]] + SB[W[8], W[20], W[50], W[86]] + 
   SB[W[8], W[20], W[182], W[182]] - SB[W[8], W[20], W[182], W[183]] - 
   SB[W[8], W[20], W[182], W[187]] - SB[W[8], W[20], W[182], W[188]] + 
   SB[W[8], W[20], W[182], W[189]] - SB[W[8], W[20], W[182], W[190]] - 
   SB[W[8], W[20], W[182], W[194]] + SB[W[8], W[20], W[182], W[203]] - 
   SB[W[8], W[20], W[182], W[218]] - SB[W[8], W[20], W[183], W[182]] + 
   SB[W[8], W[20], W[183], W[183]] + SB[W[8], W[20], W[183], W[187]] + 
   SB[W[8], W[20], W[183], W[188]] - SB[W[8], W[20], W[183], W[189]] + 
   SB[W[8], W[20], W[183], W[190]] + SB[W[8], W[20], W[183], W[194]] - 
   SB[W[8], W[20], W[183], W[203]] + SB[W[8], W[20], W[183], W[218]] + 
   SB[W[8], W[20], W[185], W[182]] - SB[W[8], W[20], W[185], W[183]] - 
   SB[W[8], W[20], W[185], W[187]] - SB[W[8], W[20], W[185], W[188]] + 
   SB[W[8], W[20], W[185], W[189]] - SB[W[8], W[20], W[185], W[190]] - 
   SB[W[8], W[20], W[185], W[194]] + SB[W[8], W[20], W[185], W[203]] - 
   SB[W[8], W[20], W[185], W[218]] - SB[W[8], W[20], W[187], W[182]] + 
   SB[W[8], W[20], W[187], W[183]] + SB[W[8], W[20], W[187], W[187]] + 
   SB[W[8], W[20], W[187], W[188]] - SB[W[8], W[20], W[187], W[189]] + 
   SB[W[8], W[20], W[187], W[190]] + SB[W[8], W[20], W[187], W[194]] - 
   SB[W[8], W[20], W[187], W[203]] + SB[W[8], W[20], W[187], W[218]] - 
   SB[W[8], W[20], W[188], W[182]] + SB[W[8], W[20], W[188], W[183]] + 
   SB[W[8], W[20], W[188], W[187]] + SB[W[8], W[20], W[188], W[188]] - 
   SB[W[8], W[20], W[188], W[189]] + SB[W[8], W[20], W[188], W[190]] + 
   SB[W[8], W[20], W[188], W[194]] - SB[W[8], W[20], W[188], W[203]] + 
   SB[W[8], W[20], W[188], W[218]] + SB[W[8], W[20], W[189], W[182]] - 
   SB[W[8], W[20], W[189], W[183]] - SB[W[8], W[20], W[189], W[187]] - 
   SB[W[8], W[20], W[189], W[188]] + SB[W[8], W[20], W[189], W[189]] - 
   SB[W[8], W[20], W[189], W[190]] - SB[W[8], W[20], W[189], W[194]] + 
   SB[W[8], W[20], W[189], W[203]] - SB[W[8], W[20], W[189], W[218]] - 
   SB[W[8], W[20], W[190], W[182]] + SB[W[8], W[20], W[190], W[183]] + 
   SB[W[8], W[20], W[190], W[187]] + SB[W[8], W[20], W[190], W[188]] - 
   SB[W[8], W[20], W[190], W[189]] + SB[W[8], W[20], W[190], W[190]] + 
   SB[W[8], W[20], W[190], W[194]] - SB[W[8], W[20], W[190], W[203]] + 
   SB[W[8], W[20], W[190], W[218]] - SB[W[8], W[20], W[194], W[182]] + 
   SB[W[8], W[20], W[194], W[183]] + SB[W[8], W[20], W[194], W[187]] + 
   SB[W[8], W[20], W[194], W[188]] - SB[W[8], W[20], W[194], W[189]] + 
   SB[W[8], W[20], W[194], W[190]] + SB[W[8], W[20], W[194], W[194]] - 
   SB[W[8], W[20], W[194], W[203]] + SB[W[8], W[20], W[194], W[218]] - 
   SB[W[8], W[20], W[218], W[182]] + SB[W[8], W[20], W[218], W[183]] + 
   SB[W[8], W[20], W[218], W[187]] + SB[W[8], W[20], W[218], W[188]] - 
   SB[W[8], W[20], W[218], W[189]] + SB[W[8], W[20], W[218], W[190]] + 
   SB[W[8], W[20], W[218], W[194]] - SB[W[8], W[20], W[218], W[203]] + 
   SB[W[8], W[20], W[218], W[218]] + SB[W[8], W[27], W[4], W[6]] + 
   2*SB[W[8], W[27], W[4], W[17]] - 2*SB[W[8], W[27], W[4], W[35]] + 
   SB[W[8], W[27], W[4], W[47]] - SB[W[8], W[27], W[4], W[86]] - 
   SB[W[8], W[27], W[5], W[6]] + 2*SB[W[8], W[27], W[5], W[14]] + 
   SB[W[8], W[27], W[5], W[47]] - SB[W[8], W[27], W[5], W[86]] + 
   SB[W[8], W[27], W[6], W[6]] - 2*SB[W[8], W[27], W[6], W[14]] - 
   2*SB[W[8], W[27], W[6], W[35]] + SB[W[8], W[27], W[6], W[47]] + 
   SB[W[8], W[27], W[6], W[86]] + 2*SB[W[8], W[27], W[8], W[14]] + 
   2*SB[W[8], W[27], W[8], W[17]] - 2*SB[W[8], W[27], W[8], W[86]] + 
   SB[W[8], W[27], W[32], W[6]] - 2*SB[W[8], W[27], W[32], W[14]] - 
   SB[W[8], W[27], W[32], W[47]] + SB[W[8], W[27], W[32], W[86]] - 
   SB[W[8], W[27], W[93], W[6]] - 2*SB[W[8], W[27], W[93], W[17]] + 
   2*SB[W[8], W[27], W[93], W[35]] - SB[W[8], W[27], W[93], W[47]] + 
   SB[W[8], W[27], W[93], W[86]] + SB[W[8], W[27], W[184], W[182]] - 
   SB[W[8], W[27], W[184], W[183]] - SB[W[8], W[27], W[184], W[187]] - 
   SB[W[8], W[27], W[184], W[188]] + SB[W[8], W[27], W[184], W[189]] - 
   SB[W[8], W[27], W[184], W[190]] - SB[W[8], W[27], W[184], W[194]] + 
   SB[W[8], W[27], W[184], W[203]] - SB[W[8], W[27], W[184], W[218]] + 
   SB[W[8], W[27], W[185], W[182]] - SB[W[8], W[27], W[185], W[183]] - 
   SB[W[8], W[27], W[185], W[187]] - SB[W[8], W[27], W[185], W[188]] + 
   SB[W[8], W[27], W[185], W[189]] - SB[W[8], W[27], W[185], W[190]] - 
   SB[W[8], W[27], W[185], W[194]] + SB[W[8], W[27], W[185], W[203]] - 
   SB[W[8], W[27], W[185], W[218]] + SB[W[8], W[27], W[187], W[182]] - 
   SB[W[8], W[27], W[187], W[183]] - SB[W[8], W[27], W[187], W[187]] - 
   SB[W[8], W[27], W[187], W[188]] + SB[W[8], W[27], W[187], W[189]] - 
   SB[W[8], W[27], W[187], W[190]] - SB[W[8], W[27], W[187], W[194]] + 
   SB[W[8], W[27], W[187], W[203]] - SB[W[8], W[27], W[187], W[218]] + 
   SB[W[8], W[27], W[188], W[182]] - SB[W[8], W[27], W[188], W[183]] - 
   SB[W[8], W[27], W[188], W[187]] - SB[W[8], W[27], W[188], W[188]] + 
   SB[W[8], W[27], W[188], W[189]] - SB[W[8], W[27], W[188], W[190]] - 
   SB[W[8], W[27], W[188], W[194]] + SB[W[8], W[27], W[188], W[203]] - 
   SB[W[8], W[27], W[188], W[218]] + SB[W[8], W[27], W[209], W[182]] - 
   SB[W[8], W[27], W[209], W[183]] - SB[W[8], W[27], W[209], W[187]] - 
   SB[W[8], W[27], W[209], W[188]] + SB[W[8], W[27], W[209], W[189]] - 
   SB[W[8], W[27], W[209], W[190]] - SB[W[8], W[27], W[209], W[194]] + 
   SB[W[8], W[27], W[209], W[203]] - SB[W[8], W[27], W[209], W[218]] + 
   SB[W[8], W[50], W[4], W[6]] + SB[W[8], W[50], W[4], W[47]] - 
   SB[W[8], W[50], W[4], W[86]] + SB[W[8], W[50], W[5], W[6]] + 
   SB[W[8], W[50], W[5], W[47]] - SB[W[8], W[50], W[5], W[86]] + 
   SB[W[8], W[50], W[6], W[6]] + 2*SB[W[8], W[50], W[6], W[17]] - 
   SB[W[8], W[50], W[6], W[47]] - SB[W[8], W[50], W[6], W[86]] + 
   2*SB[W[8], W[50], W[17], W[6]] + 2*SB[W[8], W[50], W[17], W[17]] - 
   2*SB[W[8], W[50], W[17], W[86]] + 2*SB[W[8], W[50], W[26], W[17]] - 
   2*SB[W[8], W[50], W[26], W[47]] - SB[W[8], W[50], W[47], W[6]] - 
   2*SB[W[8], W[50], W[47], W[17]] + SB[W[8], W[50], W[47], W[47]] + 
   SB[W[8], W[50], W[47], W[86]] - 2*SB[W[8], W[50], W[65], W[6]] - 
   2*SB[W[8], W[50], W[65], W[17]] + 2*SB[W[8], W[50], W[65], W[86]] - 
   SB[W[8], W[50], W[182], W[182]] + SB[W[8], W[50], W[182], W[183]] + 
   SB[W[8], W[50], W[182], W[187]] + SB[W[8], W[50], W[182], W[188]] - 
   SB[W[8], W[50], W[182], W[189]] + SB[W[8], W[50], W[182], W[190]] + 
   SB[W[8], W[50], W[182], W[194]] - SB[W[8], W[50], W[182], W[203]] + 
   SB[W[8], W[50], W[182], W[218]] + SB[W[8], W[50], W[183], W[182]] - 
   SB[W[8], W[50], W[183], W[183]] - SB[W[8], W[50], W[183], W[187]] - 
   SB[W[8], W[50], W[183], W[188]] + SB[W[8], W[50], W[183], W[189]] - 
   SB[W[8], W[50], W[183], W[190]] - SB[W[8], W[50], W[183], W[194]] + 
   SB[W[8], W[50], W[183], W[203]] - SB[W[8], W[50], W[183], W[218]] + 
   SB[W[8], W[50], W[187], W[182]] - SB[W[8], W[50], W[187], W[183]] - 
   SB[W[8], W[50], W[187], W[187]] - SB[W[8], W[50], W[187], W[188]] + 
   SB[W[8], W[50], W[187], W[189]] - SB[W[8], W[50], W[187], W[190]] - 
   SB[W[8], W[50], W[187], W[194]] + SB[W[8], W[50], W[187], W[203]] - 
   SB[W[8], W[50], W[187], W[218]] + SB[W[8], W[50], W[188], W[182]] - 
   SB[W[8], W[50], W[188], W[183]] - SB[W[8], W[50], W[188], W[187]] - 
   SB[W[8], W[50], W[188], W[188]] + SB[W[8], W[50], W[188], W[189]] - 
   SB[W[8], W[50], W[188], W[190]] - SB[W[8], W[50], W[188], W[194]] + 
   SB[W[8], W[50], W[188], W[203]] - SB[W[8], W[50], W[188], W[218]] - 
   SB[W[8], W[50], W[189], W[182]] + SB[W[8], W[50], W[189], W[183]] + 
   SB[W[8], W[50], W[189], W[187]] + SB[W[8], W[50], W[189], W[188]] - 
   SB[W[8], W[50], W[189], W[189]] + SB[W[8], W[50], W[189], W[190]] + 
   SB[W[8], W[50], W[189], W[194]] - SB[W[8], W[50], W[189], W[203]] + 
   SB[W[8], W[50], W[189], W[218]] + SB[W[8], W[50], W[190], W[182]] - 
   SB[W[8], W[50], W[190], W[183]] - SB[W[8], W[50], W[190], W[187]] - 
   SB[W[8], W[50], W[190], W[188]] + SB[W[8], W[50], W[190], W[189]] - 
   SB[W[8], W[50], W[190], W[190]] - SB[W[8], W[50], W[190], W[194]] + 
   SB[W[8], W[50], W[190], W[203]] - SB[W[8], W[50], W[190], W[218]] + 
   SB[W[8], W[50], W[194], W[182]] - SB[W[8], W[50], W[194], W[183]] - 
   SB[W[8], W[50], W[194], W[187]] - SB[W[8], W[50], W[194], W[188]] + 
   SB[W[8], W[50], W[194], W[189]] - SB[W[8], W[50], W[194], W[190]] - 
   SB[W[8], W[50], W[194], W[194]] + SB[W[8], W[50], W[194], W[203]] - 
   SB[W[8], W[50], W[194], W[218]] + SB[W[8], W[50], W[218], W[182]] - 
   SB[W[8], W[50], W[218], W[183]] - SB[W[8], W[50], W[218], W[187]] - 
   SB[W[8], W[50], W[218], W[188]] + SB[W[8], W[50], W[218], W[189]] - 
   SB[W[8], W[50], W[218], W[190]] - SB[W[8], W[50], W[218], W[194]] + 
   SB[W[8], W[50], W[218], W[203]] - SB[W[8], W[50], W[218], W[218]], 
  2*SB[W[5], W[6], W[6], W[27]] - 2*SB[W[5], W[6], W[6], W[32]] + 
   2*SB[W[5], W[6], W[8], W[6]] - 2*SB[W[5], W[6], W[8], W[14]] - 
   2*SB[W[5], W[6], W[8], W[27]] + 2*SB[W[5], W[6], W[8], W[32]] + 
   2*SB[W[5], W[6], W[27], W[27]] - 2*SB[W[5], W[6], W[27], W[32]] - 
   2*SB[W[5], W[6], W[32], W[6]] + 2*SB[W[5], W[6], W[32], W[14]] - 
   2*SB[W[5], W[6], W[32], W[27]] + 2*SB[W[5], W[6], W[32], W[32]] - 
   2*SB[W[5], W[8], W[5], W[6]] + 2*SB[W[5], W[8], W[5], W[14]] + 
   2*SB[W[5], W[8], W[5], W[27]] - 2*SB[W[5], W[8], W[5], W[32]] + 
   2*SB[W[5], W[8], W[6], W[6]] - 2*SB[W[5], W[8], W[6], W[14]] - 
   2*SB[W[5], W[8], W[27], W[27]] + 2*SB[W[5], W[8], W[27], W[32]] + 
   2*SB[W[5], W[20], W[5], W[6]] - 2*SB[W[5], W[20], W[5], W[14]] - 
   2*SB[W[5], W[20], W[5], W[27]] + 2*SB[W[5], W[20], W[5], W[32]] - 
   2*SB[W[5], W[20], W[6], W[6]] + 2*SB[W[5], W[20], W[6], W[14]] - 
   2*SB[W[5], W[20], W[6], W[27]] + 2*SB[W[5], W[20], W[6], W[32]] - 
   2*SB[W[5], W[20], W[8], W[6]] + 2*SB[W[5], W[20], W[8], W[14]] + 
   2*SB[W[5], W[20], W[8], W[27]] - 2*SB[W[5], W[20], W[8], W[32]] + 
   2*SB[W[5], W[20], W[32], W[6]] - 2*SB[W[5], W[20], W[32], W[14]] + 
   2*SB[W[5], W[20], W[32], W[27]] - 2*SB[W[5], W[20], W[32], W[32]] + 
   2*SB[W[6], W[5], W[6], W[27]] - 2*SB[W[6], W[5], W[6], W[32]] + 
   2*SB[W[6], W[5], W[8], W[6]] - 2*SB[W[6], W[5], W[8], W[14]] - 
   2*SB[W[6], W[5], W[8], W[27]] + 2*SB[W[6], W[5], W[8], W[32]] + 
   2*SB[W[6], W[5], W[27], W[27]] - 2*SB[W[6], W[5], W[27], W[32]] - 
   2*SB[W[6], W[5], W[32], W[6]] + 2*SB[W[6], W[5], W[32], W[14]] - 
   2*SB[W[6], W[5], W[32], W[27]] + 2*SB[W[6], W[5], W[32], W[32]] + 
   2*SB[W[6], W[6], W[5], W[27]] - 2*SB[W[6], W[6], W[5], W[32]] - 
   2*SB[W[6], W[6], W[27], W[27]] + 2*SB[W[6], W[6], W[27], W[32]] + 
   2*SB[W[6], W[8], W[5], W[6]] - 2*SB[W[6], W[8], W[5], W[14]] - 
   2*SB[W[6], W[8], W[5], W[27]] + 2*SB[W[6], W[8], W[5], W[32]] - 
   2*SB[W[6], W[8], W[6], W[6]] + 2*SB[W[6], W[8], W[6], W[14]] + 
   2*SB[W[6], W[8], W[27], W[27]] - 2*SB[W[6], W[8], W[27], W[32]] - 
   2*SB[W[6], W[27], W[5], W[6]] + 2*SB[W[6], W[27], W[5], W[14]] + 
   2*SB[W[6], W[27], W[6], W[6]] - 2*SB[W[6], W[27], W[6], W[14]] - 
   2*SB[W[6], W[27], W[6], W[27]] + 2*SB[W[6], W[27], W[6], W[32]] - 
   2*SB[W[6], W[27], W[8], W[6]] + 2*SB[W[6], W[27], W[8], W[14]] + 
   2*SB[W[6], W[27], W[8], W[27]] - 2*SB[W[6], W[27], W[8], W[32]] - 
   2*SB[W[6], W[27], W[27], W[27]] + 2*SB[W[6], W[27], W[27], W[32]] + 
   2*SB[W[6], W[27], W[32], W[6]] - 2*SB[W[6], W[27], W[32], W[14]] + 
   2*SB[W[6], W[27], W[32], W[27]] - 2*SB[W[6], W[27], W[32], W[32]] - 
   2*SB[W[8], W[5], W[6], W[27]] + 2*SB[W[8], W[5], W[6], W[32]] - 
   2*SB[W[8], W[5], W[8], W[6]] + 2*SB[W[8], W[5], W[8], W[14]] + 
   2*SB[W[8], W[5], W[8], W[27]] - 2*SB[W[8], W[5], W[8], W[32]] - 
   2*SB[W[8], W[5], W[27], W[27]] + 2*SB[W[8], W[5], W[27], W[32]] + 
   2*SB[W[8], W[5], W[32], W[6]] - 2*SB[W[8], W[5], W[32], W[14]] + 
   2*SB[W[8], W[5], W[32], W[27]] - 2*SB[W[8], W[5], W[32], W[32]] - 
   2*SB[W[8], W[6], W[5], W[27]] + 2*SB[W[8], W[6], W[5], W[32]] - 
   2*SB[W[8], W[6], W[6], W[27]] + 2*SB[W[8], W[6], W[6], W[32]] - 
   2*SB[W[8], W[6], W[8], W[6]] + 2*SB[W[8], W[6], W[8], W[14]] + 
   2*SB[W[8], W[6], W[8], W[27]] - 2*SB[W[8], W[6], W[8], W[32]] + 
   2*SB[W[8], W[6], W[32], W[6]] - 2*SB[W[8], W[6], W[32], W[14]] + 
   2*SB[W[8], W[6], W[32], W[27]] - 2*SB[W[8], W[6], W[32], W[32]] - 
   2*SB[W[8], W[20], W[5], W[6]] + 2*SB[W[8], W[20], W[5], W[14]] + 
   2*SB[W[8], W[20], W[5], W[27]] - 2*SB[W[8], W[20], W[5], W[32]] + 
   2*SB[W[8], W[20], W[6], W[6]] - 2*SB[W[8], W[20], W[6], W[14]] + 
   2*SB[W[8], W[20], W[6], W[27]] - 2*SB[W[8], W[20], W[6], W[32]] + 
   2*SB[W[8], W[20], W[8], W[6]] - 2*SB[W[8], W[20], W[8], W[14]] - 
   2*SB[W[8], W[20], W[8], W[27]] + 2*SB[W[8], W[20], W[8], W[32]] - 
   2*SB[W[8], W[20], W[32], W[6]] + 2*SB[W[8], W[20], W[32], W[14]] - 
   2*SB[W[8], W[20], W[32], W[27]] + 2*SB[W[8], W[20], W[32], W[32]] + 
   2*SB[W[8], W[27], W[5], W[6]] - 2*SB[W[8], W[27], W[5], W[14]] - 
   2*SB[W[8], W[27], W[6], W[6]] + 2*SB[W[8], W[27], W[6], W[14]] + 
   2*SB[W[8], W[27], W[6], W[27]] - 2*SB[W[8], W[27], W[6], W[32]] + 
   2*SB[W[8], W[27], W[8], W[6]] - 2*SB[W[8], W[27], W[8], W[14]] - 
   2*SB[W[8], W[27], W[8], W[27]] + 2*SB[W[8], W[27], W[8], W[32]] + 
   2*SB[W[8], W[27], W[27], W[27]] - 2*SB[W[8], W[27], W[27], W[32]] - 
   2*SB[W[8], W[27], W[32], W[6]] + 2*SB[W[8], W[27], W[32], W[14]] - 
   2*SB[W[8], W[27], W[32], W[27]] + 2*SB[W[8], W[27], W[32], W[32]]}};


==> anc/triplecollinearsplit.txt <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
oddtcsplit={y[1]->(-s45-s456+s56+sqrttc+s456 z4-s56 z4+s45 z6+s456 z6)/(-s45-s456+s56-sqrttc+s456 z4-s56 z4+s45 z6+s456 z6),y[2]->(-s45+s456+s56-sqrttc-s456 z4-s56 z4+s45 z6-s456 z6)/(-s45+s456+s56+sqrttc-s456 z4-s56 z4+s45 z6-s456 z6),y[3]->(-s45+s456-s56-sqrttc-s456 z4+s56 z4+s45 z6-s456 z6+2 s456 z4 z6)/(-s45+s456-s56+sqrttc-s456 z4+s56 z4+s45 z6-s456 z6+2 s456 z4 z6),
     sqrttc->Sqrt[(s45^2-2 s45 s456+s456^2+2 s45 s56-2 s456 s56+s56^2+2 s45 s456 z4-2 s456^2 z4-2 s45 s56 z4+4 s456 s56 z4-2 s56^2 z4+s456^2 z4^2-2 s456 s56 z4^2+s56^2 z4^2-2 s45^2 z6+4 s45 s456 z6-2 s456^2 z6-2 s45 s56 z6+2 s456 s56 z6-2 s45 s456 z4 z6+2 s456^2 z4 z6-2 s45 s56 z4 z6-2 s456 s56 z4 z6+s45^2 z6^2-2 s45 s456 z6^2+s456^2 z6^2)]}; 
 


Cppptop=SB[s45, s456, s45, s45] - SB[s45, s456, s45, s45 - s456 + s456*z4] + 
  2*SB[s45, s456, s456, s45] + 2*SB[s45, s456, s456, s56] - 
  2*SB[s45, s456, s456, s45 - s456 + s456*z4] - 
  2*SB[s45, s456, s456, -s456 + s56 + s456*z6] - SB[s45, s456, s56, s56] + 
  SB[s45, s456, s56, -s456 + s56 + s456*z6] + SB[s45, s456, z4, s45] + 
  SB[s45, s456, z4, s56] - SB[s45, s456, z4, s45 - s456 + s456*z4] - 
  SB[s45, s456, z4, -s456 + s56 + s456*z6] - 
  2*SB[s45, s456, s45 - s456 + s456*z4, s45] - 
  SB[s45, s456, s45 - s456 + s456*z4, s56] + 
  2*SB[s45, s456, s45 - s456 + s456*z4, s45 - s456 + s456*z4] + 
  SB[s45, s456, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] + 
  SB[s45, s456, z6, s45] + SB[s45, s456, z6, s56] - 
  SB[s45, s456, z6, s45 - s456 + s456*z4] - 
  SB[s45, s456, z6, -s456 + s56 + s456*z6] - 
  SB[s45, s456, -s456 + s56 + s456*z6, s45] + 
  SB[s45, s456, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[s45, s456, y[1], y[1]] + SB[s45, s456, y[1], y[2]] + 
  SB[s45, s456, y[1], y[3]] + SB[s45, s456, y[2], y[1]] + 
  SB[s45, s456, y[2], y[2]] + SB[s45, s456, y[2], y[3]] - 
  SB[s45, s56, s456, s45] - SB[s45, s56, s456, s56] + 
  SB[s45, s56, s456, s45 - s456 + s456*z4] + 
  SB[s45, s56, s456, -s456 + s56 + s456*z6] + SB[s45, s56, -1 + z4, s45] + 
  SB[s45, s56, -1 + z4, z4] - SB[s45, s56, -1 + z4, s45 - s456 + s456*z4] + 
  SB[s45, s56, -1 + z4, z6] - SB[s45, s56, -1 + z4, -1 + z4 + z6] - 
  SB[s45, s56, z4, s45] - SB[s45, s56, z4, s56] - SB[s45, s56, z4, z4] + 
  SB[s45, s56, z4, s45 - s456 + s456*z4] - SB[s45, s56, z4, z6] + 
  SB[s45, s56, z4, -1 + z4 + z6] + SB[s45, s56, z4, -s456 + s56 + s456*z6] + 
  SB[s45, s56, s45 - s456 + s456*z4, s56] - 
  SB[s45, s56, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] + 
  SB[s45, s56, -1 + z6, s56] + SB[s45, s56, -1 + z6, z4] + 
  SB[s45, s56, -1 + z6, z6] - SB[s45, s56, -1 + z6, -1 + z4 + z6] - 
  SB[s45, s56, -1 + z6, -s456 + s56 + s456*z6] - SB[s45, s56, z6, s45] - 
  SB[s45, s56, z6, s56] - SB[s45, s56, z6, z4] + 
  SB[s45, s56, z6, s45 - s456 + s456*z4] - SB[s45, s56, z6, z6] + 
  SB[s45, s56, z6, -1 + z4 + z6] + SB[s45, s56, z6, -s456 + s56 + s456*z6] + 
  SB[s45, s56, -s456 + s56 + s456*z6, s45] - 
  SB[s45, s56, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[s45, s56, y[3], y[1]] + SB[s45, s56, y[3], y[2]] + 
  SB[s45, s56, y[3], y[3]] + SB[s45, -1 + z4, s45, s45] - 
  SB[s45, -1 + z4, s45, s45 - s456 + s456*z4] + SB[s45, -1 + z4, s56, s45] + 
  SB[s45, -1 + z4, s56, z4] - SB[s45, -1 + z4, s56, s45 - s456 + s456*z4] + 
  SB[s45, -1 + z4, s56, z6] - SB[s45, -1 + z4, s56, -1 + z4 + z6] + 
  2*SB[s45, -1 + z4, -1 + z4, s45] + 2*SB[s45, -1 + z4, -1 + z4, z4] - 
  2*SB[s45, -1 + z4, -1 + z4, s45 - s456 + s456*z4] + 
  2*SB[s45, -1 + z4, -1 + z4, z6] - 
  2*SB[s45, -1 + z4, -1 + z4, -1 + z4 + z6] - SB[s45, -1 + z4, z4, z4] - 
  SB[s45, -1 + z4, z4, z6] + SB[s45, -1 + z4, z4, -1 + z4 + z6] - 
  2*SB[s45, -1 + z4, s45 - s456 + s456*z4, s45] - 
  SB[s45, -1 + z4, s45 - s456 + s456*z4, z4] + 
  2*SB[s45, -1 + z4, s45 - s456 + s456*z4, s45 - s456 + s456*z4] - 
  SB[s45, -1 + z4, s45 - s456 + s456*z4, z6] + 
  SB[s45, -1 + z4, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[s45, -1 + z4, z6, z4] - SB[s45, -1 + z4, z6, z6] + 
  SB[s45, -1 + z4, z6, -1 + z4 + z6] - SB[s45, -1 + z4, -1 + z4 + z6, s45] + 
  SB[s45, -1 + z4, -1 + z4 + z6, s45 - s456 + s456*z4] + 
  SB[s45, -1 + z4, y[1], y[1]] + SB[s45, -1 + z4, y[1], y[2]] + 
  SB[s45, -1 + z4, y[1], y[3]] + SB[s45, -1 + z4, y[3], y[1]] + 
  SB[s45, -1 + z4, y[3], y[2]] + SB[s45, -1 + z4, y[3], y[3]] + 
  SB[s45, z4, s456, s45] + SB[s45, z4, s456, s56] - 
  SB[s45, z4, s456, s45 - s456 + s456*z4] - 
  SB[s45, z4, s456, -s456 + s56 + s456*z6] - SB[s45, z4, s56, s45] - 
  SB[s45, z4, s56, s56] - SB[s45, z4, s56, z4] + 
  SB[s45, z4, s56, s45 - s456 + s456*z4] - SB[s45, z4, s56, z6] + 
  SB[s45, z4, s56, -1 + z4 + z6] + SB[s45, z4, s56, -s456 + s56 + s456*z6] - 
  SB[s45, z4, -1 + z4, s45] - SB[s45, z4, -1 + z4, z4] + 
  SB[s45, z4, -1 + z4, s45 - s456 + s456*z4] - SB[s45, z4, -1 + z4, z6] + 
  SB[s45, z4, -1 + z4, -1 + z4 + z6] + SB[s45, z4, s45 - s456 + s456*z4, 
   z4] + SB[s45, z4, s45 - s456 + s456*z4, z6] - 
  SB[s45, z4, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[s45, z4, -1 + z6, s56] + SB[s45, z4, -1 + z6, z4] + 
  SB[s45, z4, -1 + z6, z6] - SB[s45, z4, -1 + z6, -1 + z4 + z6] - 
  SB[s45, z4, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[s45, z4, -1 + z4 + z6, s45] - SB[s45, z4, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[s45, z4, y[2], y[1]] + 
  SB[s45, z4, y[2], y[2]] + SB[s45, z4, y[2], y[3]] - 
  SB[s45, s45 - s456 + s456*z4, s45, s45] + SB[s45, s45 - s456 + s456*z4, 
   s45, s45 - s456 + s456*z4] - SB[s45, s45 - s456 + s456*z4, s456, s45] - 
  SB[s45, s45 - s456 + s456*z4, s456, s56] + SB[s45, s45 - s456 + s456*z4, 
   s456, s45 - s456 + s456*z4] + SB[s45, s45 - s456 + s456*z4, s456, 
   -s456 + s56 + s456*z6] + SB[s45, s45 - s456 + s456*z4, s56, s56] - 
  SB[s45, s45 - s456 + s456*z4, s56, -s456 + s56 + s456*z6] - 
  SB[s45, s45 - s456 + s456*z4, -1 + z4, s45] - 
  SB[s45, s45 - s456 + s456*z4, -1 + z4, z4] + SB[s45, s45 - s456 + s456*z4, 
   -1 + z4, s45 - s456 + s456*z4] - SB[s45, s45 - s456 + s456*z4, -1 + z4, 
   z6] + SB[s45, s45 - s456 + s456*z4, -1 + z4, -1 + z4 + z6] + 
  SB[s45, s45 - s456 + s456*z4, z4, z4] + SB[s45, s45 - s456 + s456*z4, z4, 
   z6] - SB[s45, s45 - s456 + s456*z4, z4, -1 + z4 + z6] + 
  2*SB[s45, s45 - s456 + s456*z4, s45 - s456 + s456*z4, s45] - 
  2*SB[s45, s45 - s456 + s456*z4, s45 - s456 + s456*z4, 
    s45 - s456 + s456*z4] - SB[s45, s45 - s456 + s456*z4, -1 + z6, s56] - 
  SB[s45, s45 - s456 + s456*z4, -1 + z6, z4] - SB[s45, s45 - s456 + s456*z4, 
   -1 + z6, z6] + SB[s45, s45 - s456 + s456*z4, -1 + z6, -1 + z4 + z6] + 
  SB[s45, s45 - s456 + s456*z4, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[s45, s45 - s456 + s456*z4, z6, z4] + SB[s45, s45 - s456 + s456*z4, z6, 
   z6] - SB[s45, s45 - s456 + s456*z4, z6, -1 + z4 + z6] - 
  SB[s45, s45 - s456 + s456*z4, y[1], y[1]] - SB[s45, s45 - s456 + s456*z4, 
   y[1], y[2]] - SB[s45, s45 - s456 + s456*z4, y[1], y[3]] - 
  SB[s45, s45 - s456 + s456*z4, y[2], y[1]] - SB[s45, s45 - s456 + s456*z4, 
   y[2], y[2]] - SB[s45, s45 - s456 + s456*z4, y[2], y[3]] - 
  SB[s45, s45 - s456 + s456*z4, y[3], y[1]] - SB[s45, s45 - s456 + s456*z4, 
   y[3], y[2]] - SB[s45, s45 - s456 + s456*z4, y[3], y[3]] + 
  SB[s45, -1 + z6, s56, s45] + SB[s45, -1 + z6, s56, s56] + 
  SB[s45, -1 + z6, s56, z4] - SB[s45, -1 + z6, s56, s45 - s456 + s456*z4] + 
  SB[s45, -1 + z6, s56, z6] - SB[s45, -1 + z6, s56, -1 + z4 + z6] - 
  SB[s45, -1 + z6, s56, -s456 + s56 + s456*z6] + SB[s45, -1 + z6, z4, s45] + 
  SB[s45, -1 + z6, z4, s56] + SB[s45, -1 + z6, z4, z4] - 
  SB[s45, -1 + z6, z4, s45 - s456 + s456*z4] + SB[s45, -1 + z6, z4, z6] - 
  SB[s45, -1 + z6, z4, -1 + z4 + z6] - SB[s45, -1 + z6, z4, 
   -s456 + s56 + s456*z6] - SB[s45, -1 + z6, s45 - s456 + s456*z4, s56] - 
  SB[s45, -1 + z6, s45 - s456 + s456*z4, z4] - 
  SB[s45, -1 + z6, s45 - s456 + s456*z4, z6] + 
  SB[s45, -1 + z6, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[s45, -1 + z6, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  2*SB[s45, -1 + z6, -1 + z6, s56] - 2*SB[s45, -1 + z6, -1 + z6, z4] - 
  2*SB[s45, -1 + z6, -1 + z6, z6] + 
  2*SB[s45, -1 + z6, -1 + z6, -1 + z4 + z6] + 
  2*SB[s45, -1 + z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[s45, -1 + z6, z6, s45] + SB[s45, -1 + z6, z6, s56] + 
  SB[s45, -1 + z6, z6, z4] - SB[s45, -1 + z6, z6, s45 - s456 + s456*z4] + 
  SB[s45, -1 + z6, z6, z6] - SB[s45, -1 + z6, z6, -1 + z4 + z6] - 
  SB[s45, -1 + z6, z6, -s456 + s56 + s456*z6] - 
  SB[s45, -1 + z6, -1 + z4 + z6, s45] + SB[s45, -1 + z6, -1 + z4 + z6, 
   s45 - s456 + s456*z4] - SB[s45, -1 + z6, -s456 + s56 + s456*z6, s45] + 
  SB[s45, -1 + z6, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] - 
  SB[s45, -1 + z6, y[2], y[1]] - SB[s45, -1 + z6, y[2], y[2]] - 
  SB[s45, -1 + z6, y[2], y[3]] - SB[s45, -1 + z6, y[3], y[1]] - 
  SB[s45, -1 + z6, y[3], y[2]] - SB[s45, -1 + z6, y[3], y[3]] + 
  SB[s45, z6, s456, s45] + SB[s45, z6, s456, s56] - 
  SB[s45, z6, s456, s45 - s456 + s456*z4] - 
  SB[s45, z6, s456, -s456 + s56 + s456*z6] - SB[s45, z6, s56, s45] - 
  SB[s45, z6, s56, s56] - SB[s45, z6, s56, z4] + 
  SB[s45, z6, s56, s45 - s456 + s456*z4] - SB[s45, z6, s56, z6] + 
  SB[s45, z6, s56, -1 + z4 + z6] + SB[s45, z6, s56, -s456 + s56 + s456*z6] - 
  SB[s45, z6, -1 + z4, s45] - SB[s45, z6, -1 + z4, z4] + 
  SB[s45, z6, -1 + z4, s45 - s456 + s456*z4] - SB[s45, z6, -1 + z4, z6] + 
  SB[s45, z6, -1 + z4, -1 + z4 + z6] + SB[s45, z6, s45 - s456 + s456*z4, 
   z4] + SB[s45, z6, s45 - s456 + s456*z4, z6] - 
  SB[s45, z6, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[s45, z6, -1 + z6, s56] + SB[s45, z6, -1 + z6, z4] + 
  SB[s45, z6, -1 + z6, z6] - SB[s45, z6, -1 + z6, -1 + z4 + z6] - 
  SB[s45, z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[s45, z6, -1 + z4 + z6, s45] - SB[s45, z6, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[s45, z6, y[2], y[1]] + 
  SB[s45, z6, y[2], y[2]] + SB[s45, z6, y[2], y[3]] + 
  SB[s456, s45, s456, s45] + SB[s456, s45, s456, s56] - 
  SB[s456, s45, s456, s45 - s456 + s456*z4] - 
  SB[s456, s45, s456, -s456 + s56 + s456*z6] - SB[s456, s45, -1 + z4, s45] - 
  SB[s456, s45, -1 + z4, z4] + SB[s456, s45, -1 + z4, s45 - s456 + s456*z4] - 
  SB[s456, s45, -1 + z4, z6] + SB[s456, s45, -1 + z4, -1 + z4 + z6] + 
  SB[s456, s45, z4, s45] + SB[s456, s45, z4, s56] + SB[s456, s45, z4, z4] - 
  SB[s456, s45, z4, s45 - s456 + s456*z4] + SB[s456, s45, z4, z6] - 
  SB[s456, s45, z4, -1 + z4 + z6] - SB[s456, s45, z4, 
   -s456 + s56 + s456*z6] - SB[s456, s45, s45 - s456 + s456*z4, s56] + 
  SB[s456, s45, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[s456, s45, -1 + z6, s56] - SB[s456, s45, -1 + z6, z4] - 
  SB[s456, s45, -1 + z6, z6] + SB[s456, s45, -1 + z6, -1 + z4 + z6] + 
  SB[s456, s45, -1 + z6, -s456 + s56 + s456*z6] + SB[s456, s45, z6, s45] + 
  SB[s456, s45, z6, s56] + SB[s456, s45, z6, z4] - 
  SB[s456, s45, z6, s45 - s456 + s456*z4] + SB[s456, s45, z6, z6] - 
  SB[s456, s45, z6, -1 + z4 + z6] - SB[s456, s45, z6, 
   -s456 + s56 + s456*z6] - SB[s456, s45, -s456 + s56 + s456*z6, s45] + 
  SB[s456, s45, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] - 
  SB[s456, s45, y[3], y[1]] - SB[s456, s45, y[3], y[2]] - 
  SB[s456, s45, y[3], y[3]] - 4*SB[s456, s456, s456, s45] - 
  4*SB[s456, s456, s456, s56] + 
  4*SB[s456, s456, s456, s45 - s456 + s456*z4] + 
  4*SB[s456, s456, s456, -s456 + s56 + s456*z6] - 2*SB[s456, s456, z4, s45] - 
  2*SB[s456, s456, z4, s56] + 2*SB[s456, s456, z4, s45 - s456 + s456*z4] + 
  2*SB[s456, s456, z4, -s456 + s56 + s456*z6] + 
  2*SB[s456, s456, s45 - s456 + s456*z4, s45] + 
  2*SB[s456, s456, s45 - s456 + s456*z4, s56] - 
  2*SB[s456, s456, s45 - s456 + s456*z4, s45 - s456 + s456*z4] - 
  2*SB[s456, s456, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  2*SB[s456, s456, z6, s45] - 2*SB[s456, s456, z6, s56] + 
  2*SB[s456, s456, z6, s45 - s456 + s456*z4] + 
  2*SB[s456, s456, z6, -s456 + s56 + s456*z6] + 
  2*SB[s456, s456, -s456 + s56 + s456*z6, s45] + 
  2*SB[s456, s456, -s456 + s56 + s456*z6, s56] - 
  2*SB[s456, s456, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] - 
  2*SB[s456, s456, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6] - 
  2*SB[s456, s456, y[1], y[1]] - 2*SB[s456, s456, y[1], y[2]] - 
  2*SB[s456, s456, y[1], y[3]] - 2*SB[s456, s456, y[2], y[1]] - 
  2*SB[s456, s456, y[2], y[2]] - 2*SB[s456, s456, y[2], y[3]] + 
  SB[s456, s56, s456, s45] + SB[s456, s56, s456, s56] - 
  SB[s456, s56, s456, s45 - s456 + s456*z4] - 
  SB[s456, s56, s456, -s456 + s56 + s456*z6] - SB[s456, s56, -1 + z4, s45] - 
  SB[s456, s56, -1 + z4, z4] + SB[s456, s56, -1 + z4, s45 - s456 + s456*z4] - 
  SB[s456, s56, -1 + z4, z6] + SB[s456, s56, -1 + z4, -1 + z4 + z6] + 
  SB[s456, s56, z4, s45] + SB[s456, s56, z4, s56] + SB[s456, s56, z4, z4] - 
  SB[s456, s56, z4, s45 - s456 + s456*z4] + SB[s456, s56, z4, z6] - 
  SB[s456, s56, z4, -1 + z4 + z6] - SB[s456, s56, z4, 
   -s456 + s56 + s456*z6] - SB[s456, s56, s45 - s456 + s456*z4, s56] + 
  SB[s456, s56, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[s456, s56, -1 + z6, s56] - SB[s456, s56, -1 + z6, z4] - 
  SB[s456, s56, -1 + z6, z6] + SB[s456, s56, -1 + z6, -1 + z4 + z6] + 
  SB[s456, s56, -1 + z6, -s456 + s56 + s456*z6] + SB[s456, s56, z6, s45] + 
  SB[s456, s56, z6, s56] + SB[s456, s56, z6, z4] - 
  SB[s456, s56, z6, s45 - s456 + s456*z4] + SB[s456, s56, z6, z6] - 
  SB[s456, s56, z6, -1 + z4 + z6] - SB[s456, s56, z6, 
   -s456 + s56 + s456*z6] - SB[s456, s56, -s456 + s56 + s456*z6, s45] + 
  SB[s456, s56, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] - 
  SB[s456, s56, y[3], y[1]] - SB[s456, s56, y[3], y[2]] - 
  SB[s456, s56, y[3], y[3]] - 2*SB[s456, -1 + z4, s45, s45] - 
  SB[s456, -1 + z4, s45, s56] - SB[s456, -1 + z4, s45, z4] + 
  2*SB[s456, -1 + z4, s45, s45 - s456 + s456*z4] - 
  SB[s456, -1 + z4, s45, z6] + SB[s456, -1 + z4, s45, -1 + z4 + z6] + 
  SB[s456, -1 + z4, s45, -s456 + s56 + s456*z6] - 
  SB[s456, -1 + z4, s56, s45] - SB[s456, -1 + z4, s56, z4] + 
  SB[s456, -1 + z4, s56, s45 - s456 + s456*z4] - SB[s456, -1 + z4, s56, z6] + 
  SB[s456, -1 + z4, s56, -1 + z4 + z6] - SB[s456, -1 + z4, z4, s45] - 
  SB[s456, -1 + z4, z4, s56] + SB[s456, -1 + z4, z4, s45 - s456 + s456*z4] + 
  SB[s456, -1 + z4, z4, -s456 + s56 + s456*z6] + 
  2*SB[s456, -1 + z4, s45 - s456 + s456*z4, s45] + 
  SB[s456, -1 + z4, s45 - s456 + s456*z4, s56] + 
  SB[s456, -1 + z4, s45 - s456 + s456*z4, z4] - 
  2*SB[s456, -1 + z4, s45 - s456 + s456*z4, s45 - s456 + s456*z4] + 
  SB[s456, -1 + z4, s45 - s456 + s456*z4, z6] - 
  SB[s456, -1 + z4, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[s456, -1 + z4, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[s456, -1 + z4, z6, s45] - SB[s456, -1 + z4, z6, s56] + 
  SB[s456, -1 + z4, z6, s45 - s456 + s456*z4] + 
  SB[s456, -1 + z4, z6, -s456 + s56 + s456*z6] + 
  SB[s456, -1 + z4, -1 + z4 + z6, s45] + SB[s456, -1 + z4, -1 + z4 + z6, 
   s56] - SB[s456, -1 + z4, -1 + z4 + z6, s45 - s456 + s456*z4] - 
  SB[s456, -1 + z4, -1 + z4 + z6, -s456 + s56 + s456*z6] + 
  SB[s456, -1 + z4, -s456 + s56 + s456*z6, s45] + 
  SB[s456, -1 + z4, -s456 + s56 + s456*z6, z4] - 
  SB[s456, -1 + z4, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[s456, -1 + z4, -s456 + s56 + s456*z6, z6] - 
  SB[s456, -1 + z4, -s456 + s56 + s456*z6, -1 + z4 + z6] + 
  SB[s456, z4, s45, s45] + SB[s456, z4, s45, s56] + SB[s456, z4, s45, z4] - 
  SB[s456, z4, s45, s45 - s456 + s456*z4] + SB[s456, z4, s45, z6] - 
  SB[s456, z4, s45, -1 + z4 + z6] - SB[s456, z4, s45, 
   -s456 + s56 + s456*z6] - 2*SB[s456, z4, s456, s45] - 
  2*SB[s456, z4, s456, s56] + 2*SB[s456, z4, s456, s45 - s456 + s456*z4] + 
  2*SB[s456, z4, s456, -s456 + s56 + s456*z6] + SB[s456, z4, s56, s45] + 
  SB[s456, z4, s56, s56] + SB[s456, z4, s56, z4] - 
  SB[s456, z4, s56, s45 - s456 + s456*z4] + SB[s456, z4, s56, z6] - 
  SB[s456, z4, s56, -1 + z4 + z6] - SB[s456, z4, s56, 
   -s456 + s56 + s456*z6] - SB[s456, z4, s45 - s456 + s456*z4, z4] - 
  SB[s456, z4, s45 - s456 + s456*z4, z6] + SB[s456, z4, s45 - s456 + s456*z4, 
   -1 + z4 + z6] - SB[s456, z4, -1 + z4 + z6, s45] - 
  SB[s456, z4, -1 + z4 + z6, s56] + SB[s456, z4, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[s456, z4, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[s456, z4, -s456 + s56 + s456*z6, z4] - 
  SB[s456, z4, -s456 + s56 + s456*z6, z6] + 
  SB[s456, z4, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[s456, z4, y[1], y[1]] - SB[s456, z4, y[1], y[2]] - 
  SB[s456, z4, y[1], y[3]] - SB[s456, z4, y[2], y[1]] - 
  SB[s456, z4, y[2], y[2]] - SB[s456, z4, y[2], y[3]] + 
  SB[s456, s45 - s456 + s456*z4, s45, s45] - SB[s456, s45 - s456 + s456*z4, 
   s45, s45 - s456 + s456*z4] + SB[s456, s45 - s456 + s456*z4, s456, s45] + 
  SB[s456, s45 - s456 + s456*z4, s456, s56] - SB[s456, s45 - s456 + s456*z4, 
   s456, s45 - s456 + s456*z4] - SB[s456, s45 - s456 + s456*z4, s456, 
   -s456 + s56 + s456*z6] - SB[s456, s45 - s456 + s456*z4, s56, s56] + 
  SB[s456, s45 - s456 + s456*z4, s56, -s456 + s56 + s456*z6] + 
  SB[s456, s45 - s456 + s456*z4, -1 + z4, s45] + 
  SB[s456, s45 - s456 + s456*z4, -1 + z4, z4] - 
  SB[s456, s45 - s456 + s456*z4, -1 + z4, s45 - s456 + s456*z4] + 
  SB[s456, s45 - s456 + s456*z4, -1 + z4, z6] - 
  SB[s456, s45 - s456 + s456*z4, -1 + z4, -1 + z4 + z6] - 
  SB[s456, s45 - s456 + s456*z4, z4, z4] - SB[s456, s45 - s456 + s456*z4, z4, 
   z6] + SB[s456, s45 - s456 + s456*z4, z4, -1 + z4 + z6] - 
  2*SB[s456, s45 - s456 + s456*z4, s45 - s456 + s456*z4, s45] + 
  2*SB[s456, s45 - s456 + s456*z4, s45 - s456 + s456*z4, 
    s45 - s456 + s456*z4] + SB[s456, s45 - s456 + s456*z4, -1 + z6, s56] + 
  SB[s456, s45 - s456 + s456*z4, -1 + z6, z4] + 
  SB[s456, s45 - s456 + s456*z4, -1 + z6, z6] - 
  SB[s456, s45 - s456 + s456*z4, -1 + z6, -1 + z4 + z6] - 
  SB[s456, s45 - s456 + s456*z4, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[s456, s45 - s456 + s456*z4, z6, z4] - SB[s456, s45 - s456 + s456*z4, z6, 
   z6] + SB[s456, s45 - s456 + s456*z4, z6, -1 + z4 + z6] + 
  SB[s456, s45 - s456 + s456*z4, y[1], y[1]] + SB[s456, s45 - s456 + s456*z4, 
   y[1], y[2]] + SB[s456, s45 - s456 + s456*z4, y[1], y[3]] + 
  SB[s456, s45 - s456 + s456*z4, y[2], y[1]] + SB[s456, s45 - s456 + s456*z4, 
   y[2], y[2]] + SB[s456, s45 - s456 + s456*z4, y[2], y[3]] + 
  SB[s456, s45 - s456 + s456*z4, y[3], y[1]] + SB[s456, s45 - s456 + s456*z4, 
   y[3], y[2]] + SB[s456, s45 - s456 + s456*z4, y[3], y[3]] - 
  SB[s456, -1 + z6, s45, s56] - SB[s456, -1 + z6, s45, z4] - 
  SB[s456, -1 + z6, s45, z6] + SB[s456, -1 + z6, s45, -1 + z4 + z6] + 
  SB[s456, -1 + z6, s45, -s456 + s56 + s456*z6] - 
  SB[s456, -1 + z6, s56, s45] - 2*SB[s456, -1 + z6, s56, s56] - 
  SB[s456, -1 + z6, s56, z4] + SB[s456, -1 + z6, s56, s45 - s456 + s456*z4] - 
  SB[s456, -1 + z6, s56, z6] + SB[s456, -1 + z6, s56, -1 + z4 + z6] + 
  2*SB[s456, -1 + z6, s56, -s456 + s56 + s456*z6] - 
  SB[s456, -1 + z6, z4, s45] - SB[s456, -1 + z6, z4, s56] + 
  SB[s456, -1 + z6, z4, s45 - s456 + s456*z4] + 
  SB[s456, -1 + z6, z4, -s456 + s56 + s456*z6] + 
  SB[s456, -1 + z6, s45 - s456 + s456*z4, s56] + 
  SB[s456, -1 + z6, s45 - s456 + s456*z4, z4] + 
  SB[s456, -1 + z6, s45 - s456 + s456*z4, z6] - 
  SB[s456, -1 + z6, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[s456, -1 + z6, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[s456, -1 + z6, z6, s45] - SB[s456, -1 + z6, z6, s56] + 
  SB[s456, -1 + z6, z6, s45 - s456 + s456*z4] + 
  SB[s456, -1 + z6, z6, -s456 + s56 + s456*z6] + 
  SB[s456, -1 + z6, -1 + z4 + z6, s45] + SB[s456, -1 + z6, -1 + z4 + z6, 
   s56] - SB[s456, -1 + z6, -1 + z4 + z6, s45 - s456 + s456*z4] - 
  SB[s456, -1 + z6, -1 + z4 + z6, -s456 + s56 + s456*z6] + 
  SB[s456, -1 + z6, -s456 + s56 + s456*z6, s45] + 
  2*SB[s456, -1 + z6, -s456 + s56 + s456*z6, s56] + 
  SB[s456, -1 + z6, -s456 + s56 + s456*z6, z4] - 
  SB[s456, -1 + z6, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[s456, -1 + z6, -s456 + s56 + s456*z6, z6] - 
  SB[s456, -1 + z6, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  2*SB[s456, -1 + z6, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6] + 
  SB[s456, z6, s45, s45] + SB[s456, z6, s45, s56] + SB[s456, z6, s45, z4] - 
  SB[s456, z6, s45, s45 - s456 + s456*z4] + SB[s456, z6, s45, z6] - 
  SB[s456, z6, s45, -1 + z4 + z6] - SB[s456, z6, s45, 
   -s456 + s56 + s456*z6] - 2*SB[s456, z6, s456, s45] - 
  2*SB[s456, z6, s456, s56] + 2*SB[s456, z6, s456, s45 - s456 + s456*z4] + 
  2*SB[s456, z6, s456, -s456 + s56 + s456*z6] + SB[s456, z6, s56, s45] + 
  SB[s456, z6, s56, s56] + SB[s456, z6, s56, z4] - 
  SB[s456, z6, s56, s45 - s456 + s456*z4] + SB[s456, z6, s56, z6] - 
  SB[s456, z6, s56, -1 + z4 + z6] - SB[s456, z6, s56, 
   -s456 + s56 + s456*z6] - SB[s456, z6, s45 - s456 + s456*z4, z4] - 
  SB[s456, z6, s45 - s456 + s456*z4, z6] + SB[s456, z6, s45 - s456 + s456*z4, 
   -1 + z4 + z6] - SB[s456, z6, -1 + z4 + z6, s45] - 
  SB[s456, z6, -1 + z4 + z6, s56] + SB[s456, z6, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[s456, z6, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[s456, z6, -s456 + s56 + s456*z6, z4] - 
  SB[s456, z6, -s456 + s56 + s456*z6, z6] + 
  SB[s456, z6, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[s456, z6, y[1], y[1]] - SB[s456, z6, y[1], y[2]] - 
  SB[s456, z6, y[1], y[3]] - SB[s456, z6, y[2], y[1]] - 
  SB[s456, z6, y[2], y[2]] - SB[s456, z6, y[2], y[3]] - 
  SB[s456, -s456 + s56 + s456*z6, s45, s45] + SB[s456, -s456 + s56 + s456*z6, 
   s45, s45 - s456 + s456*z4] + SB[s456, -s456 + s56 + s456*z6, s456, s45] + 
  SB[s456, -s456 + s56 + s456*z6, s456, s56] - 
  SB[s456, -s456 + s56 + s456*z6, s456, s45 - s456 + s456*z4] - 
  SB[s456, -s456 + s56 + s456*z6, s456, -s456 + s56 + s456*z6] + 
  SB[s456, -s456 + s56 + s456*z6, s56, s56] - SB[s456, -s456 + s56 + s456*z6, 
   s56, -s456 + s56 + s456*z6] + SB[s456, -s456 + s56 + s456*z6, -1 + z4, 
   s45] + SB[s456, -s456 + s56 + s456*z6, -1 + z4, z4] - 
  SB[s456, -s456 + s56 + s456*z6, -1 + z4, s45 - s456 + s456*z4] + 
  SB[s456, -s456 + s56 + s456*z6, -1 + z4, z6] - 
  SB[s456, -s456 + s56 + s456*z6, -1 + z4, -1 + z4 + z6] - 
  SB[s456, -s456 + s56 + s456*z6, z4, z4] - SB[s456, -s456 + s56 + s456*z6, 
   z4, z6] + SB[s456, -s456 + s56 + s456*z6, z4, -1 + z4 + z6] + 
  SB[s456, -s456 + s56 + s456*z6, -1 + z6, s56] + 
  SB[s456, -s456 + s56 + s456*z6, -1 + z6, z4] + 
  SB[s456, -s456 + s56 + s456*z6, -1 + z6, z6] - 
  SB[s456, -s456 + s56 + s456*z6, -1 + z6, -1 + z4 + z6] - 
  SB[s456, -s456 + s56 + s456*z6, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[s456, -s456 + s56 + s456*z6, z6, z4] - SB[s456, -s456 + s56 + s456*z6, 
   z6, z6] + SB[s456, -s456 + s56 + s456*z6, z6, -1 + z4 + z6] - 
  2*SB[s456, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6, s56] + 
  2*SB[s456, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6, 
    -s456 + s56 + s456*z6] + SB[s456, -s456 + s56 + s456*z6, y[1], y[1]] + 
  SB[s456, -s456 + s56 + s456*z6, y[1], y[2]] + 
  SB[s456, -s456 + s56 + s456*z6, y[1], y[3]] + 
  SB[s456, -s456 + s56 + s456*z6, y[2], y[1]] + 
  SB[s456, -s456 + s56 + s456*z6, y[2], y[2]] + 
  SB[s456, -s456 + s56 + s456*z6, y[2], y[3]] + 
  SB[s456, -s456 + s56 + s456*z6, y[3], y[1]] + 
  SB[s456, -s456 + s56 + s456*z6, y[3], y[2]] + 
  SB[s456, -s456 + s56 + s456*z6, y[3], y[3]] - SB[s56, s45, s456, s45] - 
  SB[s56, s45, s456, s56] + SB[s56, s45, s456, s45 - s456 + s456*z4] + 
  SB[s56, s45, s456, -s456 + s56 + s456*z6] + SB[s56, s45, -1 + z4, s45] + 
  SB[s56, s45, -1 + z4, z4] - SB[s56, s45, -1 + z4, s45 - s456 + s456*z4] + 
  SB[s56, s45, -1 + z4, z6] - SB[s56, s45, -1 + z4, -1 + z4 + z6] - 
  SB[s56, s45, z4, s45] - SB[s56, s45, z4, s56] - SB[s56, s45, z4, z4] + 
  SB[s56, s45, z4, s45 - s456 + s456*z4] - SB[s56, s45, z4, z6] + 
  SB[s56, s45, z4, -1 + z4 + z6] + SB[s56, s45, z4, -s456 + s56 + s456*z6] + 
  SB[s56, s45, s45 - s456 + s456*z4, s56] - 
  SB[s56, s45, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] + 
  SB[s56, s45, -1 + z6, s56] + SB[s56, s45, -1 + z6, z4] + 
  SB[s56, s45, -1 + z6, z6] - SB[s56, s45, -1 + z6, -1 + z4 + z6] - 
  SB[s56, s45, -1 + z6, -s456 + s56 + s456*z6] - SB[s56, s45, z6, s45] - 
  SB[s56, s45, z6, s56] - SB[s56, s45, z6, z4] + 
  SB[s56, s45, z6, s45 - s456 + s456*z4] - SB[s56, s45, z6, z6] + 
  SB[s56, s45, z6, -1 + z4 + z6] + SB[s56, s45, z6, -s456 + s56 + s456*z6] + 
  SB[s56, s45, -s456 + s56 + s456*z6, s45] - 
  SB[s56, s45, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[s56, s45, y[3], y[1]] + SB[s56, s45, y[3], y[2]] + 
  SB[s56, s45, y[3], y[3]] - SB[s56, s456, s45, s45] + 
  SB[s56, s456, s45, s45 - s456 + s456*z4] + 2*SB[s56, s456, s456, s45] + 
  2*SB[s56, s456, s456, s56] - 2*SB[s56, s456, s456, s45 - s456 + s456*z4] - 
  2*SB[s56, s456, s456, -s456 + s56 + s456*z6] + SB[s56, s456, s56, s56] - 
  SB[s56, s456, s56, -s456 + s56 + s456*z6] + SB[s56, s456, z4, s45] + 
  SB[s56, s456, z4, s56] - SB[s56, s456, z4, s45 - s456 + s456*z4] - 
  SB[s56, s456, z4, -s456 + s56 + s456*z6] - 
  SB[s56, s456, s45 - s456 + s456*z4, s56] + 
  SB[s56, s456, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] + 
  SB[s56, s456, z6, s45] + SB[s56, s456, z6, s56] - 
  SB[s56, s456, z6, s45 - s456 + s456*z4] - 
  SB[s56, s456, z6, -s456 + s56 + s456*z6] - 
  SB[s56, s456, -s456 + s56 + s456*z6, s45] - 
  2*SB[s56, s456, -s456 + s56 + s456*z6, s56] + 
  SB[s56, s456, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  2*SB[s56, s456, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6] + 
  SB[s56, s456, y[1], y[1]] + SB[s56, s456, y[1], y[2]] + 
  SB[s56, s456, y[1], y[3]] + SB[s56, s456, y[2], y[1]] + 
  SB[s56, s456, y[2], y[2]] + SB[s56, s456, y[2], y[3]] + 
  SB[s56, -1 + z4, s45, s45] + SB[s56, -1 + z4, s45, s56] + 
  SB[s56, -1 + z4, s45, z4] - SB[s56, -1 + z4, s45, s45 - s456 + s456*z4] + 
  SB[s56, -1 + z4, s45, z6] - SB[s56, -1 + z4, s45, -1 + z4 + z6] - 
  SB[s56, -1 + z4, s45, -s456 + s56 + s456*z6] - 
  2*SB[s56, -1 + z4, -1 + z4, s45] - 2*SB[s56, -1 + z4, -1 + z4, z4] + 
  2*SB[s56, -1 + z4, -1 + z4, s45 - s456 + s456*z4] - 
  2*SB[s56, -1 + z4, -1 + z4, z6] + 
  2*SB[s56, -1 + z4, -1 + z4, -1 + z4 + z6] + SB[s56, -1 + z4, z4, s45] + 
  SB[s56, -1 + z4, z4, s56] + SB[s56, -1 + z4, z4, z4] - 
  SB[s56, -1 + z4, z4, s45 - s456 + s456*z4] + SB[s56, -1 + z4, z4, z6] - 
  SB[s56, -1 + z4, z4, -1 + z4 + z6] - SB[s56, -1 + z4, z4, 
   -s456 + s56 + s456*z6] - SB[s56, -1 + z4, s45 - s456 + s456*z4, s56] + 
  SB[s56, -1 + z4, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] + 
  SB[s56, -1 + z4, z6, s45] + SB[s56, -1 + z4, z6, s56] + 
  SB[s56, -1 + z4, z6, z4] - SB[s56, -1 + z4, z6, s45 - s456 + s456*z4] + 
  SB[s56, -1 + z4, z6, z6] - SB[s56, -1 + z4, z6, -1 + z4 + z6] - 
  SB[s56, -1 + z4, z6, -s456 + s56 + s456*z6] - 
  SB[s56, -1 + z4, -1 + z4 + z6, s56] + SB[s56, -1 + z4, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[s56, -1 + z4, -s456 + s56 + s456*z6, s45] - 
  SB[s56, -1 + z4, -s456 + s56 + s456*z6, z4] + 
  SB[s56, -1 + z4, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] - 
  SB[s56, -1 + z4, -s456 + s56 + s456*z6, z6] + 
  SB[s56, -1 + z4, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[s56, -1 + z4, y[1], y[1]] - SB[s56, -1 + z4, y[1], y[2]] - 
  SB[s56, -1 + z4, y[1], y[3]] - SB[s56, -1 + z4, y[3], y[1]] - 
  SB[s56, -1 + z4, y[3], y[2]] - SB[s56, -1 + z4, y[3], y[3]] - 
  SB[s56, z4, s45, s45] - SB[s56, z4, s45, s56] - SB[s56, z4, s45, z4] + 
  SB[s56, z4, s45, s45 - s456 + s456*z4] - SB[s56, z4, s45, z6] + 
  SB[s56, z4, s45, -1 + z4 + z6] + SB[s56, z4, s45, -s456 + s56 + s456*z6] + 
  SB[s56, z4, s456, s45] + SB[s56, z4, s456, s56] - 
  SB[s56, z4, s456, s45 - s456 + s456*z4] - 
  SB[s56, z4, s456, -s456 + s56 + s456*z6] + SB[s56, z4, -1 + z4, s45] + 
  SB[s56, z4, -1 + z4, z4] - SB[s56, z4, -1 + z4, s45 - s456 + s456*z4] + 
  SB[s56, z4, -1 + z4, z6] - SB[s56, z4, -1 + z4, -1 + z4 + z6] - 
  SB[s56, z4, -1 + z6, s56] - SB[s56, z4, -1 + z6, z4] - 
  SB[s56, z4, -1 + z6, z6] + SB[s56, z4, -1 + z6, -1 + z4 + z6] + 
  SB[s56, z4, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[s56, z4, -1 + z4 + z6, s56] - SB[s56, z4, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] + SB[s56, z4, -s456 + s56 + s456*z6, z4] + 
  SB[s56, z4, -s456 + s56 + s456*z6, z6] - SB[s56, z4, -s456 + s56 + s456*z6, 
   -1 + z4 + z6] + SB[s56, z4, y[1], y[1]] + SB[s56, z4, y[1], y[2]] + 
  SB[s56, z4, y[1], y[3]] + SB[s56, -1 + z6, s45, s56] + 
  SB[s56, -1 + z6, s45, z4] + SB[s56, -1 + z6, s45, z6] - 
  SB[s56, -1 + z6, s45, -1 + z4 + z6] - SB[s56, -1 + z6, s45, 
   -s456 + s56 + s456*z6] + SB[s56, -1 + z6, s56, s56] - 
  SB[s56, -1 + z6, s56, -s456 + s56 + s456*z6] - SB[s56, -1 + z6, z4, z4] - 
  SB[s56, -1 + z6, z4, z6] + SB[s56, -1 + z6, z4, -1 + z4 + z6] + 
  2*SB[s56, -1 + z6, -1 + z6, s56] + 2*SB[s56, -1 + z6, -1 + z6, z4] + 
  2*SB[s56, -1 + z6, -1 + z6, z6] - 
  2*SB[s56, -1 + z6, -1 + z6, -1 + z4 + z6] - 
  2*SB[s56, -1 + z6, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[s56, -1 + z6, z6, z4] - SB[s56, -1 + z6, z6, z6] + 
  SB[s56, -1 + z6, z6, -1 + z4 + z6] - SB[s56, -1 + z6, -1 + z4 + z6, s56] + 
  SB[s56, -1 + z6, -1 + z4 + z6, -s456 + s56 + s456*z6] - 
  2*SB[s56, -1 + z6, -s456 + s56 + s456*z6, s56] - 
  SB[s56, -1 + z6, -s456 + s56 + s456*z6, z4] - 
  SB[s56, -1 + z6, -s456 + s56 + s456*z6, z6] + 
  SB[s56, -1 + z6, -s456 + s56 + s456*z6, -1 + z4 + z6] + 
  2*SB[s56, -1 + z6, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6] + 
  SB[s56, -1 + z6, y[2], y[1]] + SB[s56, -1 + z6, y[2], y[2]] + 
  SB[s56, -1 + z6, y[2], y[3]] + SB[s56, -1 + z6, y[3], y[1]] + 
  SB[s56, -1 + z6, y[3], y[2]] + SB[s56, -1 + z6, y[3], y[3]] - 
  SB[s56, z6, s45, s45] - SB[s56, z6, s45, s56] - SB[s56, z6, s45, z4] + 
  SB[s56, z6, s45, s45 - s456 + s456*z4] - SB[s56, z6, s45, z6] + 
  SB[s56, z6, s45, -1 + z4 + z6] + SB[s56, z6, s45, -s456 + s56 + s456*z6] + 
  SB[s56, z6, s456, s45] + SB[s56, z6, s456, s56] - 
  SB[s56, z6, s456, s45 - s456 + s456*z4] - 
  SB[s56, z6, s456, -s456 + s56 + s456*z6] + SB[s56, z6, -1 + z4, s45] + 
  SB[s56, z6, -1 + z4, z4] - SB[s56, z6, -1 + z4, s45 - s456 + s456*z4] + 
  SB[s56, z6, -1 + z4, z6] - SB[s56, z6, -1 + z4, -1 + z4 + z6] - 
  SB[s56, z6, -1 + z6, s56] - SB[s56, z6, -1 + z6, z4] - 
  SB[s56, z6, -1 + z6, z6] + SB[s56, z6, -1 + z6, -1 + z4 + z6] + 
  SB[s56, z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[s56, z6, -1 + z4 + z6, s56] - SB[s56, z6, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] + SB[s56, z6, -s456 + s56 + s456*z6, z4] + 
  SB[s56, z6, -s456 + s56 + s456*z6, z6] - SB[s56, z6, -s456 + s56 + s456*z6, 
   -1 + z4 + z6] + SB[s56, z6, y[1], y[1]] + SB[s56, z6, y[1], y[2]] + 
  SB[s56, z6, y[1], y[3]] + SB[s56, -s456 + s56 + s456*z6, s45, s45] - 
  SB[s56, -s456 + s56 + s456*z6, s45, s45 - s456 + s456*z4] - 
  SB[s56, -s456 + s56 + s456*z6, s456, s45] - SB[s56, -s456 + s56 + s456*z6, 
   s456, s56] + SB[s56, -s456 + s56 + s456*z6, s456, s45 - s456 + s456*z4] + 
  SB[s56, -s456 + s56 + s456*z6, s456, -s456 + s56 + s456*z6] - 
  SB[s56, -s456 + s56 + s456*z6, s56, s56] + SB[s56, -s456 + s56 + s456*z6, 
   s56, -s456 + s56 + s456*z6] - SB[s56, -s456 + s56 + s456*z6, -1 + z4, 
   s45] - SB[s56, -s456 + s56 + s456*z6, -1 + z4, z4] + 
  SB[s56, -s456 + s56 + s456*z6, -1 + z4, s45 - s456 + s456*z4] - 
  SB[s56, -s456 + s56 + s456*z6, -1 + z4, z6] + 
  SB[s56, -s456 + s56 + s456*z6, -1 + z4, -1 + z4 + z6] + 
  SB[s56, -s456 + s56 + s456*z6, z4, z4] + SB[s56, -s456 + s56 + s456*z6, z4, 
   z6] - SB[s56, -s456 + s56 + s456*z6, z4, -1 + z4 + z6] - 
  SB[s56, -s456 + s56 + s456*z6, -1 + z6, s56] - 
  SB[s56, -s456 + s56 + s456*z6, -1 + z6, z4] - 
  SB[s56, -s456 + s56 + s456*z6, -1 + z6, z6] + 
  SB[s56, -s456 + s56 + s456*z6, -1 + z6, -1 + z4 + z6] + 
  SB[s56, -s456 + s56 + s456*z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[s56, -s456 + s56 + s456*z6, z6, z4] + SB[s56, -s456 + s56 + s456*z6, z6, 
   z6] - SB[s56, -s456 + s56 + s456*z6, z6, -1 + z4 + z6] + 
  2*SB[s56, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6, s56] - 
  2*SB[s56, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6, 
    -s456 + s56 + s456*z6] - SB[s56, -s456 + s56 + s456*z6, y[1], y[1]] - 
  SB[s56, -s456 + s56 + s456*z6, y[1], y[2]] - SB[s56, -s456 + s56 + s456*z6, 
   y[1], y[3]] - SB[s56, -s456 + s56 + s456*z6, y[2], y[1]] - 
  SB[s56, -s456 + s56 + s456*z6, y[2], y[2]] - SB[s56, -s456 + s56 + s456*z6, 
   y[2], y[3]] - SB[s56, -s456 + s56 + s456*z6, y[3], y[1]] - 
  SB[s56, -s456 + s56 + s456*z6, y[3], y[2]] - SB[s56, -s456 + s56 + s456*z6, 
   y[3], y[3]] - SB[-1 + z4, s45, s456, s45] - SB[-1 + z4, s45, s456, s56] + 
  SB[-1 + z4, s45, s456, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s45, s456, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, s45, s56, s45] + SB[-1 + z4, s45, s56, s56] + 
  SB[-1 + z4, s45, s56, z4] - SB[-1 + z4, s45, s56, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s45, s56, z6] - SB[-1 + z4, s45, s56, -1 + z4 + z6] - 
  SB[-1 + z4, s45, s56, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, s45, -1 + z4, s45] + SB[-1 + z4, s45, -1 + z4, z4] - 
  SB[-1 + z4, s45, -1 + z4, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s45, -1 + z4, z6] - SB[-1 + z4, s45, -1 + z4, -1 + z4 + z6] - 
  SB[-1 + z4, s45, s45 - s456 + s456*z4, z4] - 
  SB[-1 + z4, s45, s45 - s456 + s456*z4, z6] + 
  SB[-1 + z4, s45, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[-1 + z4, s45, -1 + z6, s56] - SB[-1 + z4, s45, -1 + z6, z4] - 
  SB[-1 + z4, s45, -1 + z6, z6] + SB[-1 + z4, s45, -1 + z6, -1 + z4 + z6] + 
  SB[-1 + z4, s45, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, s45, -1 + z4 + z6, s45] + SB[-1 + z4, s45, -1 + z4 + z6, 
   s45 - s456 + s456*z4] - SB[-1 + z4, s45, y[2], y[1]] - 
  SB[-1 + z4, s45, y[2], y[2]] - SB[-1 + z4, s45, y[2], y[3]] - 
  2*SB[-1 + z4, s456, s45, s45] - SB[-1 + z4, s456, s45, s56] - 
  SB[-1 + z4, s456, s45, z4] + 
  2*SB[-1 + z4, s456, s45, s45 - s456 + s456*z4] - 
  SB[-1 + z4, s456, s45, z6] + SB[-1 + z4, s456, s45, -1 + z4 + z6] + 
  SB[-1 + z4, s456, s45, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, s456, s56, s45] - SB[-1 + z4, s456, s56, z4] + 
  SB[-1 + z4, s456, s56, s45 - s456 + s456*z4] - SB[-1 + z4, s456, s56, z6] + 
  SB[-1 + z4, s456, s56, -1 + z4 + z6] - SB[-1 + z4, s456, z4, s45] - 
  SB[-1 + z4, s456, z4, s56] + SB[-1 + z4, s456, z4, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s456, z4, -s456 + s56 + s456*z6] + 
  2*SB[-1 + z4, s456, s45 - s456 + s456*z4, s45] + 
  SB[-1 + z4, s456, s45 - s456 + s456*z4, s56] + 
  SB[-1 + z4, s456, s45 - s456 + s456*z4, z4] - 
  2*SB[-1 + z4, s456, s45 - s456 + s456*z4, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s456, s45 - s456 + s456*z4, z6] - 
  SB[-1 + z4, s456, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[-1 + z4, s456, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, s456, z6, s45] - SB[-1 + z4, s456, z6, s56] + 
  SB[-1 + z4, s456, z6, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s456, z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, s456, -1 + z4 + z6, s45] + SB[-1 + z4, s456, -1 + z4 + z6, 
   s56] - SB[-1 + z4, s456, -1 + z4 + z6, s45 - s456 + s456*z4] - 
  SB[-1 + z4, s456, -1 + z4 + z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, s456, -s456 + s56 + s456*z6, s45] + 
  SB[-1 + z4, s456, -s456 + s56 + s456*z6, z4] - 
  SB[-1 + z4, s456, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s456, -s456 + s56 + s456*z6, z6] - 
  SB[-1 + z4, s456, -s456 + s56 + s456*z6, -1 + z4 + z6] + 
  SB[-1 + z4, s56, s45, s45] + SB[-1 + z4, s56, s45, s56] + 
  SB[-1 + z4, s56, s45, z4] - SB[-1 + z4, s56, s45, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s56, s45, z6] - SB[-1 + z4, s56, s45, -1 + z4 + z6] - 
  SB[-1 + z4, s56, s45, -s456 + s56 + s456*z6] - 
  2*SB[-1 + z4, s56, -1 + z4, s45] - 2*SB[-1 + z4, s56, -1 + z4, z4] + 
  2*SB[-1 + z4, s56, -1 + z4, s45 - s456 + s456*z4] - 
  2*SB[-1 + z4, s56, -1 + z4, z6] + 
  2*SB[-1 + z4, s56, -1 + z4, -1 + z4 + z6] + SB[-1 + z4, s56, z4, s45] + 
  SB[-1 + z4, s56, z4, s56] + SB[-1 + z4, s56, z4, z4] - 
  SB[-1 + z4, s56, z4, s45 - s456 + s456*z4] + SB[-1 + z4, s56, z4, z6] - 
  SB[-1 + z4, s56, z4, -1 + z4 + z6] - SB[-1 + z4, s56, z4, 
   -s456 + s56 + s456*z6] - SB[-1 + z4, s56, s45 - s456 + s456*z4, s56] + 
  SB[-1 + z4, s56, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, s56, z6, s45] + SB[-1 + z4, s56, z6, s56] + 
  SB[-1 + z4, s56, z6, z4] - SB[-1 + z4, s56, z6, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s56, z6, z6] - SB[-1 + z4, s56, z6, -1 + z4 + z6] - 
  SB[-1 + z4, s56, z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, s56, -1 + z4 + z6, s56] + SB[-1 + z4, s56, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[-1 + z4, s56, -s456 + s56 + s456*z6, s45] - 
  SB[-1 + z4, s56, -s456 + s56 + s456*z6, z4] + 
  SB[-1 + z4, s56, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] - 
  SB[-1 + z4, s56, -s456 + s56 + s456*z6, z6] + 
  SB[-1 + z4, s56, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[-1 + z4, s56, y[1], y[1]] - SB[-1 + z4, s56, y[1], y[2]] - 
  SB[-1 + z4, s56, y[1], y[3]] - SB[-1 + z4, s56, y[3], y[1]] - 
  SB[-1 + z4, s56, y[3], y[2]] - SB[-1 + z4, s56, y[3], y[3]] - 
  2*SB[-1 + z4, -1 + z4, s56, s45] - 2*SB[-1 + z4, -1 + z4, s56, z4] + 
  2*SB[-1 + z4, -1 + z4, s56, s45 - s456 + s456*z4] - 
  2*SB[-1 + z4, -1 + z4, s56, z6] + 
  2*SB[-1 + z4, -1 + z4, s56, -1 + z4 + z6] - 
  4*SB[-1 + z4, -1 + z4, -1 + z4, s45] - 
  4*SB[-1 + z4, -1 + z4, -1 + z4, z4] + 
  4*SB[-1 + z4, -1 + z4, -1 + z4, s45 - s456 + s456*z4] - 
  4*SB[-1 + z4, -1 + z4, -1 + z4, z6] + 
  4*SB[-1 + z4, -1 + z4, -1 + z4, -1 + z4 + z6] + 
  2*SB[-1 + z4, -1 + z4, s45 - s456 + s456*z4, s45] + 
  2*SB[-1 + z4, -1 + z4, s45 - s456 + s456*z4, z4] - 
  2*SB[-1 + z4, -1 + z4, s45 - s456 + s456*z4, s45 - s456 + s456*z4] + 
  2*SB[-1 + z4, -1 + z4, s45 - s456 + s456*z4, z6] - 
  2*SB[-1 + z4, -1 + z4, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  2*SB[-1 + z4, -1 + z4, -1 + z4 + z6, s45] + 
  2*SB[-1 + z4, -1 + z4, -1 + z4 + z6, z4] - 
  2*SB[-1 + z4, -1 + z4, -1 + z4 + z6, s45 - s456 + s456*z4] + 
  2*SB[-1 + z4, -1 + z4, -1 + z4 + z6, z6] - 
  2*SB[-1 + z4, -1 + z4, -1 + z4 + z6, -1 + z4 + z6] - 
  2*SB[-1 + z4, -1 + z4, y[1], y[1]] - 2*SB[-1 + z4, -1 + z4, y[1], y[2]] - 
  2*SB[-1 + z4, -1 + z4, y[1], y[3]] - 2*SB[-1 + z4, -1 + z4, y[3], y[1]] - 
  2*SB[-1 + z4, -1 + z4, y[3], y[2]] - 2*SB[-1 + z4, -1 + z4, y[3], y[3]] - 
  SB[-1 + z4, z4, s456, s45] - SB[-1 + z4, z4, s456, s56] + 
  SB[-1 + z4, z4, s456, s45 - s456 + s456*z4] + 
  SB[-1 + z4, z4, s456, -s456 + s56 + s456*z6] + SB[-1 + z4, z4, s56, s45] + 
  SB[-1 + z4, z4, s56, s56] + SB[-1 + z4, z4, s56, z4] - 
  SB[-1 + z4, z4, s56, s45 - s456 + s456*z4] + SB[-1 + z4, z4, s56, z6] - 
  SB[-1 + z4, z4, s56, -1 + z4 + z6] - SB[-1 + z4, z4, s56, 
   -s456 + s56 + s456*z6] + SB[-1 + z4, z4, -1 + z4, s45] + 
  SB[-1 + z4, z4, -1 + z4, z4] - SB[-1 + z4, z4, -1 + z4, 
   s45 - s456 + s456*z4] + SB[-1 + z4, z4, -1 + z4, z6] - 
  SB[-1 + z4, z4, -1 + z4, -1 + z4 + z6] - 
  SB[-1 + z4, z4, s45 - s456 + s456*z4, z4] - 
  SB[-1 + z4, z4, s45 - s456 + s456*z4, z6] + 
  SB[-1 + z4, z4, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[-1 + z4, z4, -1 + z6, s56] - SB[-1 + z4, z4, -1 + z6, z4] - 
  SB[-1 + z4, z4, -1 + z6, z6] + SB[-1 + z4, z4, -1 + z6, -1 + z4 + z6] + 
  SB[-1 + z4, z4, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, z4, -1 + z4 + z6, s45] + SB[-1 + z4, z4, -1 + z4 + z6, 
   s45 - s456 + s456*z4] - SB[-1 + z4, z4, y[2], y[1]] - 
  SB[-1 + z4, z4, y[2], y[2]] - SB[-1 + z4, z4, y[2], y[3]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, s45, s45] - 
  SB[-1 + z4, s45 - s456 + s456*z4, s45, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s45 - s456 + s456*z4, s456, s45] + 
  SB[-1 + z4, s45 - s456 + s456*z4, s456, s56] - 
  SB[-1 + z4, s45 - s456 + s456*z4, s456, s45 - s456 + s456*z4] - 
  SB[-1 + z4, s45 - s456 + s456*z4, s456, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, s45 - s456 + s456*z4, s56, s56] + 
  SB[-1 + z4, s45 - s456 + s456*z4, s56, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z4, s45] + 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z4, z4] - 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z4, s45 - s456 + s456*z4] + 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z4, z6] - 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z4, -1 + z4 + z6] - 
  SB[-1 + z4, s45 - s456 + s456*z4, z4, z4] - 
  SB[-1 + z4, s45 - s456 + s456*z4, z4, z6] + 
  SB[-1 + z4, s45 - s456 + s456*z4, z4, -1 + z4 + z6] - 
  2*SB[-1 + z4, s45 - s456 + s456*z4, s45 - s456 + s456*z4, s45] + 
  2*SB[-1 + z4, s45 - s456 + s456*z4, s45 - s456 + s456*z4, 
    s45 - s456 + s456*z4] + SB[-1 + z4, s45 - s456 + s456*z4, -1 + z6, s56] + 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z6, z4] + 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z6, z6] - 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z6, -1 + z4 + z6] - 
  SB[-1 + z4, s45 - s456 + s456*z4, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, s45 - s456 + s456*z4, z6, z4] - 
  SB[-1 + z4, s45 - s456 + s456*z4, z6, z6] + 
  SB[-1 + z4, s45 - s456 + s456*z4, z6, -1 + z4 + z6] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[1], y[1]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[1], y[2]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[1], y[3]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[2], y[1]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[2], y[2]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[2], y[3]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[3], y[1]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[3], y[2]] + 
  SB[-1 + z4, s45 - s456 + s456*z4, y[3], y[3]] - 
  SB[-1 + z4, -1 + z6, s45, s56] - SB[-1 + z4, -1 + z6, s45, z4] - 
  SB[-1 + z4, -1 + z6, s45, z6] + SB[-1 + z4, -1 + z6, s45, -1 + z4 + z6] + 
  SB[-1 + z4, -1 + z6, s45, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, -1 + z6, s56, s45] - SB[-1 + z4, -1 + z6, s56, z4] + 
  SB[-1 + z4, -1 + z6, s56, s45 - s456 + s456*z4] - 
  SB[-1 + z4, -1 + z6, s56, z6] + SB[-1 + z4, -1 + z6, s56, -1 + z4 + z6] - 
  SB[-1 + z4, -1 + z6, z4, s45] - SB[-1 + z4, -1 + z6, z4, s56] - 
  2*SB[-1 + z4, -1 + z6, z4, z4] + SB[-1 + z4, -1 + z6, z4, 
   s45 - s456 + s456*z4] - 2*SB[-1 + z4, -1 + z6, z4, z6] + 
  2*SB[-1 + z4, -1 + z6, z4, -1 + z4 + z6] + SB[-1 + z4, -1 + z6, z4, 
   -s456 + s56 + s456*z6] + SB[-1 + z4, -1 + z6, s45 - s456 + s456*z4, s56] + 
  SB[-1 + z4, -1 + z6, s45 - s456 + s456*z4, z4] + 
  SB[-1 + z4, -1 + z6, s45 - s456 + s456*z4, z6] - 
  SB[-1 + z4, -1 + z6, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[-1 + z4, -1 + z6, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, -1 + z6, z6, s45] - SB[-1 + z4, -1 + z6, z6, s56] - 
  2*SB[-1 + z4, -1 + z6, z6, z4] + SB[-1 + z4, -1 + z6, z6, 
   s45 - s456 + s456*z4] - 2*SB[-1 + z4, -1 + z6, z6, z6] + 
  2*SB[-1 + z4, -1 + z6, z6, -1 + z4 + z6] + SB[-1 + z4, -1 + z6, z6, 
   -s456 + s56 + s456*z6] + SB[-1 + z4, -1 + z6, -1 + z4 + z6, s45] + 
  SB[-1 + z4, -1 + z6, -1 + z4 + z6, s56] + 
  2*SB[-1 + z4, -1 + z6, -1 + z4 + z6, z4] - SB[-1 + z4, -1 + z6, 
   -1 + z4 + z6, s45 - s456 + s456*z4] + 
  2*SB[-1 + z4, -1 + z6, -1 + z4 + z6, z6] - 
  2*SB[-1 + z4, -1 + z6, -1 + z4 + z6, -1 + z4 + z6] - 
  SB[-1 + z4, -1 + z6, -1 + z4 + z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, -1 + z6, -s456 + s56 + s456*z6, s45] + 
  SB[-1 + z4, -1 + z6, -s456 + s56 + s456*z6, z4] - 
  SB[-1 + z4, -1 + z6, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[-1 + z4, -1 + z6, -s456 + s56 + s456*z6, z6] - 
  SB[-1 + z4, -1 + z6, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[-1 + z4, z6, s456, s45] - SB[-1 + z4, z6, s456, s56] + 
  SB[-1 + z4, z6, s456, s45 - s456 + s456*z4] + 
  SB[-1 + z4, z6, s456, -s456 + s56 + s456*z6] + SB[-1 + z4, z6, s56, s45] + 
  SB[-1 + z4, z6, s56, s56] + SB[-1 + z4, z6, s56, z4] - 
  SB[-1 + z4, z6, s56, s45 - s456 + s456*z4] + SB[-1 + z4, z6, s56, z6] - 
  SB[-1 + z4, z6, s56, -1 + z4 + z6] - SB[-1 + z4, z6, s56, 
   -s456 + s56 + s456*z6] + SB[-1 + z4, z6, -1 + z4, s45] + 
  SB[-1 + z4, z6, -1 + z4, z4] - SB[-1 + z4, z6, -1 + z4, 
   s45 - s456 + s456*z4] + SB[-1 + z4, z6, -1 + z4, z6] - 
  SB[-1 + z4, z6, -1 + z4, -1 + z4 + z6] - 
  SB[-1 + z4, z6, s45 - s456 + s456*z4, z4] - 
  SB[-1 + z4, z6, s45 - s456 + s456*z4, z6] + 
  SB[-1 + z4, z6, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[-1 + z4, z6, -1 + z6, s56] - SB[-1 + z4, z6, -1 + z6, z4] - 
  SB[-1 + z4, z6, -1 + z6, z6] + SB[-1 + z4, z6, -1 + z6, -1 + z4 + z6] + 
  SB[-1 + z4, z6, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z4, z6, -1 + z4 + z6, s45] + SB[-1 + z4, z6, -1 + z4 + z6, 
   s45 - s456 + s456*z4] - SB[-1 + z4, z6, y[2], y[1]] - 
  SB[-1 + z4, z6, y[2], y[2]] - SB[-1 + z4, z6, y[2], y[3]] - 
  SB[-1 + z4, -1 + z4 + z6, s45, s45] + SB[-1 + z4, -1 + z4 + z6, s45, 
   s45 - s456 + s456*z4] + SB[-1 + z4, -1 + z4 + z6, s456, s45] + 
  SB[-1 + z4, -1 + z4 + z6, s456, s56] - SB[-1 + z4, -1 + z4 + z6, s456, 
   s45 - s456 + s456*z4] - SB[-1 + z4, -1 + z4 + z6, s456, 
   -s456 + s56 + s456*z6] - SB[-1 + z4, -1 + z4 + z6, s56, s56] + 
  SB[-1 + z4, -1 + z4 + z6, s56, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, -1 + z4 + z6, -1 + z4, s45] + SB[-1 + z4, -1 + z4 + z6, 
   -1 + z4, z4] - SB[-1 + z4, -1 + z4 + z6, -1 + z4, s45 - s456 + s456*z4] + 
  SB[-1 + z4, -1 + z4 + z6, -1 + z4, z6] - SB[-1 + z4, -1 + z4 + z6, -1 + z4, 
   -1 + z4 + z6] + SB[-1 + z4, -1 + z4 + z6, z4, z4] + 
  SB[-1 + z4, -1 + z4 + z6, z4, z6] - SB[-1 + z4, -1 + z4 + z6, z4, 
   -1 + z4 + z6] + SB[-1 + z4, -1 + z4 + z6, -1 + z6, s56] + 
  SB[-1 + z4, -1 + z4 + z6, -1 + z6, z4] + SB[-1 + z4, -1 + z4 + z6, -1 + z6, 
   z6] - SB[-1 + z4, -1 + z4 + z6, -1 + z6, -1 + z4 + z6] - 
  SB[-1 + z4, -1 + z4 + z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z4, -1 + z4 + z6, z6, z4] + SB[-1 + z4, -1 + z4 + z6, z6, z6] - 
  SB[-1 + z4, -1 + z4 + z6, z6, -1 + z4 + z6] - 
  2*SB[-1 + z4, -1 + z4 + z6, -1 + z4 + z6, z4] - 
  2*SB[-1 + z4, -1 + z4 + z6, -1 + z4 + z6, z6] + 
  2*SB[-1 + z4, -1 + z4 + z6, -1 + z4 + z6, -1 + z4 + z6] + 
  SB[-1 + z4, -1 + z4 + z6, y[1], y[1]] + SB[-1 + z4, -1 + z4 + z6, y[1], 
   y[2]] + SB[-1 + z4, -1 + z4 + z6, y[1], y[3]] + 
  SB[-1 + z4, -1 + z4 + z6, y[2], y[1]] + SB[-1 + z4, -1 + z4 + z6, y[2], 
   y[2]] + SB[-1 + z4, -1 + z4 + z6, y[2], y[3]] + 
  SB[-1 + z4, -1 + z4 + z6, y[3], y[1]] + SB[-1 + z4, -1 + z4 + z6, y[3], 
   y[2]] + SB[-1 + z4, -1 + z4 + z6, y[3], y[3]] + SB[z4, s45, s456, s45] + 
  SB[z4, s45, s456, s56] - SB[z4, s45, s456, s45 - s456 + s456*z4] - 
  SB[z4, s45, s456, -s456 + s56 + s456*z6] - SB[z4, s45, s56, s45] - 
  SB[z4, s45, s56, s56] - SB[z4, s45, s56, z4] + 
  SB[z4, s45, s56, s45 - s456 + s456*z4] - SB[z4, s45, s56, z6] + 
  SB[z4, s45, s56, -1 + z4 + z6] + SB[z4, s45, s56, -s456 + s56 + s456*z6] - 
  SB[z4, s45, -1 + z4, s45] - SB[z4, s45, -1 + z4, z4] + 
  SB[z4, s45, -1 + z4, s45 - s456 + s456*z4] - SB[z4, s45, -1 + z4, z6] + 
  SB[z4, s45, -1 + z4, -1 + z4 + z6] + SB[z4, s45, s45 - s456 + s456*z4, 
   z4] + SB[z4, s45, s45 - s456 + s456*z4, z6] - 
  SB[z4, s45, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[z4, s45, -1 + z6, s56] + SB[z4, s45, -1 + z6, z4] + 
  SB[z4, s45, -1 + z6, z6] - SB[z4, s45, -1 + z6, -1 + z4 + z6] - 
  SB[z4, s45, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[z4, s45, -1 + z4 + z6, s45] - SB[z4, s45, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[z4, s45, y[2], y[1]] + 
  SB[z4, s45, y[2], y[2]] + SB[z4, s45, y[2], y[3]] + 
  SB[z4, s456, s45, s45] + SB[z4, s456, s45, s56] + SB[z4, s456, s45, z4] - 
  SB[z4, s456, s45, s45 - s456 + s456*z4] + SB[z4, s456, s45, z6] - 
  SB[z4, s456, s45, -1 + z4 + z6] - SB[z4, s456, s45, 
   -s456 + s56 + s456*z6] - 2*SB[z4, s456, s456, s45] - 
  2*SB[z4, s456, s456, s56] + 2*SB[z4, s456, s456, s45 - s456 + s456*z4] + 
  2*SB[z4, s456, s456, -s456 + s56 + s456*z6] + SB[z4, s456, s56, s45] + 
  SB[z4, s456, s56, s56] + SB[z4, s456, s56, z4] - 
  SB[z4, s456, s56, s45 - s456 + s456*z4] + SB[z4, s456, s56, z6] - 
  SB[z4, s456, s56, -1 + z4 + z6] - SB[z4, s456, s56, 
   -s456 + s56 + s456*z6] - SB[z4, s456, s45 - s456 + s456*z4, z4] - 
  SB[z4, s456, s45 - s456 + s456*z4, z6] + SB[z4, s456, s45 - s456 + s456*z4, 
   -1 + z4 + z6] - SB[z4, s456, -1 + z4 + z6, s45] - 
  SB[z4, s456, -1 + z4 + z6, s56] + SB[z4, s456, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[z4, s456, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[z4, s456, -s456 + s56 + s456*z6, z4] - 
  SB[z4, s456, -s456 + s56 + s456*z6, z6] + 
  SB[z4, s456, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[z4, s456, y[1], y[1]] - SB[z4, s456, y[1], y[2]] - 
  SB[z4, s456, y[1], y[3]] - SB[z4, s456, y[2], y[1]] - 
  SB[z4, s456, y[2], y[2]] - SB[z4, s456, y[2], y[3]] - 
  SB[z4, s56, s45, s45] - SB[z4, s56, s45, s56] - SB[z4, s56, s45, z4] + 
  SB[z4, s56, s45, s45 - s456 + s456*z4] - SB[z4, s56, s45, z6] + 
  SB[z4, s56, s45, -1 + z4 + z6] + SB[z4, s56, s45, -s456 + s56 + s456*z6] + 
  SB[z4, s56, s456, s45] + SB[z4, s56, s456, s56] - 
  SB[z4, s56, s456, s45 - s456 + s456*z4] - 
  SB[z4, s56, s456, -s456 + s56 + s456*z6] + SB[z4, s56, -1 + z4, s45] + 
  SB[z4, s56, -1 + z4, z4] - SB[z4, s56, -1 + z4, s45 - s456 + s456*z4] + 
  SB[z4, s56, -1 + z4, z6] - SB[z4, s56, -1 + z4, -1 + z4 + z6] - 
  SB[z4, s56, -1 + z6, s56] - SB[z4, s56, -1 + z6, z4] - 
  SB[z4, s56, -1 + z6, z6] + SB[z4, s56, -1 + z6, -1 + z4 + z6] + 
  SB[z4, s56, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[z4, s56, -1 + z4 + z6, s56] - SB[z4, s56, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] + SB[z4, s56, -s456 + s56 + s456*z6, z4] + 
  SB[z4, s56, -s456 + s56 + s456*z6, z6] - SB[z4, s56, -s456 + s56 + s456*z6, 
   -1 + z4 + z6] + SB[z4, s56, y[1], y[1]] + SB[z4, s56, y[1], y[2]] + 
  SB[z4, s56, y[1], y[3]] - SB[z4, -1 + z4, s45, s45] + 
  SB[z4, -1 + z4, s45, s45 - s456 + s456*z4] + SB[z4, -1 + z4, s56, s45] + 
  SB[z4, -1 + z4, s56, z4] - SB[z4, -1 + z4, s56, s45 - s456 + s456*z4] + 
  SB[z4, -1 + z4, s56, z6] - SB[z4, -1 + z4, s56, -1 + z4 + z6] + 
  2*SB[z4, -1 + z4, -1 + z4, s45] + 2*SB[z4, -1 + z4, -1 + z4, z4] - 
  2*SB[z4, -1 + z4, -1 + z4, s45 - s456 + s456*z4] + 
  2*SB[z4, -1 + z4, -1 + z4, z6] - 2*SB[z4, -1 + z4, -1 + z4, -1 + z4 + z6] + 
  SB[z4, -1 + z4, z4, z4] + SB[z4, -1 + z4, z4, z6] - 
  SB[z4, -1 + z4, z4, -1 + z4 + z6] - SB[z4, -1 + z4, s45 - s456 + s456*z4, 
   z4] - SB[z4, -1 + z4, s45 - s456 + s456*z4, z6] + 
  SB[z4, -1 + z4, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[z4, -1 + z4, z6, z4] + SB[z4, -1 + z4, z6, z6] - 
  SB[z4, -1 + z4, z6, -1 + z4 + z6] - SB[z4, -1 + z4, -1 + z4 + z6, s45] - 
  2*SB[z4, -1 + z4, -1 + z4 + z6, z4] + SB[z4, -1 + z4, -1 + z4 + z6, 
   s45 - s456 + s456*z4] - 2*SB[z4, -1 + z4, -1 + z4 + z6, z6] + 
  2*SB[z4, -1 + z4, -1 + z4 + z6, -1 + z4 + z6] + 
  SB[z4, -1 + z4, y[1], y[1]] + SB[z4, -1 + z4, y[1], y[2]] + 
  SB[z4, -1 + z4, y[1], y[3]] + SB[z4, -1 + z4, y[3], y[1]] + 
  SB[z4, -1 + z4, y[3], y[2]] + SB[z4, -1 + z4, y[3], y[3]] + 
  SB[z4, -1 + z6, s45, s56] + SB[z4, -1 + z6, s45, z4] + 
  SB[z4, -1 + z6, s45, z6] - SB[z4, -1 + z6, s45, -1 + z4 + z6] - 
  SB[z4, -1 + z6, s45, -s456 + s56 + s456*z6] - SB[z4, -1 + z6, s56, s56] + 
  SB[z4, -1 + z6, s56, -s456 + s56 + s456*z6] + SB[z4, -1 + z6, z4, z4] + 
  SB[z4, -1 + z6, z4, z6] - SB[z4, -1 + z6, z4, -1 + z4 + z6] + 
  2*SB[z4, -1 + z6, -1 + z6, s56] + 2*SB[z4, -1 + z6, -1 + z6, z4] + 
  2*SB[z4, -1 + z6, -1 + z6, z6] - 2*SB[z4, -1 + z6, -1 + z6, -1 + z4 + z6] - 
  2*SB[z4, -1 + z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[z4, -1 + z6, z6, z4] + SB[z4, -1 + z6, z6, z6] - 
  SB[z4, -1 + z6, z6, -1 + z4 + z6] - SB[z4, -1 + z6, -1 + z4 + z6, s56] - 
  2*SB[z4, -1 + z6, -1 + z4 + z6, z4] - 2*SB[z4, -1 + z6, -1 + z4 + z6, z6] + 
  2*SB[z4, -1 + z6, -1 + z4 + z6, -1 + z4 + z6] + 
  SB[z4, -1 + z6, -1 + z4 + z6, -s456 + s56 + s456*z6] - 
  SB[z4, -1 + z6, -s456 + s56 + s456*z6, z4] - 
  SB[z4, -1 + z6, -s456 + s56 + s456*z6, z6] + 
  SB[z4, -1 + z6, -s456 + s56 + s456*z6, -1 + z4 + z6] + 
  SB[z4, -1 + z6, y[2], y[1]] + SB[z4, -1 + z6, y[2], y[2]] + 
  SB[z4, -1 + z6, y[2], y[3]] + SB[z4, -1 + z6, y[3], y[1]] + 
  SB[z4, -1 + z6, y[3], y[2]] + SB[z4, -1 + z6, y[3], y[3]] + 
  SB[z4, -1 + z4 + z6, s45, s45] - SB[z4, -1 + z4 + z6, s45, 
   s45 - s456 + s456*z4] - SB[z4, -1 + z4 + z6, s456, s45] - 
  SB[z4, -1 + z4 + z6, s456, s56] + SB[z4, -1 + z4 + z6, s456, 
   s45 - s456 + s456*z4] + SB[z4, -1 + z4 + z6, s456, 
   -s456 + s56 + s456*z6] + SB[z4, -1 + z4 + z6, s56, s56] - 
  SB[z4, -1 + z4 + z6, s56, -s456 + s56 + s456*z6] - 
  SB[z4, -1 + z4 + z6, -1 + z4, s45] - SB[z4, -1 + z4 + z6, -1 + z4, z4] + 
  SB[z4, -1 + z4 + z6, -1 + z4, s45 - s456 + s456*z4] - 
  SB[z4, -1 + z4 + z6, -1 + z4, z6] + SB[z4, -1 + z4 + z6, -1 + z4, 
   -1 + z4 + z6] - SB[z4, -1 + z4 + z6, z4, z4] - 
  SB[z4, -1 + z4 + z6, z4, z6] + SB[z4, -1 + z4 + z6, z4, -1 + z4 + z6] - 
  SB[z4, -1 + z4 + z6, -1 + z6, s56] - SB[z4, -1 + z4 + z6, -1 + z6, z4] - 
  SB[z4, -1 + z4 + z6, -1 + z6, z6] + SB[z4, -1 + z4 + z6, -1 + z6, 
   -1 + z4 + z6] + SB[z4, -1 + z4 + z6, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[z4, -1 + z4 + z6, z6, z4] - SB[z4, -1 + z4 + z6, z6, z6] + 
  SB[z4, -1 + z4 + z6, z6, -1 + z4 + z6] + 
  2*SB[z4, -1 + z4 + z6, -1 + z4 + z6, z4] + 
  2*SB[z4, -1 + z4 + z6, -1 + z4 + z6, z6] - 
  2*SB[z4, -1 + z4 + z6, -1 + z4 + z6, -1 + z4 + z6] - 
  SB[z4, -1 + z4 + z6, y[1], y[1]] - SB[z4, -1 + z4 + z6, y[1], y[2]] - 
  SB[z4, -1 + z4 + z6, y[1], y[3]] - SB[z4, -1 + z4 + z6, y[2], y[1]] - 
  SB[z4, -1 + z4 + z6, y[2], y[2]] - SB[z4, -1 + z4 + z6, y[2], y[3]] - 
  SB[z4, -1 + z4 + z6, y[3], y[1]] - SB[z4, -1 + z4 + z6, y[3], y[2]] - 
  SB[z4, -1 + z4 + z6, y[3], y[3]] + SB[-1 + z6, s45, s56, s45] + 
  SB[-1 + z6, s45, s56, s56] + SB[-1 + z6, s45, s56, z4] - 
  SB[-1 + z6, s45, s56, s45 - s456 + s456*z4] + SB[-1 + z6, s45, s56, z6] - 
  SB[-1 + z6, s45, s56, -1 + z4 + z6] - SB[-1 + z6, s45, s56, 
   -s456 + s56 + s456*z6] + SB[-1 + z6, s45, z4, s45] + 
  SB[-1 + z6, s45, z4, s56] + SB[-1 + z6, s45, z4, z4] - 
  SB[-1 + z6, s45, z4, s45 - s456 + s456*z4] + SB[-1 + z6, s45, z4, z6] - 
  SB[-1 + z6, s45, z4, -1 + z4 + z6] - SB[-1 + z6, s45, z4, 
   -s456 + s56 + s456*z6] - SB[-1 + z6, s45, s45 - s456 + s456*z4, s56] - 
  SB[-1 + z6, s45, s45 - s456 + s456*z4, z4] - 
  SB[-1 + z6, s45, s45 - s456 + s456*z4, z6] + 
  SB[-1 + z6, s45, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[-1 + z6, s45, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  2*SB[-1 + z6, s45, -1 + z6, s56] - 2*SB[-1 + z6, s45, -1 + z6, z4] - 
  2*SB[-1 + z6, s45, -1 + z6, z6] + 
  2*SB[-1 + z6, s45, -1 + z6, -1 + z4 + z6] + 
  2*SB[-1 + z6, s45, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, s45, z6, s45] + SB[-1 + z6, s45, z6, s56] + 
  SB[-1 + z6, s45, z6, z4] - SB[-1 + z6, s45, z6, s45 - s456 + s456*z4] + 
  SB[-1 + z6, s45, z6, z6] - SB[-1 + z6, s45, z6, -1 + z4 + z6] - 
  SB[-1 + z6, s45, z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, s45, -1 + z4 + z6, s45] + SB[-1 + z6, s45, -1 + z4 + z6, 
   s45 - s456 + s456*z4] - SB[-1 + z6, s45, -s456 + s56 + s456*z6, s45] + 
  SB[-1 + z6, s45, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] - 
  SB[-1 + z6, s45, y[2], y[1]] - SB[-1 + z6, s45, y[2], y[2]] - 
  SB[-1 + z6, s45, y[2], y[3]] - SB[-1 + z6, s45, y[3], y[1]] - 
  SB[-1 + z6, s45, y[3], y[2]] - SB[-1 + z6, s45, y[3], y[3]] - 
  SB[-1 + z6, s456, s45, s56] - SB[-1 + z6, s456, s45, z4] - 
  SB[-1 + z6, s456, s45, z6] + SB[-1 + z6, s456, s45, -1 + z4 + z6] + 
  SB[-1 + z6, s456, s45, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, s456, s56, s45] - 2*SB[-1 + z6, s456, s56, s56] - 
  SB[-1 + z6, s456, s56, z4] + SB[-1 + z6, s456, s56, s45 - s456 + s456*z4] - 
  SB[-1 + z6, s456, s56, z6] + SB[-1 + z6, s456, s56, -1 + z4 + z6] + 
  2*SB[-1 + z6, s456, s56, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, s456, z4, s45] - SB[-1 + z6, s456, z4, s56] + 
  SB[-1 + z6, s456, z4, s45 - s456 + s456*z4] + 
  SB[-1 + z6, s456, z4, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, s456, s45 - s456 + s456*z4, s56] + 
  SB[-1 + z6, s456, s45 - s456 + s456*z4, z4] + 
  SB[-1 + z6, s456, s45 - s456 + s456*z4, z6] - 
  SB[-1 + z6, s456, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[-1 + z6, s456, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, s456, z6, s45] - SB[-1 + z6, s456, z6, s56] + 
  SB[-1 + z6, s456, z6, s45 - s456 + s456*z4] + 
  SB[-1 + z6, s456, z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, s456, -1 + z4 + z6, s45] + SB[-1 + z6, s456, -1 + z4 + z6, 
   s56] - SB[-1 + z6, s456, -1 + z4 + z6, s45 - s456 + s456*z4] - 
  SB[-1 + z6, s456, -1 + z4 + z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, s456, -s456 + s56 + s456*z6, s45] + 
  2*SB[-1 + z6, s456, -s456 + s56 + s456*z6, s56] + 
  SB[-1 + z6, s456, -s456 + s56 + s456*z6, z4] - 
  SB[-1 + z6, s456, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[-1 + z6, s456, -s456 + s56 + s456*z6, z6] - 
  SB[-1 + z6, s456, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  2*SB[-1 + z6, s456, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, s56, s45, s45] + SB[-1 + z6, s56, s45, s56] + 
  SB[-1 + z6, s56, s45, z4] - SB[-1 + z6, s56, s45, s45 - s456 + s456*z4] + 
  SB[-1 + z6, s56, s45, z6] - SB[-1 + z6, s56, s45, -1 + z4 + z6] - 
  SB[-1 + z6, s56, s45, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, s56, s456, s45] - SB[-1 + z6, s56, s456, s56] + 
  SB[-1 + z6, s56, s456, s45 - s456 + s456*z4] + 
  SB[-1 + z6, s56, s456, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, s56, -1 + z4, s45] - SB[-1 + z6, s56, -1 + z4, z4] + 
  SB[-1 + z6, s56, -1 + z4, s45 - s456 + s456*z4] - 
  SB[-1 + z6, s56, -1 + z4, z6] + SB[-1 + z6, s56, -1 + z4, -1 + z4 + z6] + 
  SB[-1 + z6, s56, -1 + z6, s56] + SB[-1 + z6, s56, -1 + z6, z4] + 
  SB[-1 + z6, s56, -1 + z6, z6] - SB[-1 + z6, s56, -1 + z6, -1 + z4 + z6] - 
  SB[-1 + z6, s56, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, s56, -1 + z4 + z6, s56] + SB[-1 + z6, s56, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[-1 + z6, s56, -s456 + s56 + s456*z6, z4] - 
  SB[-1 + z6, s56, -s456 + s56 + s456*z6, z6] + 
  SB[-1 + z6, s56, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[-1 + z6, s56, y[1], y[1]] - SB[-1 + z6, s56, y[1], y[2]] - 
  SB[-1 + z6, s56, y[1], y[3]] - SB[-1 + z6, -1 + z4, s45, s56] - 
  SB[-1 + z6, -1 + z4, s45, z4] - SB[-1 + z6, -1 + z4, s45, z6] + 
  SB[-1 + z6, -1 + z4, s45, -1 + z4 + z6] + SB[-1 + z6, -1 + z4, s45, 
   -s456 + s56 + s456*z6] - SB[-1 + z6, -1 + z4, s56, s45] - 
  SB[-1 + z6, -1 + z4, s56, z4] + SB[-1 + z6, -1 + z4, s56, 
   s45 - s456 + s456*z4] - SB[-1 + z6, -1 + z4, s56, z6] + 
  SB[-1 + z6, -1 + z4, s56, -1 + z4 + z6] - SB[-1 + z6, -1 + z4, z4, s45] - 
  SB[-1 + z6, -1 + z4, z4, s56] - 2*SB[-1 + z6, -1 + z4, z4, z4] + 
  SB[-1 + z6, -1 + z4, z4, s45 - s456 + s456*z4] - 
  2*SB[-1 + z6, -1 + z4, z4, z6] + 2*SB[-1 + z6, -1 + z4, z4, -1 + z4 + z6] + 
  SB[-1 + z6, -1 + z4, z4, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, -1 + z4, s45 - s456 + s456*z4, s56] + 
  SB[-1 + z6, -1 + z4, s45 - s456 + s456*z4, z4] + 
  SB[-1 + z6, -1 + z4, s45 - s456 + s456*z4, z6] - 
  SB[-1 + z6, -1 + z4, s45 - s456 + s456*z4, -1 + z4 + z6] - 
  SB[-1 + z6, -1 + z4, s45 - s456 + s456*z4, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, -1 + z4, z6, s45] - SB[-1 + z6, -1 + z4, z6, s56] - 
  2*SB[-1 + z6, -1 + z4, z6, z4] + SB[-1 + z6, -1 + z4, z6, 
   s45 - s456 + s456*z4] - 2*SB[-1 + z6, -1 + z4, z6, z6] + 
  2*SB[-1 + z6, -1 + z4, z6, -1 + z4 + z6] + SB[-1 + z6, -1 + z4, z6, 
   -s456 + s56 + s456*z6] + SB[-1 + z6, -1 + z4, -1 + z4 + z6, s45] + 
  SB[-1 + z6, -1 + z4, -1 + z4 + z6, s56] + 
  2*SB[-1 + z6, -1 + z4, -1 + z4 + z6, z4] - SB[-1 + z6, -1 + z4, 
   -1 + z4 + z6, s45 - s456 + s456*z4] + 
  2*SB[-1 + z6, -1 + z4, -1 + z4 + z6, z6] - 
  2*SB[-1 + z6, -1 + z4, -1 + z4 + z6, -1 + z4 + z6] - 
  SB[-1 + z6, -1 + z4, -1 + z4 + z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, -1 + z4, -s456 + s56 + s456*z6, s45] + 
  SB[-1 + z6, -1 + z4, -s456 + s56 + s456*z6, z4] - 
  SB[-1 + z6, -1 + z4, -s456 + s56 + s456*z6, s45 - s456 + s456*z4] + 
  SB[-1 + z6, -1 + z4, -s456 + s56 + s456*z6, z6] - 
  SB[-1 + z6, -1 + z4, -s456 + s56 + s456*z6, -1 + z4 + z6] + 
  SB[-1 + z6, z4, s45, s45] + SB[-1 + z6, z4, s45, s56] + 
  SB[-1 + z6, z4, s45, z4] - SB[-1 + z6, z4, s45, s45 - s456 + s456*z4] + 
  SB[-1 + z6, z4, s45, z6] - SB[-1 + z6, z4, s45, -1 + z4 + z6] - 
  SB[-1 + z6, z4, s45, -s456 + s56 + s456*z6] - SB[-1 + z6, z4, s456, s45] - 
  SB[-1 + z6, z4, s456, s56] + SB[-1 + z6, z4, s456, s45 - s456 + s456*z4] + 
  SB[-1 + z6, z4, s456, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, z4, -1 + z4, s45] - SB[-1 + z6, z4, -1 + z4, z4] + 
  SB[-1 + z6, z4, -1 + z4, s45 - s456 + s456*z4] - 
  SB[-1 + z6, z4, -1 + z4, z6] + SB[-1 + z6, z4, -1 + z4, -1 + z4 + z6] + 
  SB[-1 + z6, z4, -1 + z6, s56] + SB[-1 + z6, z4, -1 + z6, z4] + 
  SB[-1 + z6, z4, -1 + z6, z6] - SB[-1 + z6, z4, -1 + z6, -1 + z4 + z6] - 
  SB[-1 + z6, z4, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, z4, -1 + z4 + z6, s56] + SB[-1 + z6, z4, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[-1 + z6, z4, -s456 + s56 + s456*z6, z4] - 
  SB[-1 + z6, z4, -s456 + s56 + s456*z6, z6] + 
  SB[-1 + z6, z4, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[-1 + z6, z4, y[1], y[1]] - SB[-1 + z6, z4, y[1], y[2]] - 
  SB[-1 + z6, z4, y[1], y[3]] - 2*SB[-1 + z6, -1 + z6, s45, s56] - 
  2*SB[-1 + z6, -1 + z6, s45, z4] - 2*SB[-1 + z6, -1 + z6, s45, z6] + 
  2*SB[-1 + z6, -1 + z6, s45, -1 + z4 + z6] + 
  2*SB[-1 + z6, -1 + z6, s45, -s456 + s56 + s456*z6] - 
  4*SB[-1 + z6, -1 + z6, -1 + z6, s56] - 
  4*SB[-1 + z6, -1 + z6, -1 + z6, z4] - 4*SB[-1 + z6, -1 + z6, -1 + z6, z6] + 
  4*SB[-1 + z6, -1 + z6, -1 + z6, -1 + z4 + z6] + 
  4*SB[-1 + z6, -1 + z6, -1 + z6, -s456 + s56 + s456*z6] + 
  2*SB[-1 + z6, -1 + z6, -1 + z4 + z6, s56] + 
  2*SB[-1 + z6, -1 + z6, -1 + z4 + z6, z4] + 
  2*SB[-1 + z6, -1 + z6, -1 + z4 + z6, z6] - 
  2*SB[-1 + z6, -1 + z6, -1 + z4 + z6, -1 + z4 + z6] - 
  2*SB[-1 + z6, -1 + z6, -1 + z4 + z6, -s456 + s56 + s456*z6] + 
  2*SB[-1 + z6, -1 + z6, -s456 + s56 + s456*z6, s56] + 
  2*SB[-1 + z6, -1 + z6, -s456 + s56 + s456*z6, z4] + 
  2*SB[-1 + z6, -1 + z6, -s456 + s56 + s456*z6, z6] - 
  2*SB[-1 + z6, -1 + z6, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  2*SB[-1 + z6, -1 + z6, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6] - 
  2*SB[-1 + z6, -1 + z6, y[2], y[1]] - 2*SB[-1 + z6, -1 + z6, y[2], y[2]] - 
  2*SB[-1 + z6, -1 + z6, y[2], y[3]] - 2*SB[-1 + z6, -1 + z6, y[3], y[1]] - 
  2*SB[-1 + z6, -1 + z6, y[3], y[2]] - 2*SB[-1 + z6, -1 + z6, y[3], y[3]] + 
  SB[-1 + z6, z6, s45, s45] + SB[-1 + z6, z6, s45, s56] + 
  SB[-1 + z6, z6, s45, z4] - SB[-1 + z6, z6, s45, s45 - s456 + s456*z4] + 
  SB[-1 + z6, z6, s45, z6] - SB[-1 + z6, z6, s45, -1 + z4 + z6] - 
  SB[-1 + z6, z6, s45, -s456 + s56 + s456*z6] - SB[-1 + z6, z6, s456, s45] - 
  SB[-1 + z6, z6, s456, s56] + SB[-1 + z6, z6, s456, s45 - s456 + s456*z4] + 
  SB[-1 + z6, z6, s456, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, z6, -1 + z4, s45] - SB[-1 + z6, z6, -1 + z4, z4] + 
  SB[-1 + z6, z6, -1 + z4, s45 - s456 + s456*z4] - 
  SB[-1 + z6, z6, -1 + z4, z6] + SB[-1 + z6, z6, -1 + z4, -1 + z4 + z6] + 
  SB[-1 + z6, z6, -1 + z6, s56] + SB[-1 + z6, z6, -1 + z6, z4] + 
  SB[-1 + z6, z6, -1 + z6, z6] - SB[-1 + z6, z6, -1 + z6, -1 + z4 + z6] - 
  SB[-1 + z6, z6, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, z6, -1 + z4 + z6, s56] + SB[-1 + z6, z6, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[-1 + z6, z6, -s456 + s56 + s456*z6, z4] - 
  SB[-1 + z6, z6, -s456 + s56 + s456*z6, z6] + 
  SB[-1 + z6, z6, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[-1 + z6, z6, y[1], y[1]] - SB[-1 + z6, z6, y[1], y[2]] - 
  SB[-1 + z6, z6, y[1], y[3]] - SB[-1 + z6, -1 + z4 + z6, s45, s45] + 
  SB[-1 + z6, -1 + z4 + z6, s45, s45 - s456 + s456*z4] + 
  SB[-1 + z6, -1 + z4 + z6, s456, s45] + SB[-1 + z6, -1 + z4 + z6, s456, 
   s56] - SB[-1 + z6, -1 + z4 + z6, s456, s45 - s456 + s456*z4] - 
  SB[-1 + z6, -1 + z4 + z6, s456, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, -1 + z4 + z6, s56, s56] + SB[-1 + z6, -1 + z4 + z6, s56, 
   -s456 + s56 + s456*z6] + SB[-1 + z6, -1 + z4 + z6, -1 + z4, s45] + 
  SB[-1 + z6, -1 + z4 + z6, -1 + z4, z4] - SB[-1 + z6, -1 + z4 + z6, -1 + z4, 
   s45 - s456 + s456*z4] + SB[-1 + z6, -1 + z4 + z6, -1 + z4, z6] - 
  SB[-1 + z6, -1 + z4 + z6, -1 + z4, -1 + z4 + z6] + 
  SB[-1 + z6, -1 + z4 + z6, z4, z4] + SB[-1 + z6, -1 + z4 + z6, z4, z6] - 
  SB[-1 + z6, -1 + z4 + z6, z4, -1 + z4 + z6] + 
  SB[-1 + z6, -1 + z4 + z6, -1 + z6, s56] + SB[-1 + z6, -1 + z4 + z6, 
   -1 + z6, z4] + SB[-1 + z6, -1 + z4 + z6, -1 + z6, z6] - 
  SB[-1 + z6, -1 + z4 + z6, -1 + z6, -1 + z4 + z6] - 
  SB[-1 + z6, -1 + z4 + z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, -1 + z4 + z6, z6, z4] + SB[-1 + z6, -1 + z4 + z6, z6, z6] - 
  SB[-1 + z6, -1 + z4 + z6, z6, -1 + z4 + z6] - 
  2*SB[-1 + z6, -1 + z4 + z6, -1 + z4 + z6, z4] - 
  2*SB[-1 + z6, -1 + z4 + z6, -1 + z4 + z6, z6] + 
  2*SB[-1 + z6, -1 + z4 + z6, -1 + z4 + z6, -1 + z4 + z6] + 
  SB[-1 + z6, -1 + z4 + z6, y[1], y[1]] + SB[-1 + z6, -1 + z4 + z6, y[1], 
   y[2]] + SB[-1 + z6, -1 + z4 + z6, y[1], y[3]] + 
  SB[-1 + z6, -1 + z4 + z6, y[2], y[1]] + SB[-1 + z6, -1 + z4 + z6, y[2], 
   y[2]] + SB[-1 + z6, -1 + z4 + z6, y[2], y[3]] + 
  SB[-1 + z6, -1 + z4 + z6, y[3], y[1]] + SB[-1 + z6, -1 + z4 + z6, y[3], 
   y[2]] + SB[-1 + z6, -1 + z4 + z6, y[3], y[3]] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, s45, s45] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, s45, s45 - s456 + s456*z4] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, s456, s45] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, s456, s56] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, s456, s45 - s456 + s456*z4] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, s456, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, s56, s56] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, s56, -s456 + s56 + s456*z6] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z4, s45] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z4, z4] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z4, s45 - s456 + s456*z4] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z4, z6] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z4, -1 + z4 + z6] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, z4, z4] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, z4, z6] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, z4, -1 + z4 + z6] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z6, s56] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z6, z4] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z6, z6] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z6, -1 + z4 + z6] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, z6, z4] - 
  SB[-1 + z6, -s456 + s56 + s456*z6, z6, z6] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, z6, -1 + z4 + z6] - 
  2*SB[-1 + z6, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6, s56] + 
  2*SB[-1 + z6, -s456 + s56 + s456*z6, -s456 + s56 + s456*z6, 
    -s456 + s56 + s456*z6] + SB[-1 + z6, -s456 + s56 + s456*z6, y[1], y[1]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[1], y[2]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[1], y[3]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[2], y[1]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[2], y[2]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[2], y[3]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[3], y[1]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[3], y[2]] + 
  SB[-1 + z6, -s456 + s56 + s456*z6, y[3], y[3]] + SB[z6, s45, s456, s45] + 
  SB[z6, s45, s456, s56] - SB[z6, s45, s456, s45 - s456 + s456*z4] - 
  SB[z6, s45, s456, -s456 + s56 + s456*z6] - SB[z6, s45, s56, s45] - 
  SB[z6, s45, s56, s56] - SB[z6, s45, s56, z4] + 
  SB[z6, s45, s56, s45 - s456 + s456*z4] - SB[z6, s45, s56, z6] + 
  SB[z6, s45, s56, -1 + z4 + z6] + SB[z6, s45, s56, -s456 + s56 + s456*z6] - 
  SB[z6, s45, -1 + z4, s45] - SB[z6, s45, -1 + z4, z4] + 
  SB[z6, s45, -1 + z4, s45 - s456 + s456*z4] - SB[z6, s45, -1 + z4, z6] + 
  SB[z6, s45, -1 + z4, -1 + z4 + z6] + SB[z6, s45, s45 - s456 + s456*z4, 
   z4] + SB[z6, s45, s45 - s456 + s456*z4, z6] - 
  SB[z6, s45, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[z6, s45, -1 + z6, s56] + SB[z6, s45, -1 + z6, z4] + 
  SB[z6, s45, -1 + z6, z6] - SB[z6, s45, -1 + z6, -1 + z4 + z6] - 
  SB[z6, s45, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[z6, s45, -1 + z4 + z6, s45] - SB[z6, s45, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[z6, s45, y[2], y[1]] + 
  SB[z6, s45, y[2], y[2]] + SB[z6, s45, y[2], y[3]] + 
  SB[z6, s456, s45, s45] + SB[z6, s456, s45, s56] + SB[z6, s456, s45, z4] - 
  SB[z6, s456, s45, s45 - s456 + s456*z4] + SB[z6, s456, s45, z6] - 
  SB[z6, s456, s45, -1 + z4 + z6] - SB[z6, s456, s45, 
   -s456 + s56 + s456*z6] - 2*SB[z6, s456, s456, s45] - 
  2*SB[z6, s456, s456, s56] + 2*SB[z6, s456, s456, s45 - s456 + s456*z4] + 
  2*SB[z6, s456, s456, -s456 + s56 + s456*z6] + SB[z6, s456, s56, s45] + 
  SB[z6, s456, s56, s56] + SB[z6, s456, s56, z4] - 
  SB[z6, s456, s56, s45 - s456 + s456*z4] + SB[z6, s456, s56, z6] - 
  SB[z6, s456, s56, -1 + z4 + z6] - SB[z6, s456, s56, 
   -s456 + s56 + s456*z6] - SB[z6, s456, s45 - s456 + s456*z4, z4] - 
  SB[z6, s456, s45 - s456 + s456*z4, z6] + SB[z6, s456, s45 - s456 + s456*z4, 
   -1 + z4 + z6] - SB[z6, s456, -1 + z4 + z6, s45] - 
  SB[z6, s456, -1 + z4 + z6, s56] + SB[z6, s456, -1 + z4 + z6, 
   s45 - s456 + s456*z4] + SB[z6, s456, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] - SB[z6, s456, -s456 + s56 + s456*z6, z4] - 
  SB[z6, s456, -s456 + s56 + s456*z6, z6] + 
  SB[z6, s456, -s456 + s56 + s456*z6, -1 + z4 + z6] - 
  SB[z6, s456, y[1], y[1]] - SB[z6, s456, y[1], y[2]] - 
  SB[z6, s456, y[1], y[3]] - SB[z6, s456, y[2], y[1]] - 
  SB[z6, s456, y[2], y[2]] - SB[z6, s456, y[2], y[3]] - 
  SB[z6, s56, s45, s45] - SB[z6, s56, s45, s56] - SB[z6, s56, s45, z4] + 
  SB[z6, s56, s45, s45 - s456 + s456*z4] - SB[z6, s56, s45, z6] + 
  SB[z6, s56, s45, -1 + z4 + z6] + SB[z6, s56, s45, -s456 + s56 + s456*z6] + 
  SB[z6, s56, s456, s45] + SB[z6, s56, s456, s56] - 
  SB[z6, s56, s456, s45 - s456 + s456*z4] - 
  SB[z6, s56, s456, -s456 + s56 + s456*z6] + SB[z6, s56, -1 + z4, s45] + 
  SB[z6, s56, -1 + z4, z4] - SB[z6, s56, -1 + z4, s45 - s456 + s456*z4] + 
  SB[z6, s56, -1 + z4, z6] - SB[z6, s56, -1 + z4, -1 + z4 + z6] - 
  SB[z6, s56, -1 + z6, s56] - SB[z6, s56, -1 + z6, z4] - 
  SB[z6, s56, -1 + z6, z6] + SB[z6, s56, -1 + z6, -1 + z4 + z6] + 
  SB[z6, s56, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[z6, s56, -1 + z4 + z6, s56] - SB[z6, s56, -1 + z4 + z6, 
   -s456 + s56 + s456*z6] + SB[z6, s56, -s456 + s56 + s456*z6, z4] + 
  SB[z6, s56, -s456 + s56 + s456*z6, z6] - SB[z6, s56, -s456 + s56 + s456*z6, 
   -1 + z4 + z6] + SB[z6, s56, y[1], y[1]] + SB[z6, s56, y[1], y[2]] + 
  SB[z6, s56, y[1], y[3]] - SB[z6, -1 + z4, s45, s45] + 
  SB[z6, -1 + z4, s45, s45 - s456 + s456*z4] + SB[z6, -1 + z4, s56, s45] + 
  SB[z6, -1 + z4, s56, z4] - SB[z6, -1 + z4, s56, s45 - s456 + s456*z4] + 
  SB[z6, -1 + z4, s56, z6] - SB[z6, -1 + z4, s56, -1 + z4 + z6] + 
  2*SB[z6, -1 + z4, -1 + z4, s45] + 2*SB[z6, -1 + z4, -1 + z4, z4] - 
  2*SB[z6, -1 + z4, -1 + z4, s45 - s456 + s456*z4] + 
  2*SB[z6, -1 + z4, -1 + z4, z6] - 2*SB[z6, -1 + z4, -1 + z4, -1 + z4 + z6] + 
  SB[z6, -1 + z4, z4, z4] + SB[z6, -1 + z4, z4, z6] - 
  SB[z6, -1 + z4, z4, -1 + z4 + z6] - SB[z6, -1 + z4, s45 - s456 + s456*z4, 
   z4] - SB[z6, -1 + z4, s45 - s456 + s456*z4, z6] + 
  SB[z6, -1 + z4, s45 - s456 + s456*z4, -1 + z4 + z6] + 
  SB[z6, -1 + z4, z6, z4] + SB[z6, -1 + z4, z6, z6] - 
  SB[z6, -1 + z4, z6, -1 + z4 + z6] - SB[z6, -1 + z4, -1 + z4 + z6, s45] - 
  2*SB[z6, -1 + z4, -1 + z4 + z6, z4] + SB[z6, -1 + z4, -1 + z4 + z6, 
   s45 - s456 + s456*z4] - 2*SB[z6, -1 + z4, -1 + z4 + z6, z6] + 
  2*SB[z6, -1 + z4, -1 + z4 + z6, -1 + z4 + z6] + 
  SB[z6, -1 + z4, y[1], y[1]] + SB[z6, -1 + z4, y[1], y[2]] + 
  SB[z6, -1 + z4, y[1], y[3]] + SB[z6, -1 + z4, y[3], y[1]] + 
  SB[z6, -1 + z4, y[3], y[2]] + SB[z6, -1 + z4, y[3], y[3]] + 
  SB[z6, -1 + z6, s45, s56] + SB[z6, -1 + z6, s45, z4] + 
  SB[z6, -1 + z6, s45, z6] - SB[z6, -1 + z6, s45, -1 + z4 + z6] - 
  SB[z6, -1 + z6, s45, -s456 + s56 + s456*z6] - SB[z6, -1 + z6, s56, s56] + 
  SB[z6, -1 + z6, s56, -s456 + s56 + s456*z6] + SB[z6, -1 + z6, z4, z4] + 
  SB[z6, -1 + z6, z4, z6] - SB[z6, -1 + z6, z4, -1 + z4 + z6] + 
  2*SB[z6, -1 + z6, -1 + z6, s56] + 2*SB[z6, -1 + z6, -1 + z6, z4] + 
  2*SB[z6, -1 + z6, -1 + z6, z6] - 2*SB[z6, -1 + z6, -1 + z6, -1 + z4 + z6] - 
  2*SB[z6, -1 + z6, -1 + z6, -s456 + s56 + s456*z6] + 
  SB[z6, -1 + z6, z6, z4] + SB[z6, -1 + z6, z6, z6] - 
  SB[z6, -1 + z6, z6, -1 + z4 + z6] - SB[z6, -1 + z6, -1 + z4 + z6, s56] - 
  2*SB[z6, -1 + z6, -1 + z4 + z6, z4] - 2*SB[z6, -1 + z6, -1 + z4 + z6, z6] + 
  2*SB[z6, -1 + z6, -1 + z4 + z6, -1 + z4 + z6] + 
  SB[z6, -1 + z6, -1 + z4 + z6, -s456 + s56 + s456*z6] - 
  SB[z6, -1 + z6, -s456 + s56 + s456*z6, z4] - 
  SB[z6, -1 + z6, -s456 + s56 + s456*z6, z6] + 
  SB[z6, -1 + z6, -s456 + s56 + s456*z6, -1 + z4 + z6] + 
  SB[z6, -1 + z6, y[2], y[1]] + SB[z6, -1 + z6, y[2], y[2]] + 
  SB[z6, -1 + z6, y[2], y[3]] + SB[z6, -1 + z6, y[3], y[1]] + 
  SB[z6, -1 + z6, y[3], y[2]] + SB[z6, -1 + z6, y[3], y[3]] + 
  SB[z6, -1 + z4 + z6, s45, s45] - SB[z6, -1 + z4 + z6, s45, 
   s45 - s456 + s456*z4] - SB[z6, -1 + z4 + z6, s456, s45] - 
  SB[z6, -1 + z4 + z6, s456, s56] + SB[z6, -1 + z4 + z6, s456, 
   s45 - s456 + s456*z4] + SB[z6, -1 + z4 + z6, s456, 
   -s456 + s56 + s456*z6] + SB[z6, -1 + z4 + z6, s56, s56] - 
  SB[z6, -1 + z4 + z6, s56, -s456 + s56 + s456*z6] - 
  SB[z6, -1 + z4 + z6, -1 + z4, s45] - SB[z6, -1 + z4 + z6, -1 + z4, z4] + 
  SB[z6, -1 + z4 + z6, -1 + z4, s45 - s456 + s456*z4] - 
  SB[z6, -1 + z4 + z6, -1 + z4, z6] + SB[z6, -1 + z4 + z6, -1 + z4, 
   -1 + z4 + z6] - SB[z6, -1 + z4 + z6, z4, z4] - 
  SB[z6, -1 + z4 + z6, z4, z6] + SB[z6, -1 + z4 + z6, z4, -1 + z4 + z6] - 
  SB[z6, -1 + z4 + z6, -1 + z6, s56] - SB[z6, -1 + z4 + z6, -1 + z6, z4] - 
  SB[z6, -1 + z4 + z6, -1 + z6, z6] + SB[z6, -1 + z4 + z6, -1 + z6, 
   -1 + z4 + z6] + SB[z6, -1 + z4 + z6, -1 + z6, -s456 + s56 + s456*z6] - 
  SB[z6, -1 + z4 + z6, z6, z4] - SB[z6, -1 + z4 + z6, z6, z6] + 
  SB[z6, -1 + z4 + z6, z6, -1 + z4 + z6] + 
  2*SB[z6, -1 + z4 + z6, -1 + z4 + z6, z4] + 
  2*SB[z6, -1 + z4 + z6, -1 + z4 + z6, z6] - 
  2*SB[z6, -1 + z4 + z6, -1 + z4 + z6, -1 + z4 + z6] - 
  SB[z6, -1 + z4 + z6, y[1], y[1]] - SB[z6, -1 + z4 + z6, y[1], y[2]] - 
  SB[z6, -1 + z4 + z6, y[1], y[3]] - SB[z6, -1 + z4 + z6, y[2], y[1]] - 
  SB[z6, -1 + z4 + z6, y[2], y[2]] - SB[z6, -1 + z4 + z6, y[2], y[3]] - 
  SB[z6, -1 + z4 + z6, y[3], y[1]] - SB[z6, -1 + z4 + z6, y[3], y[2]] - 
  SB[z6, -1 + z4 + z6, y[3], y[3]]; 

   


 functionw=SB[s45/s456, -1 + s45/s456, -1 + s45/s456, -1 + s45/s456] - 
  SB[s45/s456, -1 + s45/s456, -1 + s45/s456, -1 + s45/s456 + s56/s456] + 
  SB[s45/s456, -1 + s45/s456, s45/s456, -1 + s45/s456] - 
  SB[s45/s456, -1 + s45/s456, s45/s456, s45/s456] - 
  SB[s45/s456, -1 + s45/s456, s45/s456, -1 + s45/s456 + s56/s456] + 
  SB[s45/s456, -1 + s45/s456, s45/s456, s45/s456 + s56/s456] + 
  SB[s45/s456, -1 + s45/s456, s56/s456, s45/s456] - 
  SB[s45/s456, -1 + s45/s456, s56/s456, s45/s456 + s56/s456] - 
  SB[s45/s456, -1 + s45/s456, -1 + s45/s456 + s56/s456, -1 + s45/s456] - 
  SB[s45/s456, -1 + s45/s456, -1 + s45/s456 + s56/s456, s45/s456] + 
  SB[s45/s456, -1 + s45/s456, -1 + s45/s456 + s56/s456, 
   -1 + s45/s456 + s56/s456] + SB[s45/s456, -1 + s45/s456, 
   -1 + s45/s456 + s56/s456, s45/s456 + s56/s456] + 
  SB[s45/s456, s45/s456, -1 + s45/s456, -1 + s45/s456] - 
  SB[s45/s456, s45/s456, -1 + s45/s456, -1 + s45/s456 + s56/s456] - 
  SB[s45/s456, s45/s456, s56/s456, -1 + s45/s456] + 
  SB[s45/s456, s45/s456, s56/s456, -1 + s45/s456 + s56/s456] - 
  SB[s45/s456, s56/s456, -1 + s45/s456, -1 + s45/s456] + 
  SB[s45/s456, s56/s456, -1 + s45/s456, -1 + s45/s456 + s56/s456] - 
  SB[s45/s456, s56/s456, s45/s456, -1 + s45/s456] + 
  SB[s45/s456, s56/s456, s45/s456, -1 + s45/s456 + s56/s456] + 
  SB[s45/s456, s56/s456, -1 + s45/s456 + s56/s456, -1 + s45/s456] + 
  SB[s45/s456, s56/s456, -1 + s45/s456 + s56/s456, s45/s456] - 
  SB[s45/s456, s56/s456, -1 + s45/s456 + s56/s456, 
   -1 + s45/s456 + s56/s456] - SB[s45/s456, s56/s456, 
   -1 + s45/s456 + s56/s456, s45/s456 + s56/s456] - 
  SB[s56/s456, s45/s456, -1 + s45/s456, -1 + s45/s456] + 
  SB[s56/s456, s45/s456, -1 + s45/s456, -1 + s45/s456 + s56/s456] - 
  SB[s56/s456, s45/s456, s45/s456, -1 + s45/s456] + 
  SB[s56/s456, s45/s456, s45/s456, -1 + s45/s456 + s56/s456] + 
  SB[s56/s456, s45/s456, -1 + s45/s456 + s56/s456, -1 + s45/s456] + 
  SB[s56/s456, s45/s456, -1 + s45/s456 + s56/s456, s45/s456] - 
  SB[s56/s456, s45/s456, -1 + s45/s456 + s56/s456, 
   -1 + s45/s456 + s56/s456] - SB[s56/s456, s45/s456, 
   -1 + s45/s456 + s56/s456, s45/s456 + s56/s456] + 
  SB[s56/s456, -1 + s56/s456, s45/s456, -1 + s45/s456] + 
  SB[s56/s456, -1 + s56/s456, s45/s456, s45/s456] - 
  SB[s56/s456, -1 + s56/s456, s45/s456, -1 + s45/s456 + s56/s456] - 
  SB[s56/s456, -1 + s56/s456, s45/s456, s45/s456 + s56/s456] + 
  SB[s56/s456, -1 + s56/s456, s56/s456, -1 + s45/s456] - 
  SB[s56/s456, -1 + s56/s456, s56/s456, s45/s456] - 
  SB[s56/s456, -1 + s56/s456, s56/s456, -1 + s45/s456 + s56/s456] + 
  SB[s56/s456, -1 + s56/s456, s56/s456, s45/s456 + s56/s456] - 
  SB[s56/s456, -1 + s56/s456, -1 + s45/s456 + s56/s456, -1 + s45/s456] - 
  SB[s56/s456, -1 + s56/s456, -1 + s45/s456 + s56/s456, s45/s456] + 
  SB[s56/s456, -1 + s56/s456, -1 + s45/s456 + s56/s456, 
   -1 + s45/s456 + s56/s456] + SB[s56/s456, -1 + s56/s456, 
   -1 + s45/s456 + s56/s456, s45/s456 + s56/s456];


Cmpptom=Cppptop+rmpptom*functionw;

